LHC di-lepton searches for $Z^\prime$ bosons which explain measurements of $b \rightarrow s l^+l^-$ transitions

Several current measurements of $b \rightarrow s l^+ l^-$ processes are in tension with Standard Model predictions, whereas others (e.g.\ $R_K$ and $R_{K^\ast}$) are in reasonable agreement with them. We examine some recent $Z^\prime$ models that fit the data as a whole appreciably better than does the Standard Model, confronting the models with ATLAS resonance searches in the $e^+e^-$ and $\mu^+\mu^-$ channels. Both channels constrain the models; we find that the searches rule out less than one fifth of the allowed range of $M_{Z^\prime}$. We estimate that the HL-LHC can roughly double the current sensitivity in $M_{Z^\prime}$, but covering the whole parameter space would take a more powerful machine, such as a 100 TeV $pp$ collider.

==> anc/Expecteddielectroncross-sectionlimits.csv <==
#: table_doi: 10.17182/hepdata.88425.v3/t5
#: name: Expected dielectron cross-section limits
#: description: Expected upper limits at 95% CL on the fiducial cross-section times branching ratio as a function of pole mass for the zero-width  0.5%  1.2%  3%  6% and 10% relative width signals for the dielectron channel.
#: data_file: dilepton_crossSectionLimit_exp_ee.yaml
#: keyword reactions: P P --> LEPTON+ LEPTON-
#: keyword observables: INV MASS
#: keyword cmenergies: 13000
#: keyword phrases: Zprime | ATLAS | LHC | dilepton | BSM | resonance
#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 0.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 3.74154
251 3.71734
252 3.69315
253 3.66895
254 3.64475
255 3.62056
256 3.59636
257 3.57217
258 3.54797
259 3.52378
260 3.49958
261 3.47539
262 3.45119
263 3.427
264 3.4028
265 3.37861
266 3.35441
267 3.33022
268 3.30577
269 3.2817
270 3.25799
271 3.23466
272 3.2117
273 3.18912
274 3.16697
275 3.14526
276 3.124
277 3.10318
278 3.0828
279 3.06266
280 3.04276
281 3.02311
282 3.00369
283 2.98451
284 2.96565
285 2.94709
286 2.92884
287 2.91089
288 2.89326
289 2.8757
290 2.85822
291 2.84082
292 2.8235
293 2.80625
294 2.78895
295 2.77161
296 2.75422
297 2.73678
298 2.7193
299 2.70183
300 2.68438
301 2.66693
302 2.64951
303 2.63209
304 2.61491
305 2.59797
306 2.58125
307 2.56477
308 2.54853
309 2.53244
310 2.51652
311 2.50076
312 2.48516
313 2.46973
314 2.4544
315 2.4392
316 2.42411
317 2.40913
318 2.39426
319 2.37945
320 2.36468
321 2.34995
322 2.33527
323 2.32064
324 2.30612
325 2.2917
326 2.27739
327 2.26319
328 2.2491
329 2.23523
330 2.2216
331 2.2082
332 2.19503
333 2.1821
334 2.16941
335 2.15699
336 2.14481
337 2.13289
338 2.12123
339 2.1096
340 2.098
341 2.08644
342 2.07492
343 2.06343
344 2.052
345 2.04063
346 2.02932
347 2.01806
348 2.00687
349 1.99578
350 1.9848
351 1.97392
352 1.96315
353 1.95249
354 1.94196
355 1.93156
356 1.92129
357 1.91115
358 1.90114
359 1.89119
360 1.88132
361 1.87151
362 1.86177
363 1.85211
364 1.84252
365 1.83301
366 1.82358
367 1.81423
368 1.80496
369 1.79575
370 1.78659
371 1.77749
372 1.76844
373 1.75946
374 1.75055
375 1.74172
376 1.73297
377 1.72429
378 1.71569
379 1.70715
380 1.69867
381 1.69023
382 1.68186
383 1.67353
384 1.66528
385 1.6571
386 1.64899
387 1.64094
388 1.63297
389 1.62505
390 1.61717
391 1.60934
392 1.60155
393 1.59382
394 1.58614
395 1.57853
396 1.57098
397 1.5635
398 1.55607
399 1.5487
400 1.54138
401 1.53411
402 1.5269
403 1.51973
404 1.51263
405 1.50559
406 1.49861
407 1.49169
408 1.48484
409 1.47802
410 1.47125
411 1.46451
412 1.45782
413 1.45117
414 1.44457
415 1.43802
416 1.43153
417 1.42508
418 1.4187
419 1.41235
420 1.40604
421 1.39977
422 1.39353
423 1.38733
424 1.38124
425 1.37524
426 1.36934
427 1.36355
428 1.35785
429 1.35224
430 1.34671
431 1.34127
432 1.33591
433 1.33063
434 1.32535
435 1.32006
436 1.31477
437 1.30947
438 1.30416
439 1.29883
440 1.29349
441 1.28813
442 1.28276
443 1.27736
444 1.27201
445 1.2667
446 1.26143
447 1.25619
448 1.251
449 1.24584
450 1.2407
451 1.23559
452 1.23051
453 1.22545
454 1.2205
455 1.21565
456 1.2109
457 1.20625
458 1.2017
459 1.1972
460 1.19273
461 1.18831
462 1.18393
463 1.17958
464 1.17516
465 1.17065
466 1.16605
467 1.16137
468 1.15661
469 1.15185
470 1.1471
471 1.14236
472 1.13763
473 1.1329
474 1.12826
475 1.12369
476 1.11921
477 1.1148
478 1.11047
479 1.10617
480 1.10189
481 1.09764
482 1.0934
483 1.08919
484 1.08501
485 1.08086
486 1.07674
487 1.07265
488 1.06859
489 1.06448
490 1.06032
491 1.05612
492 1.05188
493 1.04758
494 1.04325
495 1.03888
496 1.03446
497 1.03001
498 1.02552
499 1.02111
500 1.01678
501 1.01254
502 1.00838
503 1.00431
504 1.00037
505 0.996561
506 0.992886
507 0.989345
508 0.985937
509 0.98259
510 0.979303
511 0.976076
512 0.97291
513 0.969804
514 0.966675
515 0.963525
516 0.960352
517 0.957157
518 0.953939
519 0.950693
520 0.947419
521 0.944116
522 0.940786
523 0.937427
524 0.934087
525 0.930768
526 0.927468
527 0.924188
528 0.920928
529 0.917683
530 0.914451
531 0.911234
532 0.908032
533 0.904844
534 0.901674
535 0.898522
536 0.89539
537 0.892275
538 0.889179
539 0.886053
540 0.882896
541 0.879708
542 0.87649
543 0.873241
544 0.869966
545 0.866664
546 0.863335
547 0.85998
548 0.856598
549 0.853273
550 0.850003
551 0.84679
552 0.843633
553 0.840532
554 0.837492
555 0.834512
556 0.831593
557 0.828734
558 0.825937
559 0.823151
560 0.820379
561 0.817619
562 0.814871
563 0.812136
564 0.809415
565 0.806708
566 0.804015
567 0.801336
568 0.798671
569 0.796016
570 0.793371
571 0.790736
572 0.788111
573 0.785496
574 0.782895
575 0.780308
576 0.777734
577 0.775175
578 0.77263
579 0.770095
580 0.767569
581 0.765054
582 0.762549
583 0.760054
584 0.757571
585 0.755102
586 0.752646
587 0.750202
588 0.747772
589 0.74535
590 0.742936
591 0.740531
592 0.738134
593 0.735746
594 0.733369
595 0.731003
596 0.728649
597 0.726305
598 0.723973
599 0.721651
600 0.719339
601 0.717036
602 0.714743
603 0.712459
604 0.710188
605 0.70793
606 0.705684
607 0.70345
608 0.701229
609 0.699016
610 0.696812
611 0.694616
612 0.692428
613 0.690249
614 0.688084
615 0.685932
616 0.683793
617 0.681669
618 0.679558
619 0.677457
620 0.675367
621 0.673288
622 0.67122
623 0.669162
624 0.667116
625 0.66508
626 0.663054
627 0.66104
628 0.659037
629 0.657041
630 0.655054
631 0.653075
632 0.651104
633 0.649141
634 0.647184
635 0.645234
636 0.64329
637 0.641352
638 0.63942
639 0.637492
640 0.635568
641 0.633648
642 0.631731
643 0.629817
644 0.627913
645 0.626017
646 0.624131
647 0.622254
648 0.620385
649 0.618521
650 0.61666
651 0.614803
652 0.61295
653 0.611101
654 0.609258
655 0.60742
656 0.605588
657 0.603762
658 0.601941
659 0.600126
660 0.598317
661 0.596514
662 0.594715
663 0.592923
664 0.591138
665 0.589361
666 0.587591
667 0.585829
668 0.584074
669 0.582329
670 0.580594
671 0.578867
672 0.57715
673 0.575442
674 0.573746
675 0.57206
676 0.570386
677 0.568722
678 0.56707
679 0.565423
680 0.563782
681 0.562147
682 0.560517
683 0.558893
684 0.557277
685 0.555667
686 0.554066
687 0.552471
688 0.550884
689 0.549303
690 0.547727
691 0.546156
692 0.544591
693 0.543031
694 0.541478
695 0.539933
696 0.538395
697 0.536863
698 0.535339
699 0.53382
700 0.532306
701 0.530797
702 0.529293
703 0.527794
704 0.526302
705 0.524817
706 0.523338
707 0.521865
708 0.520399
709 0.518939
710 0.517483
711 0.516032
712 0.514585
713 0.513144
714 0.511709
715 0.510281
716 0.508858
717 0.507442
718 0.506033
719 0.504628
720 0.503228
721 0.501832
722 0.500441
723 0.499055
724 0.497674
725 0.4963
726 0.494932
727 0.493569
728 0.492213
729 0.490861
730 0.489514
731 0.488171
732 0.486832
733 0.485498
734 0.484192
735 0.482911
736 0.481646
737 0.480391
738 0.479141
739 0.477891
740 0.476642
741 0.475393
742 0.474145
743 0.472899
744 0.471659
745 0.470423
746 0.46919
747 0.46796
748 0.46673
749 0.465499
750 0.464266
755 0.458622
760 0.453048
765 0.44754
770 0.442102
775 0.436736
780 0.431441
785 0.426215
790 0.421057
795 0.41596
800 0.410923
805 0.405942
810 0.401012
815 0.396131
820 0.391312
825 0.386551
830 0.381845
835 0.377191
840 0.372583
845 0.36804
850 0.363562
855 0.359149
860 0.354801
865 0.350517
870 0.346314
875 0.342191
880 0.338148
885 0.334184
890 0.330301
895 0.32647
900 0.322693
905 0.318967
910 0.315295
915 0.311676
920 0.308125
925 0.304644
930 0.301231
935 0.297887
940 0.294612
945 0.291385
950 0.288206
955 0.285075
960 0.281993
965 0.278958
970 0.275974
975 0.273041
980 0.270159
985 0.267327
990 0.264547
995 0.2618
1000 0.259088
1005 0.256409
1010 0.253764
1015 0.251153
1020 0.248582
1025 0.246052
1030 0.243561
1035 0.241111
1040 0.238701
1045 0.236316
1050 0.233957
1055 0.231623
1060 0.229314
1065 0.22703
1070 0.224786
1075 0.222581
1080 0.220414
1085 0.218287
1090 0.216199
1095 0.214134
1100 0.212092
1105 0.210073
1110 0.208077
1115 0.206104
1120 0.204153
1125 0.202223
1130 0.200315
1135 0.198429
1140 0.196565
1145 0.194719
1150 0.192892
1155 0.191085
1160 0.189296
1165 0.187526
1170 0.185783
1175 0.184067
1180 0.182378
1185 0.180717
1190 0.179083
1195 0.177469
1200 0.175876
1205 0.174305
1210 0.172754
1215 0.171223
1220 0.169719
1225 0.168241
1230 0.166789
1235 0.165363
1240 0.163963
1245 0.162576
1250 0.1612
1255 0.159837
1260 0.158486
1265 0.157147
1270 0.155822
1275 0.154512
1280 0.153216
1285 0.151935
1290 0.150668
1295 0.149417
1300 0.148182
1305 0.146962
1310 0.145758
1315 0.14457
1320 0.1434
1325 0.142248
1330 0.141114
1335 0.139998
1340 0.138901
1345 0.137813
1350 0.136735
1355 0.135667
1360 0.134609
1365 0.133561
1370 0.132526
1375 0.131505
1380 0.130497
1385 0.129503
1390 0.128522
1395 0.12755
1400 0.126585
1405 0.125629
1410 0.124681
1415 0.123741
1420 0.12282
1425 0.121916
1430 0.121028
1435 0.120154
1440 0.119294
1445 0.118443
1450 0.117601
1455 0.116766
1460 0.115938
1465 0.115117
1470 0.114307
1475 0.113508
1480 0.112719
1485 0.111939
1490 0.11117
1495 0.110406
1500 0.109649
1510 0.108201
1520 0.10678
1530 0.105383
1540 0.104014
1550 0.102671
1560 0.101355
1570 0.100063
1580 0.0987954
1590 0.0975474
1600 0.0963179
1610 0.0951063
1620 0.0939118
1630 0.0927336
1640 0.0915752
1650 0.0904361
1660 0.0893155
1670 0.0882127
1680 0.0871267
1690 0.086058
1700 0.0850066
1710 0.0839724
1720 0.0829554
1730 0.0819557
1740 0.0809768
1750 0.0800186
1760 0.0790812
1770 0.0781645
1780 0.0772685
1790 0.0763861
1800 0.0755173
1810 0.074662
1820 0.0738202
1830 0.072992
1840 0.0721803
1850 0.071385
1860 0.0706062
1870 0.0698438
1880 0.0690979
1890 0.0683629
1900 0.0676388
1910 0.0669256
1920 0.0662232
1930 0.0655318
1940 0.0648538
1950 0.0641891
1960 0.0635378
1970 0.0628998
1980 0.0622752
1990 0.0616595
2000 0.0610527
2010 0.0604547
2020 0.0598656
2030 0.0592854
2040 0.0587157
2050 0.0581567
2060 0.0576082
2070 0.0570702
2080 0.0565429
2090 0.0560226
2100 0.0555093
2110 0.0550032
2120 0.0545041
2130 0.0540121
2140 0.0535291
2150 0.0530552
2160 0.0525902
2170 0.0521343
2180 0.0516874
2190 0.0512467
2200 0.050812
2210 0.0503834
2220 0.049961
2230 0.0495446
2240 0.0491357
2250 0.048734
2260 0.0483398
2270 0.0479528
2280 0.0475733
2290 0.0471986
2300 0.0468288
2310 0.046464
2320 0.046104
2330 0.0457489
2340 0.0453998
2350 0.0450567
2360 0.0447196
2370 0.0443885
2380 0.0440634
2390 0.0437426
2400 0.0434261
2410 0.043114
2420 0.0428061
2430 0.0425026
2440 0.0422037
2450 0.0419095
2460 0.0416201
2470 0.0413353
2480 0.0410552
2490 0.0407778
2500 0.0405032
2510 0.0402313
2520 0.0399622
2530 0.0396957
2540 0.0394336
2550 0.0391757
2560 0.038922
2570 0.0386726
2580 0.0384275
2590 0.0381853
2600 0.0379462
2610 0.03771
2620 0.0374769
2630 0.0372468
2640 0.0370199
2650 0.0367962
2660 0.0365759
2670 0.0363587
2680 0.0361448
2690 0.0359331
2700 0.0357234
2710 0.035516
2720 0.0353106
2730 0.0351074
2740 0.0349071
2750 0.0347099
2760 0.0345155
2770 0.0343242
2780 0.0341358
2790 0.03395
2800 0.0337668
2810 0.0335862
2820 0.0334082
2830 0.0332327
2840 0.0330603
2850 0.032891
2860 0.0327248
2870 0.0325616
2880 0.0324014
2890 0.0322429
2900 0.0320858
2910 0.0319303
2920 0.0317764
2930 0.031624
2940 0.0314737
2950 0.0313253
2960 0.031179
2970 0.0310348
2980 0.0308925
2990 0.030752
3000 0.0306134
3010 0.0304765
3020 0.0303414
3030 0.030208
3040 0.0300768
3050 0.0299477
3060 0.0298207
3070 0.0296957
3080 0.0295729
3090 0.0294513
3100 0.0293311
3110 0.029212
3120 0.0290943
3130 0.0289778
3140 0.0288629
3150 0.0287497
3160 0.0286381
3170 0.0285282
3180 0.0284199
3190 0.0283127
3200 0.0282068
3210 0.0281019
3220 0.0279983
3230 0.0278958
3240 0.0277947
3250 0.0276951
3260 0.027597
3270 0.0275003
3280 0.0274051
3290 0.0273108
3300 0.0272176
3310 0.0271253
3320 0.027034
3330 0.0269436
3340 0.0268545
3350 0.0267667
3360 0.02668
3370 0.0265946
3380 0.0265104
3390 0.0264272
3400 0.0263448
3410 0.0262634
3420 0.0261829
3430 0.0261033
3440 0.0260248
3450 0.0259475
3460 0.0258713
3470 0.0257962
3480 0.0257223
3490 0.0256491
3500 0.0255767
3510 0.025505
3520 0.0254341
3530 0.025364
3540 0.0252948
3550 0.0252266
3560 0.0251593
3570 0.025093
3580 0.0250276
3590 0.0249629
3600 0.0248989
3610 0.0248355
3620 0.0247728
3630 0.0247107
3640 0.0246495
3650 0.0245891
3660 0.0245296
3670 0.0244709
3680 0.024413
3690 0.0243557
3700 0.024299
3710 0.0242428
3720 0.0241873
3730 0.0241323
3740 0.0240781
3750 0.0240245
3760 0.0239717
3770 0.0239196
3780 0.0238683
3790 0.0238174
3800 0.0237671
3810 0.0237173
3820 0.023668
3830 0.0236192
3840 0.023571
3850 0.0235235
3860 0.0234766
3870 0.0234303
3880 0.0233847
3890 0.0233395
3900 0.0232948
3910 0.0232505
3920 0.0232067
3930 0.0231633
3940 0.0231205
3950 0.0230783
3960 0.0230367
3970 0.0229957
3980 0.0229552
3990 0.0229152
4000 0.0228756
4010 0.0228365
4020 0.0227977
4030 0.0227594
4040 0.0227216
4050 0.0226843
4060 0.0226474
4070 0.0226111
4080 0.0225752
4090 0.0225397
4100 0.0225045
4110 0.0224697
4120 0.0224353
4130 0.0224011
4140 0.0223675
4150 0.0223342
4160 0.0223015
4170 0.0222691
4180 0.0222372
4190 0.0222056
4200 0.0221744
4210 0.0221434
4220 0.0221128
4230 0.0220825
4240 0.0220525
4250 0.0220229
4260 0.0219937
4270 0.0219648
4280 0.0219363
4290 0.021908
4300 0.0218799
4310 0.0218521
4320 0.0218244
4330 0.021797
4340 0.0217699
4350 0.0217431
4360 0.0217166
4370 0.0216904
4380 0.0216646
4390 0.021639
4400 0.0216136
4410 0.0215885
4420 0.0215637
4430 0.0215391
4440 0.0215148
4450 0.0214908
4460 0.0214671
4470 0.0214438
4480 0.0214208
4490 0.021398
4500 0.0213754
4510 0.021353
4520 0.0213309
4530 0.0213089
4540 0.0212873
4550 0.0212659
4560 0.0212448
4570 0.021224
4580 0.0212035
4590 0.0211831
4600 0.021163
4610 0.0211431
4620 0.0211235
4630 0.021104
4640 0.0210849
4650 0.021066
4660 0.0210473
4670 0.021029
4680 0.0210108
4690 0.0209929
4700 0.0209751
4710 0.0209575
4720 0.02094
4730 0.0209226
4740 0.0209055
4750 0.0208887
4760 0.020872
4770 0.0208556
4780 0.0208393
4790 0.0208233
4800 0.0208074
4810 0.0207916
4820 0.020776
4830 0.0207605
4840 0.0207453
4850 0.0207302
4860 0.0207154
4870 0.0207007
4880 0.0206863
4890 0.020672
4900 0.0206579
4910 0.0206439
4920 0.0206301
4930 0.0206165
4940 0.020603
4950 0.0205897
4960 0.0205765
4970 0.0205636
4980 0.0205508
4990 0.0205382
5000 0.0205257
5010 0.0205133
5020 0.0205011
5030 0.020489
5040 0.0204771
5050 0.0204654
5060 0.0204538
5070 0.0204425
5080 0.0204312
5090 0.0204201
5100 0.0204092
5110 0.0203983
5120 0.0203875
5130 0.0203769
5140 0.0203663
5150 0.0203559
5160 0.0203456
5170 0.0203353
5180 0.0203252
5190 0.0203151
5200 0.020305
5210 0.020295
5220 0.0202851
5230 0.0202752
5240 0.0202654
5250 0.0202557
5260 0.0202461
5270 0.0202367
5280 0.0202274
5290 0.0202181
5300 0.020209
5310 0.0202
5320 0.020191
5330 0.0201821
5340 0.0201734
5350 0.0201647
5360 0.020156
5370 0.0201475
5380 0.020139
5390 0.0201306
5400 0.0201223
5410 0.0201139
5420 0.0201057
5430 0.0200974
5440 0.0200893
5450 0.0200812
5460 0.0200733
5470 0.0200654
5480 0.0200576
5490 0.02005
5500 0.0200424
5510 0.0200349
5520 0.0200276
5530 0.0200203
5540 0.0200131
5550 0.020006
5560 0.019999
5570 0.019992
5580 0.0199851
5590 0.0199782
5600 0.0199712
5610 0.0199643
5620 0.0199574
5630 0.0199505
5640 0.0199436
5650 0.0199367
5660 0.0199299
5670 0.0199231
5680 0.0199163
5690 0.0199096
5700 0.0199029
5710 0.0198963
5720 0.0198897
5730 0.0198831
5740 0.0198769
5750 0.019871
5760 0.0198655
5770 0.0198603
5780 0.0198554
5790 0.0198508
5800 0.0198465
5810 0.0198425
5820 0.0198387
5830 0.0198353
5840 0.0198311
5850 0.0198268
5860 0.0198226
5870 0.0198184
5880 0.0198141
5890 0.0198099
5900 0.0198057
5910 0.0198014
5920 0.0197972
5930 0.019793
5940 0.0197888
5950 0.0197845
5960 0.0197803
5970 0.0197761
5980 0.0197718
5990 0.0197676
6000 0.0197634

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 0.5
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 4.01939
251 3.9937
252 3.96801
253 3.94232
254 3.91663
255 3.89094
256 3.86525
257 3.83956
258 3.81387
259 3.78818
260 3.76249
261 3.7368
262 3.71111
263 3.68542
264 3.65973
265 3.63404
266 3.60835
267 3.58266
268 3.55578
269 3.52943
270 3.50363
271 3.47837
272 3.45365
273 3.42947
274 3.4058
275 3.38263
276 3.35997
277 3.33782
278 3.31618
279 3.29456
280 3.27297
281 3.25141
282 3.22987
283 3.20836
284 3.18709
285 3.16605
286 3.14524
287 3.12467
288 3.10433
289 3.08407
290 3.06389
291 3.04379
292 3.02376
293 3.00382
294 2.98408
295 2.96455
296 2.94523
297 2.92611
298 2.90719
299 2.88857
300 2.87026
301 2.85224
302 2.83453
303 2.81711
304 2.79982
305 2.78266
306 2.76563
307 2.74873
308 2.73196
309 2.71535
310 2.6989
311 2.68261
312 2.66649
313 2.65053
314 2.63487
315 2.6195
316 2.60444
317 2.58967
318 2.57519
319 2.56081
320 2.54652
321 2.53231
322 2.5182
323 2.50417
324 2.49025
325 2.47644
326 2.46273
327 2.44912
328 2.43562
329 2.4221
330 2.40855
331 2.39499
332 2.3814
333 2.36779
334 2.35419
335 2.3406
336 2.32702
337 2.31344
338 2.29988
339 2.28649
340 2.27328
341 2.26025
342 2.24741
343 2.23474
344 2.22227
345 2.21001
346 2.19795
347 2.18609
348 2.17444
349 2.16286
350 2.15134
351 2.13989
352 2.12851
353 2.1172
354 2.10599
355 2.09489
356 2.08389
357 2.073
358 2.06221
359 2.05151
360 2.0409
361 2.03038
362 2.01995
363 2.00961
364 1.99937
365 1.98924
366 1.97922
367 1.9693
368 1.95949
369 1.94976
370 1.9401
371 1.93052
372 1.92102
373 1.91159
374 1.90226
375 1.89304
376 1.88391
377 1.87489
378 1.86597
379 1.85713
380 1.84836
381 1.83967
382 1.83106
383 1.82253
384 1.81403
385 1.80556
386 1.79713
387 1.78872
388 1.78035
389 1.77198
390 1.7636
391 1.75522
392 1.74684
393 1.73845
394 1.73012
395 1.72184
396 1.71362
397 1.70546
398 1.69735
399 1.68927
400 1.68124
401 1.67325
402 1.66529
403 1.65737
404 1.64959
405 1.64193
406 1.6344
407 1.62699
408 1.61972
409 1.61255
410 1.60549
411 1.59853
412 1.59167
413 1.58492
414 1.57813
415 1.57131
416 1.56446
417 1.55757
418 1.55065
419 1.54374
420 1.53685
421 1.52996
422 1.52309
423 1.51623
424 1.50952
425 1.50297
426 1.49659
427 1.49036
428 1.48429
429 1.47832
430 1.47244
431 1.46667
432 1.46099
433 1.45542
434 1.44983
435 1.44422
436 1.43859
437 1.43295
438 1.4273
439 1.42153
440 1.41566
441 1.40968
442 1.40359
443 1.3974
444 1.39118
445 1.38492
446 1.37864
447 1.37232
448 1.36597
449 1.35974
450 1.3536
451 1.34758
452 1.34166
453 1.33585
454 1.33015
455 1.32456
456 1.31908
457 1.31371
458 1.30845
459 1.30316
460 1.29783
461 1.29247
462 1.28707
463 1.28163
464 1.27624
465 1.2709
466 1.26561
467 1.26036
468 1.25517
469 1.25013
470 1.24526
471 1.24056
472 1.23601
473 1.23163
474 1.22735
475 1.22316
476 1.21906
477 1.21506
478 1.21115
479 1.20727
480 1.2034
481 1.19955
482 1.19571
483 1.1919
484 1.18805
485 1.18415
486 1.18021
487 1.17623
488 1.17221
489 1.16814
490 1.16403
491 1.15987
492 1.15566
493 1.15141
494 1.14724
495 1.14316
496 1.13915
497 1.13523
498 1.13139
499 1.12755
500 1.12371
501 1.11987
502 1.11602
503 1.11218
504 1.10823
505 1.10417
506 1.10001
507 1.09575
508 1.09138
509 1.08698
510 1.08254
511 1.07807
512 1.07356
513 1.06902
514 1.0645
515 1.06001
516 1.05555
517 1.05112
518 1.04671
519 1.04239
520 1.03816
521 1.03401
522 1.02995
523 1.02599
524 1.0221
525 1.01831
526 1.01461
527 1.01099
528 1.00746
529 1.00389
530 1.00029
531 0.996639
532 0.992952
533 0.989225
534 0.985465
535 0.981672
536 0.977846
537 0.973986
538 0.970094
539 0.966271
540 0.962517
541 0.958834
542 0.95522
543 0.951675
544 0.948205
545 0.944808
546 0.941484
547 0.938235
548 0.935059
549 0.931894
550 0.92874
551 0.925597
552 0.922466
553 0.919345
554 0.916269
555 0.913236
556 0.910246
557 0.907301
558 0.904399
559 0.90154
560 0.898724
561 0.895952
562 0.893223
563 0.890537
564 0.887841
565 0.885134
566 0.882416
567 0.879687
568 0.876948
569 0.874191
570 0.871417
571 0.868626
572 0.865818
573 0.862992
574 0.860181
575 0.857385
576 0.854603
577 0.851837
578 0.849085
579 0.846344
580 0.843613
581 0.840893
582 0.838184
583 0.835485
584 0.8328
585 0.830129
586 0.827472
587 0.824829
588 0.822199
589 0.819551
590 0.816884
591 0.814198
592 0.811493
593 0.80877
594 0.80603
595 0.803275
596 0.800504
597 0.797718
598 0.794915
599 0.792151
600 0.789424
601 0.786736
602 0.784086
603 0.781475
604 0.778904
605 0.776374
606 0.773886
607 0.771438
608 0.769031
609 0.766633
610 0.764244
611 0.761865
612 0.759494
613 0.757132
614 0.754788
615 0.752461
616 0.750153
617 0.747863
618 0.74559
619 0.743332
620 0.741089
621 0.738861
622 0.736647
623 0.734448
624 0.732257
625 0.730072
626 0.727895
627 0.725724
628 0.723561
629 0.721402
630 0.719248
631 0.717097
632 0.714951
633 0.712808
634 0.710676
635 0.708555
636 0.706443
637 0.704342
638 0.702252
639 0.700168
640 0.698093
641 0.696024
642 0.693963
643 0.69191
644 0.689864
645 0.687826
646 0.685794
647 0.683771
648 0.681754
649 0.679736
650 0.677717
651 0.675695
652 0.673673
653 0.671648
654 0.669627
655 0.667608
656 0.665593
657 0.66358
658 0.66157
659 0.65957
660 0.657581
661 0.655603
662 0.653635
663 0.651677
664 0.649732
665 0.647799
666 0.645879
667 0.643971
668 0.642076
669 0.640187
670 0.638304
671 0.636428
672 0.634559
673 0.632695
674 0.630841
675 0.628995
676 0.627157
677 0.625328
678 0.623508
679 0.621697
680 0.619894
681 0.6181
682 0.616315
683 0.614538
684 0.612772
685 0.611015
686 0.609269
687 0.607532
688 0.605805
689 0.604084
690 0.602369
691 0.600659
692 0.598955
693 0.597256
694 0.595564
695 0.593881
696 0.592204
697 0.590536
698 0.588875
699 0.587219
700 0.585569
701 0.583925
702 0.582286
703 0.580652
704 0.579026
705 0.577407
706 0.575795
707 0.57419
708 0.572593
709 0.571
710 0.569412
711 0.56783
712 0.566252
713 0.564679
714 0.563113
715 0.561553
716 0.56
717 0.558453
718 0.556913
719 0.555379
720 0.55385
721 0.552326
722 0.550807
723 0.549294
724 0.547788
725 0.546288
726 0.544795
727 0.543309
728 0.54183
729 0.540355
730 0.538885
731 0.53742
732 0.535959
733 0.534503
734 0.53308
735 0.531684
736 0.530306
737 0.52894
738 0.52758
739 0.52622
740 0.524861
741 0.523502
742 0.522144
743 0.520787
744 0.519437
745 0.518092
746 0.51675
747 0.51541
748 0.514072
749 0.512733
750 0.511392
755 0.505239
760 0.499157
765 0.49314
770 0.487195
775 0.481324
780 0.475527
785 0.469805
790 0.464154
795 0.45857
800 0.453049
805 0.447589
810 0.442185
815 0.436834
820 0.431558
825 0.426356
830 0.421224
835 0.416156
840 0.411149
845 0.40622
850 0.401369
855 0.396596
860 0.391901
865 0.387285
870 0.38275
875 0.378296
880 0.373925
885 0.369634
890 0.365426
895 0.361273
900 0.357177
905 0.353136
910 0.349151
915 0.345222
920 0.341367
925 0.337586
930 0.333878
935 0.330243
940 0.326683
945 0.323171
950 0.319707
955 0.316293
960 0.312927
965 0.30961
970 0.306343
975 0.303127
980 0.299961
985 0.296845
990 0.293779
995 0.290736
1000 0.287716
1005 0.284718
1010 0.281743
1015 0.27879
1020 0.275876
1025 0.273001
1030 0.270164
1035 0.267366
1040 0.264606
1045 0.261882
1050 0.259193
1055 0.256539
1060 0.253921
1065 0.251337
1070 0.248802
1075 0.246314
1080 0.243875
1085 0.241484
1090 0.239141
1095 0.236828
1100 0.234546
1105 0.232294
1110 0.230072
1115 0.227881
1120 0.225715
1125 0.223575
1130 0.221461
1135 0.219372
1140 0.217309
1145 0.21527
1150 0.213256
1155 0.211265
1160 0.209298
1165 0.207356
1170 0.205451
1175 0.203583
1180 0.201753
1185 0.19996
1190 0.198205
1195 0.196471
1200 0.194758
1205 0.193067
1210 0.191397
1215 0.189749
1220 0.188121
1225 0.186515
1230 0.184928
1235 0.183363
1240 0.181818
1245 0.180282
1250 0.178753
1255 0.177232
1260 0.175719
1265 0.174214
1270 0.172725
1275 0.171254
1280 0.169799
1285 0.16836
1290 0.166938
1295 0.165538
1300 0.164159
1305 0.162801
1310 0.161465
1315 0.16015
1320 0.158856
1325 0.157582
1330 0.156329
1335 0.155096
1340 0.153884
1345 0.152679
1350 0.151481
1355 0.15029
1360 0.149107
1365 0.147931
1370 0.146767
1375 0.145616
1380 0.144476
1385 0.143349
1390 0.142235
1395 0.141133
1400 0.140044
1405 0.138969
1410 0.137906
1415 0.136856
1420 0.13583
1425 0.134827
1430 0.133846
1435 0.132885
1440 0.131943
1445 0.13101
1450 0.130084
1455 0.129165
1460 0.128251
1465 0.127342
1470 0.126442
1475 0.125552
1480 0.12467
1485 0.123795
1490 0.122927
1495 0.122067
1500 0.121214
1510 0.119593
1520 0.118003
1530 0.116443
1540 0.114914
1550 0.113417
1560 0.11195
1570 0.110512
1580 0.109102
1590 0.107713
1600 0.106346
1610 0.104998
1620 0.103669
1630 0.102358
1640 0.101069
1650 0.0998012
1660 0.0985541
1670 0.0973266
1680 0.0961177
1690 0.094928
1700 0.0937573
1710 0.0926057
1720 0.0914731
1730 0.0903596
1740 0.0892691
1750 0.0882017
1760 0.0871572
1770 0.0861357
1780 0.0851373
1790 0.0841538
1800 0.0831855
1810 0.0822322
1820 0.0812939
1830 0.0803707
1840 0.0794657
1850 0.0785789
1860 0.0777104
1870 0.0768602
1880 0.0760281
1890 0.0752081
1900 0.0744002
1910 0.0736043
1920 0.0728204
1930 0.0720486
1940 0.0712914
1950 0.0705489
1960 0.069821
1970 0.0691077
1980 0.0684091
1990 0.0677202
2000 0.067041
2010 0.0663716
2020 0.0657118
2030 0.0650617
2040 0.0644236
2050 0.0637973
2060 0.0631829
2070 0.0625804
2080 0.0619897
2090 0.061407
2100 0.0608323
2110 0.0602655
2120 0.0597066
2130 0.0591557
2140 0.0586145
2150 0.0580831
2160 0.0575614
2170 0.0570494
2180 0.0565472
2190 0.0560515
2200 0.0555623
2210 0.0550797
2220 0.0546037
2230 0.0541342
2240 0.0536727
2250 0.0532193
2260 0.0527739
2270 0.0523365
2280 0.0519071
2290 0.0514831
2300 0.0510646
2310 0.0506515
2320 0.0502438
2330 0.0498416
2340 0.049446
2350 0.0490572
2360 0.048675
2370 0.0482995
2380 0.0479307
2390 0.0475664
2400 0.0472066
2410 0.0468514
2420 0.0465006
2430 0.0461544
2440 0.0458138
2450 0.0454787
2460 0.0451493
2470 0.0448254
2480 0.044507
2490 0.0441925
2500 0.0438818
2510 0.0435748
2520 0.0432716
2530 0.0429722
2540 0.0426785
2550 0.0423904
2560 0.042108
2570 0.0418312
2580 0.0415601
2590 0.0412932
2600 0.0410304
2610 0.0407718
2620 0.0405174
2630 0.0402672
2640 0.040021
2650 0.0397787
2660 0.0395403
2670 0.0393059
2680 0.0390755
2690 0.0388478
2700 0.0386227
2710 0.0384004
2720 0.0381807
2730 0.0379638
2740 0.0377495
2750 0.037538
2760 0.0373292
2770 0.0371232
2780 0.0369198
2790 0.0367182
2800 0.0365181
2810 0.0363198
2820 0.0361231
2830 0.0359281
2840 0.0357363
2850 0.0355477
2860 0.0353624
2870 0.0351804
2880 0.0350015
2890 0.0348241
2900 0.034648
2910 0.0344733
2920 0.0342999
2930 0.034128
2940 0.0339569
2950 0.0337868
2960 0.0336177
2970 0.0334494
2980 0.0332821
2990 0.033116
3000 0.032951
3010 0.0327872
3020 0.0326246
3030 0.0324631
3040 0.0323038
3050 0.0321467
3060 0.0319918
3070 0.031839
3080 0.0316885
3090 0.0315401
3100 0.0313938
3110 0.0312497
3120 0.0311078
3130 0.030968
3140 0.0308308
3150 0.0306961
3160 0.030564
3170 0.0304344
3180 0.0303074
3190 0.0301813
3200 0.0300562
3210 0.0299321
3220 0.029809
3230 0.0296868
3240 0.0295659
3250 0.0294462
3260 0.0293279
3270 0.0292108
3280 0.0290949
3290 0.0289808
3300 0.0288684
3310 0.0287577
3320 0.0286487
3330 0.0285414
3340 0.0284362
3350 0.0283329
3360 0.0282317
3370 0.0281324
3380 0.0280352
3390 0.0279389
3400 0.0278437
3410 0.0277494
3420 0.0276561
3430 0.0275638
3440 0.0274727
3450 0.0273828
3460 0.0272941
3470 0.0272066
3480 0.0271202
3490 0.0270346
3500 0.0269499
3510 0.0268659
3520 0.0267828
3530 0.0267004
3540 0.0266191
3550 0.0265388
3560 0.0264595
3570 0.0263813
3580 0.0263041
3590 0.0262277
3600 0.0261519
3610 0.0260769
3620 0.0260027
3630 0.0259291
3640 0.0258566
3650 0.025785
3660 0.0257144
3670 0.0256447
3680 0.0255761
3690 0.0255081
3700 0.0254408
3710 0.0253742
3720 0.0253083
3730 0.025243
3740 0.0251785
3750 0.0251149
3760 0.0250521
3770 0.0249901
3780 0.0249289
3790 0.0248683
3800 0.0248084
3810 0.024749
3820 0.0246903
3830 0.0246322
3840 0.0245749
3850 0.0245185
3860 0.0244629
3870 0.0244081
3880 0.0243542
3890 0.0243009
3900 0.0242482
3910 0.0241961
3920 0.0241446
3930 0.0240938
3940 0.0240439
3950 0.023995
3960 0.0239471
3970 0.0239002
3980 0.0238543
3990 0.0238091
4000 0.0237647
4010 0.023721
4020 0.0236781
4030 0.023636
4040 0.0235942
4050 0.0235527
4060 0.0235117
4070 0.023471
4080 0.0234307
4090 0.0233906
4100 0.0233507
4110 0.0233111
4120 0.0232717
4130 0.0232326
4140 0.0231938
4150 0.0231552
4160 0.023117
4170 0.0230791
4180 0.0230415
4190 0.023004
4200 0.0229665
4210 0.0229292
4220 0.0228919
4230 0.0228547
4240 0.0228179
4250 0.0227815
4260 0.0227454
4270 0.0227098
4280 0.0226744
4290 0.0226391
4300 0.0226038
4310 0.0225684
4320 0.0225331
4330 0.0224977
4340 0.0224624
4350 0.0224272
4360 0.0223921
4370 0.0223571
4380 0.0223221
4390 0.0222876
4400 0.0222535
4410 0.0222199
4420 0.0221868
4430 0.0221541
4440 0.022122
4450 0.0220904
4460 0.0220593
4470 0.0220287
4480 0.0219987
4490 0.0219691
4500 0.02194
4510 0.0219113
4520 0.0218831
4530 0.0218553
4540 0.021828
4550 0.0218012
4560 0.0217749
4570 0.0217491
4580 0.0217238
4590 0.0216987
4600 0.0216738
4610 0.0216491
4620 0.0216245
4630 0.0216002
4640 0.0215762
4650 0.0215524
4660 0.021529
4670 0.0215058
4680 0.0214829
4690 0.0214602
4700 0.0214378
4710 0.0214155
4720 0.0213934
4730 0.0213715
4740 0.0213498
4750 0.0213284
4760 0.0213073
4770 0.0212864
4780 0.0212658
4790 0.0212453
4800 0.021225
4810 0.021205
4820 0.0211851
4830 0.0211653
4840 0.0211458
4850 0.0211265
4860 0.0211074
4870 0.0210884
4880 0.0210697
4890 0.0210511
4900 0.0210327
4910 0.0210144
4920 0.0209963
4930 0.0209784
4940 0.0209607
4950 0.0209432
4960 0.020926
4970 0.020909
4980 0.0208922
4990 0.0208756
5000 0.0208592
5010 0.0208429
5020 0.0208268
5030 0.0208108
5040 0.020795
5050 0.0207794
5060 0.020764
5070 0.0207489
5080 0.0207339
5090 0.020719
5100 0.0207044
5110 0.0206898
5120 0.0206754
5130 0.0206611
5140 0.020647
5150 0.0206331
5160 0.0206194
5170 0.0206058
5180 0.0205924
5190 0.0205792
5200 0.0205661
5210 0.0205532
5220 0.0205404
5230 0.0205278
5240 0.0205154
5250 0.0205031
5260 0.020491
5270 0.020479
5280 0.0204672
5290 0.0204555
5300 0.0204438
5310 0.0204322
5320 0.0204207
5330 0.0204092
5340 0.0203979
5350 0.0203867
5360 0.0203756
5370 0.0203646
5380 0.0203538
5390 0.020343
5400 0.0203323
5410 0.0203217
5420 0.0203111
5430 0.0203006
5440 0.0202902
5450 0.0202799
5460 0.0202697
5470 0.0202596
5480 0.0202496
5490 0.0202396
5500 0.0202297
5510 0.0202199
5520 0.0202102
5530 0.0202005
5540 0.0201909
5550 0.0201813
5560 0.0201719
5570 0.0201625
5580 0.0201532
5590 0.020144
5600 0.0201348
5610 0.0201258
5620 0.0201168
5630 0.0201079
5640 0.0200992
5650 0.0200906
5660 0.0200822
5670 0.0200739
5680 0.0200657
5690 0.0200577
5700 0.0200497
5710 0.0200419
5720 0.0200341
5730 0.0200265
5740 0.0200195
5750 0.0200132
5760 0.0200076
5770 0.0200026
5780 0.0199983
5790 0.0199946
5800 0.0199916
5810 0.0199892
5820 0.0199875
5830 0.0199864
5840 0.0199841
5850 0.0199818
5860 0.0199795
5870 0.0199772
5880 0.0199749
5890 0.0199726
5900 0.0199703
5910 0.019968
5920 0.0199657
5930 0.0199634
5940 0.0199611
5950 0.0199588
5960 0.0199565
5970 0.0199542
5980 0.0199519
5990 0.0199496
6000 0.0199473

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 1.2
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 4.63786
251 4.60775
252 4.57764
253 4.54753
254 4.51743
255 4.48732
256 4.45721
257 4.42711
258 4.397
259 4.36689
260 4.33678
261 4.30668
262 4.27657
263 4.24646
264 4.21635
265 4.18625
266 4.15614
267 4.12603
268 4.09441
269 4.06338
270 4.03295
271 4.00311
272 3.97387
273 3.94523
274 3.91738
275 3.89033
276 3.86408
277 3.83862
278 3.81397
279 3.78948
280 3.76516
281 3.74102
282 3.71704
283 3.69323
284 3.66959
285 3.6461
286 3.62278
287 3.59962
288 3.57662
289 3.55387
290 3.53138
291 3.50914
292 3.48716
293 3.46543
294 3.44392
295 3.42262
296 3.40153
297 3.38066
298 3.36
299 3.3395
300 3.31915
301 3.29896
302 3.27892
303 3.25904
304 3.23938
305 3.21994
306 3.20073
307 3.18173
308 3.16297
309 3.14422
310 3.12549
311 3.10678
312 3.0881
313 3.06943
314 3.05083
315 3.0323
316 3.01384
317 2.99545
318 2.97712
319 2.95887
320 2.94069
321 2.92259
322 2.90457
323 2.88662
324 2.86879
325 2.85108
326 2.83349
327 2.81602
328 2.79867
329 2.78148
330 2.76445
331 2.74758
332 2.73086
333 2.71431
334 2.69797
335 2.68183
336 2.66591
337 2.6502
338 2.6347
339 2.61935
340 2.60414
341 2.58907
342 2.57414
343 2.55936
344 2.54474
345 2.5303
346 2.51602
347 2.50192
348 2.48798
349 2.47417
350 2.46048
351 2.44691
352 2.43346
353 2.42014
354 2.40696
355 2.39393
356 2.38105
357 2.36831
358 2.35572
359 2.34323
360 2.33085
361 2.31857
362 2.3064
363 2.29433
364 2.28238
365 2.27056
366 2.25887
367 2.2473
368 2.23586
369 2.22449
370 2.2132
371 2.20199
372 2.19084
373 2.17978
374 2.16883
375 2.15799
376 2.14727
377 2.13667
378 2.12619
379 2.1158
380 2.1055
381 2.09529
382 2.08517
383 2.07514
384 2.06517
385 2.05528
386 2.04545
387 2.03568
388 2.02599
389 2.01634
390 2.00673
391 1.99716
392 1.98763
393 1.97815
394 1.96874
395 1.95942
396 1.95018
397 1.94102
398 1.93193
399 1.92291
400 1.91395
401 1.90504
402 1.89619
403 1.8874
404 1.87879
405 1.87036
406 1.86212
407 1.85405
408 1.84617
409 1.83844
410 1.83084
411 1.82338
412 1.81606
413 1.80889
414 1.80177
415 1.7947
416 1.7877
417 1.78075
418 1.77386
419 1.76705
420 1.76032
421 1.75368
422 1.74711
423 1.74063
424 1.73422
425 1.7279
426 1.72166
427 1.71549
428 1.70941
429 1.70337
430 1.69737
431 1.69142
432 1.6855
433 1.67963
434 1.67384
435 1.66812
436 1.66249
437 1.65694
438 1.65147
439 1.64595
440 1.64039
441 1.63478
442 1.62913
443 1.62343
444 1.61764
445 1.61176
446 1.6058
447 1.59974
448 1.59359
449 1.58743
450 1.58126
451 1.57509
452 1.56891
453 1.56272
454 1.55655
455 1.55039
456 1.54425
457 1.53813
458 1.53202
459 1.52593
460 1.51986
461 1.51381
462 1.50777
463 1.50175
464 1.49568
465 1.48956
466 1.48339
467 1.47717
468 1.4709
469 1.46455
470 1.4581
471 1.45157
472 1.44495
473 1.43825
474 1.43166
475 1.4252
476 1.41886
477 1.41265
478 1.40656
479 1.40064
480 1.39488
481 1.3893
482 1.38388
483 1.37864
484 1.37343
485 1.36825
486 1.36312
487 1.35802
488 1.35295
489 1.3479
490 1.34287
491 1.33784
492 1.33283
493 1.32783
494 1.32288
495 1.31799
496 1.31315
497 1.30836
498 1.30363
499 1.29902
500 1.29453
501 1.29015
502 1.2859
503 1.28177
504 1.27767
505 1.2736
506 1.26957
507 1.26556
508 1.26159
509 1.25744
510 1.25311
511 1.24859
512 1.2439
513 1.23903
514 1.23408
515 1.22904
516 1.2239
517 1.21869
518 1.21338
519 1.20812
520 1.20291
521 1.19774
522 1.19261
523 1.18753
524 1.18258
525 1.17774
526 1.17302
527 1.16843
528 1.16396
529 1.15957
530 1.15525
531 1.15102
532 1.14687
533 1.1428
534 1.13874
535 1.13468
536 1.13062
537 1.12657
538 1.12253
539 1.11858
540 1.11472
541 1.11096
542 1.10729
543 1.10371
544 1.10023
545 1.09684
546 1.09354
547 1.09033
548 1.08722
549 1.08411
550 1.08099
551 1.07788
552 1.07477
553 1.07166
554 1.06853
555 1.06538
556 1.0622
557 1.05901
558 1.05579
559 1.05247
560 1.04906
561 1.04555
562 1.04194
563 1.03824
564 1.03451
565 1.03077
566 1.027
567 1.02322
568 1.01942
569 1.01567
570 1.01197
571 1.00834
572 1.00475
573 1.00123
574 0.997696
575 0.99416
576 0.99062
577 0.987076
578 0.983526
579 0.979973
580 0.976417
581 0.972857
582 0.969293
583 0.965725
584 0.962189
585 0.958685
586 0.955213
587 0.951772
588 0.948364
589 0.945008
590 0.941706
591 0.938458
592 0.935263
593 0.932121
594 0.929036
595 0.926008
596 0.923036
597 0.920121
598 0.917263
599 0.914383
600 0.911482
601 0.908559
602 0.905616
603 0.902651
604 0.899667
605 0.896666
606 0.893646
607 0.890608
608 0.887552
609 0.884538
610 0.881566
611 0.878635
612 0.875746
613 0.872899
614 0.870097
615 0.867339
616 0.864626
617 0.861958
618 0.859335
619 0.85672
620 0.854116
621 0.85152
622 0.848934
623 0.846357
624 0.843795
625 0.841247
626 0.838714
627 0.836195
628 0.833691
629 0.831198
630 0.828717
631 0.826247
632 0.823788
633 0.82134
634 0.818903
635 0.816476
636 0.814058
637 0.811651
638 0.809254
639 0.806863
640 0.80448
641 0.802103
642 0.799734
643 0.797371
644 0.795018
645 0.792675
646 0.790342
647 0.78802
648 0.785707
649 0.783401
650 0.781103
651 0.778811
652 0.776526
653 0.774249
654 0.771982
655 0.769725
656 0.767479
657 0.765243
658 0.763018
659 0.760798
660 0.758583
661 0.756373
662 0.754169
663 0.751969
664 0.749778
665 0.747594
666 0.745418
667 0.74325
668 0.741089
669 0.738938
670 0.736796
671 0.734663
672 0.732538
673 0.730423
674 0.728319
675 0.726225
676 0.724141
677 0.722067
678 0.720004
679 0.717949
680 0.7159
681 0.713859
682 0.711826
683 0.709799
684 0.707782
685 0.705776
686 0.703779
687 0.701791
688 0.699814
689 0.697843
690 0.695878
691 0.69392
692 0.691969
693 0.690024
694 0.688087
695 0.686159
696 0.684239
697 0.682327
698 0.680424
699 0.678526
700 0.676635
701 0.674749
702 0.672869
703 0.670995
704 0.669129
705 0.667271
706 0.66542
707 0.663577
708 0.661741
709 0.659912
710 0.65809
711 0.656273
712 0.654464
713 0.65266
714 0.650865
715 0.649078
716 0.647299
717 0.645528
718 0.643765
719 0.642008
720 0.640257
721 0.638511
722 0.636771
723 0.635036
724 0.633309
725 0.631589
726 0.629876
727 0.628171
728 0.626473
729 0.624781
730 0.623093
731 0.621412
732 0.619735
733 0.618064
734 0.61643
735 0.614825
736 0.613241
737 0.611669
738 0.610103
739 0.608538
740 0.606974
741 0.605409
742 0.603846
743 0.602285
744 0.600731
745 0.599183
746 0.597638
747 0.596096
748 0.594555
749 0.593013
750 0.591468
755 0.584379
760 0.577375
765 0.570448
770 0.563605
775 0.556849
780 0.55018
785 0.543596
790 0.537095
795 0.530671
800 0.52432
805 0.518039
810 0.511822
815 0.505665
820 0.499594
825 0.493607
830 0.487698
835 0.481863
840 0.476096
845 0.470418
850 0.464831
855 0.459333
860 0.453925
865 0.448607
870 0.44339
875 0.438273
880 0.433257
885 0.428342
890 0.423528
895 0.418783
900 0.414108
905 0.409501
910 0.404964
915 0.400497
920 0.396106
925 0.391792
930 0.387554
935 0.383393
940 0.379309
945 0.375274
950 0.371288
955 0.367351
960 0.363464
965 0.359625
970 0.355845
975 0.352123
980 0.34846
985 0.344854
990 0.341307
995 0.337787
1000 0.334294
1005 0.330829
1010 0.32739
1015 0.32398
1020 0.320623
1025 0.317321
1030 0.314074
1035 0.310881
1040 0.307742
1045 0.304647
1050 0.301596
1055 0.298588
1060 0.295623
1065 0.292702
1070 0.289822
1075 0.286982
1080 0.284183
1085 0.281424
1090 0.278706
1095 0.276022
1100 0.27337
1105 0.270752
1110 0.268167
1115 0.265615
1120 0.263105
1125 0.260637
1130 0.258211
1135 0.255826
1140 0.253484
1145 0.251174
1150 0.248897
1155 0.246653
1160 0.244441
1165 0.242263
1170 0.240122
1175 0.238019
1180 0.235953
1185 0.233926
1190 0.231936
1195 0.229956
1200 0.227987
1205 0.226029
1210 0.224081
1215 0.222144
1220 0.220224
1225 0.218322
1230 0.216437
1235 0.214569
1240 0.21272
1245 0.21089
1250 0.209081
1255 0.207292
1260 0.205524
1265 0.203776
1270 0.20205
1275 0.200346
1280 0.198663
1285 0.197003
1290 0.195364
1295 0.193739
1300 0.192127
1305 0.190528
1310 0.188942
1315 0.18737
1320 0.185816
1325 0.18428
1330 0.182763
1335 0.181264
1340 0.179784
1345 0.178317
1350 0.176863
1355 0.175423
1360 0.173997
1365 0.172584
1370 0.17119
1375 0.169816
1380 0.168461
1385 0.167125
1390 0.165809
1395 0.164505
1400 0.163213
1405 0.161934
1410 0.160667
1415 0.159413
1420 0.158184
1425 0.156978
1430 0.155794
1435 0.154629
1440 0.153482
1445 0.152349
1450 0.151228
1455 0.150119
1460 0.14902
1465 0.147932
1470 0.14686
1475 0.145806
1480 0.144767
1485 0.143743
1490 0.142735
1495 0.141736
1500 0.140746
1510 0.138854
1520 0.136998
1530 0.135174
1540 0.133386
1550 0.131633
1560 0.129914
1570 0.128228
1580 0.126574
1590 0.124944
1600 0.123338
1610 0.121754
1620 0.120192
1630 0.11865
1640 0.117133
1650 0.115641
1660 0.114172
1670 0.112725
1680 0.1113
1690 0.109897
1700 0.108517
1710 0.10716
1720 0.105826
1730 0.104515
1740 0.103231
1750 0.101975
1760 0.100747
1770 0.099546
1780 0.0983728
1790 0.0972174
1800 0.0960798
1810 0.0949601
1820 0.0938582
1830 0.0927741
1840 0.0917114
1850 0.0906702
1860 0.0896505
1870 0.0886522
1880 0.0876754
1890 0.0867129
1900 0.0857646
1910 0.0848307
1920 0.083911
1930 0.0830056
1940 0.0821177
1950 0.0812473
1960 0.0803943
1970 0.0795589
1980 0.0787409
1990 0.0779346
2000 0.07714
2010 0.0763571
2020 0.0755858
2030 0.0748262
2040 0.0740793
2050 0.0733452
2060 0.0726238
2070 0.0719152
2080 0.0712193
2090 0.0705313
2100 0.0698513
2110 0.0691792
2120 0.068515
2130 0.0678588
2140 0.0672136
2150 0.0665794
2160 0.0659563
2170 0.0653443
2180 0.0647433
2190 0.0641497
2200 0.0635635
2210 0.0629847
2220 0.0624133
2230 0.0618494
2240 0.061295
2250 0.0607503
2260 0.0602151
2270 0.0596895
2280 0.0591735
2290 0.0586639
2300 0.0581607
2310 0.0576639
2320 0.0571735
2330 0.0566895
2340 0.0562124
2350 0.0557423
2360 0.0552791
2370 0.054823
2380 0.0543737
2390 0.0539304
2400 0.053493
2410 0.0530614
2420 0.0526357
2430 0.052216
2440 0.0518058
2450 0.0514053
2460 0.0510144
2470 0.0506332
2480 0.0502616
2490 0.0498965
2500 0.0495379
2510 0.0491858
2520 0.0488402
2530 0.0485011
2540 0.0481676
2550 0.0478398
2560 0.0475175
2570 0.0472009
2580 0.0468899
2590 0.0465823
2600 0.0462781
2610 0.0459773
2620 0.04568
2630 0.0453861
2640 0.0450944
2650 0.0448049
2660 0.0445177
2670 0.0442327
2680 0.0439499
2690 0.0436688
2700 0.0433893
2710 0.0431115
2720 0.0428353
2730 0.0425608
2740 0.0422908
2750 0.0420252
2760 0.0417641
2770 0.0415075
2780 0.0412553
2790 0.0410039
2800 0.0407532
2810 0.0405032
2820 0.040254
2830 0.0400054
2840 0.0397583
2850 0.0395125
2860 0.0392681
2870 0.0390251
2880 0.0387835
2890 0.0385442
2900 0.0383071
2910 0.0380724
2920 0.0378399
2930 0.0376096
2940 0.0373837
2950 0.0371619
2960 0.0369444
2970 0.0367312
2980 0.0365222
2990 0.0363186
3000 0.0361205
3010 0.0359278
3020 0.0357406
3030 0.0355587
3040 0.0353802
3050 0.0352049
3060 0.0350328
3070 0.034864
3080 0.0346985
3090 0.0345333
3100 0.0343687
3110 0.0342044
3120 0.0340406
3130 0.0338772
3140 0.0337161
3150 0.0335571
3160 0.0334003
3170 0.0332458
3180 0.0330935
3190 0.0329427
3200 0.0327935
3210 0.0326459
3220 0.0324998
3230 0.0323552
3240 0.0322126
3250 0.0320719
3260 0.0319331
3270 0.0317962
3280 0.0316613
3290 0.0315263
3300 0.0313912
3310 0.0312562
3320 0.031121
3330 0.0309858
3340 0.0308519
3350 0.0307193
3360 0.030588
3370 0.030458
3380 0.0303292
3390 0.0302039
3400 0.0300821
3410 0.0299638
3420 0.0298489
3430 0.0297375
3440 0.0296279
3450 0.0295203
3460 0.0294144
3470 0.0293105
3480 0.0292084
3490 0.0291064
3500 0.0290045
3510 0.0289026
3520 0.0288009
3530 0.0286992
3540 0.0285988
3550 0.0284997
3560 0.0284019
3570 0.0283054
3580 0.0282102
3590 0.0281159
3600 0.0280225
3610 0.0279301
3620 0.0278386
3630 0.027748
3640 0.0276585
3650 0.0275702
3660 0.0274829
3670 0.0273968
3680 0.0273118
3690 0.0272266
3700 0.0271412
3710 0.0270555
3720 0.0269697
3730 0.0268836
3740 0.0267976
3750 0.0267115
3760 0.0266254
3770 0.0265394
3780 0.0264533
3790 0.0263688
3800 0.0262859
3810 0.0262046
3820 0.0261249
3830 0.0260468
3840 0.0259707
3850 0.0258964
3860 0.0258241
3870 0.0257537
3880 0.0256852
3890 0.0256175
3900 0.0255504
3910 0.0254841
3920 0.0254185
3930 0.0253536
3940 0.0252895
3950 0.0252261
3960 0.0251636
3970 0.0251017
3980 0.0250407
3990 0.0249803
4000 0.0249204
4010 0.0248611
4020 0.0248024
4030 0.0247442
4040 0.0246868
4050 0.02463
4060 0.0245739
4070 0.0245185
4080 0.0244638
4090 0.0244095
4100 0.0243557
4110 0.0243024
4120 0.0242496
4130 0.0241973
4140 0.0241456
4150 0.0240946
4160 0.0240442
4170 0.0239945
4180 0.0239455
4190 0.0238967
4200 0.0238484
4210 0.0238004
4220 0.0237527
4230 0.0237053
4240 0.0236584
4250 0.023612
4260 0.023566
4270 0.0235206
4280 0.0234755
4290 0.0234309
4300 0.0233867
4310 0.023343
4320 0.0232996
4330 0.0232566
4340 0.0232142
4350 0.0231723
4360 0.0231308
4370 0.0230899
4380 0.0230495
4390 0.0230094
4400 0.0229698
4410 0.0229306
4420 0.0228917
4430 0.0228533
4440 0.0228154
4450 0.022778
4460 0.0227411
4470 0.0227047
4480 0.0226688
4490 0.0226332
4500 0.022598
4510 0.0225631
4520 0.0225285
4530 0.0224942
4540 0.0224604
4550 0.0224269
4560 0.0223939
4570 0.0223612
4580 0.022329
4590 0.022297
4600 0.0222653
4610 0.0222339
4620 0.0222027
4630 0.0221719
4640 0.0221414
4650 0.0221112
4660 0.0220814
4670 0.0220519
4680 0.0220228
4690 0.0219939
4700 0.0219653
4710 0.021937
4720 0.0219089
4730 0.0218811
4740 0.0218535
4750 0.0218263
4760 0.0217994
4770 0.0217728
4780 0.0217465
4790 0.0217204
4800 0.0216945
4810 0.0216688
4820 0.0216433
4830 0.021618
4840 0.021593
4850 0.0215682
4860 0.0215438
4870 0.0215197
4880 0.0214958
4890 0.0214722
4900 0.0214488
4910 0.0214256
4920 0.0214026
4930 0.0213799
4940 0.0213574
4950 0.0213352
4960 0.0213132
4970 0.0212915
4980 0.0212701
4990 0.0212489
5000 0.0212279
5010 0.0212071
5020 0.0211865
5030 0.0211661
5040 0.0211459
5050 0.0211259
5060 0.0211062
5070 0.0210867
5080 0.0210674
5090 0.0210483
5100 0.0210294
5110 0.0210106
5120 0.0209921
5130 0.0209737
5140 0.0209556
5150 0.0209377
5160 0.0209202
5170 0.0209029
5180 0.0208859
5190 0.0208691
5200 0.0208524
5210 0.0208359
5220 0.0208197
5230 0.0208036
5240 0.0207877
5250 0.020772
5260 0.0207566
5270 0.0207414
5280 0.0207264
5290 0.0207116
5300 0.020697
5310 0.0206826
5320 0.0206683
5330 0.0206542
5340 0.0206402
5350 0.0206265
5360 0.020613
5370 0.0205996
5380 0.0205865
5390 0.0205735
5400 0.0205606
5410 0.020548
5420 0.0205355
5430 0.0205231
5440 0.020511
5450 0.0204992
5460 0.0204876
5470 0.0204762
5480 0.0204651
5490 0.0204541
5500 0.0204433
5510 0.0204326
5520 0.0204221
5530 0.0204117
5540 0.0204015
5550 0.0203915
5560 0.0203816
5570 0.0203719
5580 0.0203624
5590 0.020353
5600 0.0203437
5610 0.0203346
5620 0.0203255
5630 0.0203166
5640 0.020308
5650 0.0202996
5660 0.0202915
5670 0.0202837
5680 0.0202761
5690 0.0202688
5700 0.0202617
5710 0.0202549
5720 0.0202483
5730 0.020242
5740 0.0202367
5750 0.0202326
5760 0.0202294
5770 0.0202274
5780 0.0202265
5790 0.0202265
5800 0.0202275
5810 0.0202295
5820 0.0202325
5830 0.0202365
5840 0.0202389
5850 0.0202412
5860 0.0202435
5870 0.0202459
5880 0.0202482
5890 0.0202506
5900 0.0202529
5910 0.0202552
5920 0.0202576
5930 0.0202599
5940 0.0202623
5950 0.0202646
5960 0.0202669
5970 0.0202693
5980 0.0202716
5990 0.020274
6000 0.0202763

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 3.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 6.40595
251 6.35819
252 6.31043
253 6.26266
254 6.2149
255 6.16714
256 6.11937
257 6.07161
258 6.02385
259 5.97608
260 5.92832
261 5.88056
262 5.83279
263 5.78503
264 5.73727
265 5.68951
266 5.64174
267 5.59398
268 5.54606
269 5.49986
270 5.45539
271 5.41264
272 5.37161
273 5.33231
274 5.29414
275 5.25711
276 5.22122
277 5.18647
278 5.15286
279 5.11899
280 5.08488
281 5.05051
282 5.01589
283 4.98102
284 4.94607
285 4.91103
286 4.87591
287 4.84071
288 4.80542
289 4.77148
290 4.73889
291 4.70764
292 4.67775
293 4.6492
294 4.62194
295 4.59597
296 4.57129
297 4.5479
298 4.5258
299 4.50323
300 4.48017
301 4.45665
302 4.43264
303 4.40816
304 4.38315
305 4.3576
306 4.33151
307 4.30489
308 4.27773
309 4.25062
310 4.22355
311 4.19654
312 4.16958
313 4.14266
314 4.11604
315 4.08971
316 4.06368
317 4.03795
318 4.01251
319 3.98719
320 3.96201
321 3.93695
322 3.91202
323 3.88722
324 3.86258
325 3.83809
326 3.81376
327 3.78959
328 3.76558
329 3.74179
330 3.71821
331 3.69484
332 3.6717
333 3.64876
334 3.62609
335 3.60368
336 3.58152
337 3.55962
338 3.53798
339 3.51666
340 3.49566
341 3.47497
342 3.4546
343 3.43456
344 3.41486
345 3.39552
346 3.37654
347 3.35791
348 3.33964
349 3.32147
350 3.30341
351 3.28546
352 3.26762
353 3.24989
354 3.23236
355 3.21502
356 3.19789
357 3.18096
358 3.16423
359 3.14767
360 3.13127
361 3.11505
362 3.099
363 3.08312
364 3.06733
365 3.05163
366 3.03602
367 3.0205
368 3.00507
369 2.98969
370 2.97436
371 2.95908
372 2.94384
373 2.92866
374 2.91361
375 2.8987
376 2.88394
377 2.86931
378 2.85482
379 2.84044
380 2.82615
381 2.81197
382 2.7979
383 2.78392
384 2.77007
385 2.75634
386 2.74274
387 2.72926
388 2.71591
389 2.70259
390 2.6893
391 2.67604
392 2.66282
393 2.64962
394 2.63673
395 2.62415
396 2.61186
397 2.59988
398 2.58821
399 2.57691
400 2.566
401 2.55547
402 2.54532
403 2.53556
404 2.52598
405 2.51657
406 2.50734
407 2.49829
408 2.48942
409 2.48064
410 2.47195
411 2.46334
412 2.45482
413 2.44639
414 2.43808
415 2.4299
416 2.42184
417 2.4139
418 2.40608
419 2.39837
420 2.39076
421 2.38325
422 2.37584
423 2.36853
424 2.36131
425 2.35418
426 2.34714
427 2.34018
428 2.33331
429 2.32626
430 2.31903
431 2.31161
432 2.30401
433 2.29623
434 2.28835
435 2.28037
436 2.27229
437 2.26411
438 2.25583
439 2.24766
440 2.23959
441 2.23163
442 2.22377
443 2.21602
444 2.20825
445 2.20046
446 2.19265
447 2.18483
448 2.17699
449 2.1691
450 2.16116
451 2.15316
452 2.14511
453 2.13701
454 2.12895
455 2.12092
456 2.11294
457 2.10499
458 2.09708
459 2.08922
460 2.08141
461 2.07366
462 2.06595
463 2.0583
464 2.05071
465 2.04319
466 2.03573
467 2.02834
468 2.02101
469 2.01367
470 2.0063
471 1.99892
472 1.99152
473 1.98409
474 1.97656
475 1.96891
476 1.96114
477 1.95326
478 1.94526
479 1.93727
480 1.92928
481 1.9213
482 1.91333
483 1.90537
484 1.89759
485 1.88998
486 1.88256
487 1.87532
488 1.86825
489 1.86128
490 1.85439
491 1.84759
492 1.84089
493 1.83427
494 1.82764
495 1.82099
496 1.81432
497 1.80764
498 1.80094
499 1.79421
500 1.78745
501 1.78065
502 1.77383
503 1.76698
504 1.76011
505 1.75321
506 1.74628
507 1.73933
508 1.73236
509 1.72545
510 1.71862
511 1.71186
512 1.70518
513 1.69856
514 1.69212
515 1.68586
516 1.67977
517 1.67386
518 1.66812
519 1.66239
520 1.65666
521 1.65094
522 1.64521
523 1.6395
524 1.63356
525 1.62742
526 1.62106
527 1.61448
528 1.6077
529 1.6008
530 1.5938
531 1.58668
532 1.57946
533 1.57213
534 1.56498
535 1.55801
536 1.55121
537 1.54459
538 1.53815
539 1.53188
540 1.52578
541 1.51985
542 1.51409
543 1.50851
544 1.50301
545 1.4976
546 1.49228
547 1.48704
548 1.48189
549 1.47673
550 1.47155
551 1.46635
552 1.46114
553 1.45591
554 1.45065
555 1.44537
556 1.44006
557 1.43472
558 1.42936
559 1.42419
560 1.41921
561 1.41442
562 1.40983
563 1.40542
564 1.4012
565 1.39714
566 1.39327
567 1.38956
568 1.38604
569 1.3824
570 1.37866
571 1.3748
572 1.37084
573 1.36677
574 1.36255
575 1.3582
576 1.35371
577 1.34908
578 1.34431
579 1.33949
580 1.33461
581 1.32967
582 1.32468
583 1.31964
584 1.31461
585 1.30959
586 1.30458
587 1.29959
588 1.29461
589 1.28966
590 1.28473
591 1.27982
592 1.27493
593 1.27006
594 1.26523
595 1.26042
596 1.25563
597 1.25088
598 1.24615
599 1.24146
600 1.23682
601 1.23221
602 1.22766
603 1.22314
604 1.21867
605 1.21425
606 1.20987
607 1.20555
608 1.20126
609 1.19706
610 1.19293
611 1.18888
612 1.1849
613 1.181
614 1.17719
615 1.17345
616 1.16979
617 1.16621
618 1.16271
619 1.15922
620 1.15574
621 1.15228
622 1.14882
623 1.14538
624 1.14195
625 1.13854
626 1.13514
627 1.13176
628 1.1284
629 1.12505
630 1.12171
631 1.11839
632 1.11507
633 1.11177
634 1.10848
635 1.10521
636 1.10195
637 1.09871
638 1.09548
639 1.09226
640 1.08905
641 1.08585
642 1.08267
643 1.07949
644 1.07633
645 1.07319
646 1.07006
647 1.06695
648 1.06386
649 1.06078
650 1.05771
651 1.05465
652 1.05161
653 1.04858
654 1.04557
655 1.04256
656 1.03957
657 1.03659
658 1.03362
659 1.03066
660 1.0277
661 1.02476
662 1.02182
663 1.01888
664 1.01596
665 1.01305
666 1.01015
667 1.00727
668 1.00439
669 1.00153
670 0.998672
671 0.995826
672 0.992989
673 0.990161
674 0.987346
675 0.984543
676 0.981752
677 0.978973
678 0.976206
679 0.973446
680 0.970693
681 0.967946
682 0.965207
683 0.962474
684 0.959751
685 0.957037
686 0.954333
687 0.951638
688 0.948953
689 0.946278
690 0.943613
691 0.94096
692 0.938316
693 0.935683
694 0.933063
695 0.930457
696 0.927863
697 0.925282
698 0.922715
699 0.920156
700 0.917604
701 0.915061
702 0.912527
703 0.91
704 0.907484
705 0.904978
706 0.902484
707 0.899999
708 0.897526
709 0.89506
710 0.892602
711 0.890152
712 0.887709
713 0.885274
714 0.88285
715 0.880436
716 0.878031
717 0.875637
718 0.873253
719 0.870877
720 0.868508
721 0.866146
722 0.863792
723 0.861445
724 0.859108
725 0.856781
726 0.854463
727 0.852155
728 0.849857
729 0.847565
730 0.845281
731 0.843004
732 0.840734
733 0.838472
734 0.836256
735 0.834079
736 0.83193
737 0.829796
738 0.82767
739 0.825546
740 0.823422
741 0.821298
742 0.819175
743 0.817056
744 0.814946
745 0.812844
746 0.810747
747 0.808653
748 0.806561
749 0.804466
750 0.802367
755 0.792728
760 0.783204
765 0.773787
770 0.764492
775 0.755327
780 0.746295
785 0.737395
790 0.728625
795 0.719976
800 0.711444
805 0.703023
810 0.694706
815 0.686486
820 0.678385
825 0.670397
830 0.662515
835 0.654731
840 0.647036
845 0.639466
850 0.632018
855 0.624695
860 0.617495
865 0.610419
870 0.603472
875 0.596654
880 0.589965
885 0.583405
890 0.576975
895 0.570629
900 0.564367
905 0.558191
910 0.552099
915 0.546092
920 0.540195
925 0.534408
930 0.528731
935 0.523163
940 0.517706
945 0.512308
950 0.506969
955 0.501689
960 0.496469
965 0.491308
970 0.486222
975 0.48121
980 0.476273
985 0.471411
990 0.466623
995 0.461881
1000 0.457185
1005 0.452535
1010 0.447931
1015 0.443372
1020 0.438861
1025 0.434396
1030 0.429978
1035 0.425607
1040 0.421283
1045 0.417001
1050 0.41276
1055 0.408561
1060 0.404403
1065 0.400286
1070 0.396244
1075 0.392276
1080 0.388382
1085 0.384561
1090 0.380815
1095 0.377118
1100 0.37347
1105 0.36987
1110 0.36632
1115 0.362818
1120 0.359364
1125 0.355957
1130 0.352598
1135 0.349286
1140 0.346021
1145 0.342789
1150 0.339589
1155 0.336421
1160 0.333285
1165 0.330181
1170 0.327119
1175 0.324099
1180 0.32112
1185 0.318183
1190 0.315287
1195 0.312432
1200 0.309618
1205 0.306844
1210 0.30411
1215 0.301418
1220 0.298773
1225 0.296176
1230 0.293627
1235 0.291126
1240 0.288672
1245 0.286234
1250 0.283812
1255 0.281405
1260 0.279013
1265 0.276637
1270 0.27428
1275 0.271941
1280 0.269621
1285 0.26732
1290 0.265038
1295 0.262775
1300 0.260533
1305 0.258311
1310 0.25611
1315 0.253928
1320 0.251775
1325 0.249651
1330 0.247554
1335 0.245487
1340 0.243447
1345 0.241427
1350 0.239425
1355 0.237442
1360 0.235478
1365 0.233534
1370 0.23161
1375 0.229708
1380 0.227828
1385 0.22597
1390 0.224133
1395 0.222311
1400 0.220503
1405 0.218709
1410 0.216929
1415 0.215164
1420 0.213437
1425 0.211745
1430 0.210086
1435 0.208457
1440 0.206855
1445 0.205275
1450 0.203714
1455 0.20217
1460 0.200642
1465 0.19913
1470 0.197641
1475 0.196174
1480 0.194729
1485 0.193305
1490 0.191902
1495 0.190509
1500 0.189125
1510 0.186476
1520 0.183875
1530 0.18132
1540 0.178815
1550 0.176358
1560 0.173949
1570 0.171585
1580 0.169266
1590 0.166985
1600 0.164742
1610 0.162535
1620 0.160363
1630 0.158222
1640 0.156121
1650 0.154056
1660 0.152028
1670 0.150034
1680 0.148073
1690 0.146142
1700 0.144241
1710 0.14237
1720 0.14053
1730 0.138719
1740 0.136944
1750 0.135206
1760 0.133505
1770 0.131839
1780 0.130211
1790 0.128606
1800 0.127025
1810 0.125468
1820 0.123935
1830 0.122425
1840 0.120948
1850 0.119503
1860 0.11809
1870 0.11671
1880 0.115361
1890 0.114035
1900 0.112731
1910 0.111449
1920 0.110189
1930 0.108952
1940 0.10774
1950 0.106552
1960 0.10539
1970 0.104253
1980 0.10314
1990 0.102045
2000 0.100967
2010 0.0999063
2020 0.0988629
2030 0.0978368
2040 0.0968307
2050 0.0958448
2060 0.094879
2070 0.0939333
2080 0.0930077
2090 0.0920958
2100 0.0911977
2110 0.0903133
2120 0.0894427
2130 0.0885858
2140 0.0877451
2150 0.0869205
2160 0.0861119
2170 0.0853195
2180 0.0845433
2190 0.0837749
2200 0.0830145
2210 0.082262
2220 0.0815174
2230 0.0807808
2240 0.0800543
2250 0.0793381
2260 0.078632
2270 0.077936
2280 0.0772503
2290 0.076572
2300 0.0759013
2310 0.075238
2320 0.0745821
2330 0.0739338
2340 0.0732885
2350 0.0726461
2360 0.0720068
2370 0.0713705
2380 0.0707371
2390 0.0701039
2400 0.0694709
2410 0.068838
2420 0.0682053
2430 0.0675728
2440 0.0669484
2450 0.0663323
2460 0.0657245
2470 0.0651248
2480 0.0645334
2490 0.0639479
2500 0.0633682
2510 0.0627944
2520 0.0622265
2530 0.0616644
2540 0.061115
2550 0.0605784
2560 0.0600546
2570 0.0595435
2580 0.0590451
2590 0.0585572
2600 0.0580798
2610 0.0576129
2620 0.0571565
2630 0.0567106
2640 0.0562655
2650 0.0558211
2660 0.0553776
2670 0.0549349
2680 0.0544929
2690 0.0540563
2700 0.0536249
2710 0.0531988
2720 0.052778
2730 0.0523624
2740 0.0519652
2750 0.0515865
2760 0.0512261
2770 0.0508841
2780 0.0505605
2790 0.0502472
2800 0.0499441
2810 0.0496514
2820 0.049369
2830 0.0490969
2840 0.0488285
2850 0.0485637
2860 0.0483025
2870 0.048045
2880 0.0477911
2890 0.047534
2900 0.0472737
2910 0.0470101
2920 0.0467433
2930 0.0464732
2940 0.0461964
2950 0.0459129
2960 0.0456226
2970 0.0453255
2980 0.0450217
2990 0.0447208
3000 0.0444229
3010 0.0441279
3020 0.0438359
3030 0.0435468
3040 0.043271
3050 0.0430085
3060 0.0427593
3070 0.0425234
3080 0.0423008
3090 0.0420783
3100 0.0418561
3110 0.0416341
3120 0.0414122
3130 0.0411905
3140 0.0409625
3150 0.0407281
3160 0.0404873
3170 0.0402402
3180 0.0399867
3190 0.0397335
3200 0.0394806
3210 0.0392279
3220 0.0389756
3230 0.0387236
3240 0.038477
3250 0.0382359
3260 0.0380002
3270 0.03777
3280 0.0375452
3290 0.0373294
3300 0.0371225
3310 0.0369247
3320 0.0367358
3330 0.0365559
3340 0.0363808
3350 0.0362106
3360 0.0360452
3370 0.0358847
3380 0.0357291
3390 0.0355679
3400 0.0354013
3410 0.0352291
3420 0.0350514
3430 0.0348683
3440 0.0346859
3450 0.0345042
3460 0.0343234
3470 0.0341433
3480 0.0339639
3490 0.0337919
3500 0.0336272
3510 0.0334699
3520 0.0333198
3530 0.0331771
3540 0.0330362
3550 0.0328972
3560 0.03276
3570 0.0326247
3580 0.0324912
3590 0.0323544
3600 0.0322142
3610 0.0320708
3620 0.031924
3630 0.0317739
3640 0.0316258
3650 0.0314797
3660 0.0313355
3670 0.0311933
3680 0.0310531
3690 0.030919
3700 0.030791
3710 0.0306691
3720 0.0305532
3730 0.0304435
3740 0.0303379
3750 0.0302366
3760 0.0301395
3770 0.0300465
3780 0.0299578
3790 0.029867
3800 0.0297741
3810 0.0296791
3820 0.0295821
3830 0.029483
3840 0.0293802
3850 0.0292738
3860 0.0291637
3870 0.0290499
3880 0.0289324
3890 0.0288167
3900 0.0287028
3910 0.0285908
3920 0.0284805
3930 0.028372
3940 0.0282677
3950 0.0281674
3960 0.0280712
3970 0.0279792
3980 0.0278913
3990 0.0278021
4000 0.0277118
4010 0.0276203
4020 0.0275276
4030 0.0274337
4040 0.0273386
4050 0.0272425
4060 0.0271452
4070 0.0270469
4080 0.0269474
4090 0.0268487
4100 0.0267507
4110 0.0266535
4120 0.0265571
4130 0.0264615
4140 0.0263669
4150 0.0262734
4160 0.0261809
4170 0.0260894
4180 0.025999
4190 0.0259113
4200 0.0258261
4210 0.0257437
4220 0.0256639
4230 0.0255867
4240 0.0255124
4250 0.0254408
4260 0.025372
4270 0.0253061
4280 0.0252429
4290 0.0251802
4300 0.025118
4310 0.0250562
4320 0.024995
4330 0.0249343
4340 0.0248749
4350 0.0248168
4360 0.0247601
4370 0.0247047
4380 0.0246507
4390 0.024598
4400 0.0245465
4410 0.0244963
4420 0.0244473
4430 0.0243997
4440 0.0243527
4450 0.0243064
4460 0.0242607
4470 0.0242158
4480 0.0241714
4490 0.0241275
4500 0.024084
4510 0.0240409
4520 0.0239982
4530 0.0239558
4540 0.0239138
4550 0.0238722
4560 0.0238309
4570 0.0237899
4580 0.0237493
4590 0.0237089
4600 0.0236686
4610 0.0236286
4620 0.0235888
4630 0.0235492
4640 0.0235097
4650 0.0234703
4660 0.0234311
4670 0.023392
4680 0.023353
4690 0.0233132
4700 0.0232728
4710 0.0232316
4720 0.0231896
4730 0.023147
4740 0.0231041
4750 0.023061
4760 0.0230178
4770 0.0229743
4780 0.0229306
4790 0.0228874
4800 0.0228445
4810 0.0228021
4820 0.02276
4830 0.0227184
4840 0.0226772
4850 0.0226366
4860 0.0225964
4870 0.0225568
4880 0.0225177
4890 0.0224791
4900 0.0224411
4910 0.0224036
4920 0.0223667
4930 0.0223304
4940 0.0222947
4950 0.0222596
4960 0.0222251
4970 0.0221912
4980 0.022158
4990 0.0221255
5000 0.0220937
5010 0.0220625
5020 0.0220321
5030 0.0220024
5040 0.0219735
5050 0.0219454
5060 0.0219182
5070 0.0218917
5080 0.0218661
5090 0.0218407
5100 0.0218157
5110 0.0217909
5120 0.0217664
5130 0.0217422
5140 0.0217184
5150 0.0216949
5160 0.0216717
5170 0.0216489
5180 0.0216265
5190 0.0216043
5200 0.0215824
5210 0.0215607
5220 0.0215393
5230 0.0215181
5240 0.0214974
5250 0.021477
5260 0.0214569
5270 0.0214373
5280 0.021418
5290 0.0213991
5300 0.0213805
5310 0.0213622
5320 0.0213441
5330 0.0213265
5340 0.0213091
5350 0.0212922
5360 0.0212756
5370 0.0212594
5380 0.0212436
5390 0.021228
5400 0.0212127
5410 0.0211976
5420 0.0211828
5430 0.0211683
5440 0.0211541
5450 0.0211403
5460 0.0211268
5470 0.0211137
5480 0.021101
5490 0.0210885
5500 0.0210764
5510 0.0210645
5520 0.0210529
5530 0.0210416
5540 0.0210308
5550 0.0210205
5560 0.0210106
5570 0.0210012
5580 0.0209923
5590 0.0209837
5600 0.0209755
5610 0.0209676
5620 0.02096
5630 0.0209528
5640 0.0209464
5650 0.0209408
5660 0.020936
5670 0.0209321
5680 0.0209289
5690 0.0209264
5700 0.0209248
5710 0.0209238
5720 0.0209236
5730 0.0209242
5740 0.0209267
5750 0.0209311
5760 0.0209374
5770 0.0209457
5780 0.0209558
5790 0.0209678
5800 0.0209816
5810 0.0209972
5820 0.0210147
5830 0.0210339
5840 0.0210518
5850 0.0210697
5860 0.0210876
5870 0.0211055
5880 0.0211234
5890 0.0211413
5900 0.0211592
5910 0.0211771
5920 0.0211951
5930 0.021213
5940 0.0212309
5950 0.0212488
5960 0.0212667
5970 0.0212846
5980 0.0213025
5990 0.0213204
6000 0.0213383

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 6.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 9.16212
251 9.09597
252 9.02982
253 8.96366
254 8.89751
255 8.83136
256 8.76521
257 8.69905
258 8.6329
259 8.56675
260 8.5006
261 8.43444
262 8.36829
263 8.30214
264 8.23599
265 8.16983
266 8.10368
267 8.03753
268 7.96899
269 7.90279
270 7.8389
271 7.77735
272 7.71812
273 7.66122
274 7.60661
275 7.55427
276 7.50422
277 7.45645
278 7.41096
279 7.36612
280 7.32194
281 7.27842
282 7.23555
283 7.19333
284 7.15105
285 7.10869
286 7.06626
287 7.02376
288 6.98119
289 6.93801
290 6.89422
291 6.84982
292 6.80481
293 6.75919
294 6.71431
295 6.67018
296 6.62679
297 6.58415
298 6.54225
299 6.50093
300 6.46019
301 6.42004
302 6.38047
303 6.34148
304 6.3025
305 6.26353
306 6.22457
307 6.18562
308 6.14668
309 6.10779
310 6.06896
311 6.03018
312 5.99146
313 5.95279
314 5.91409
315 5.87535
316 5.83659
317 5.79779
318 5.75895
319 5.72081
320 5.68336
321 5.64661
322 5.61054
323 5.57517
324 5.54081
325 5.50745
326 5.47509
327 5.44375
328 5.4134
329 5.38271
330 5.35168
331 5.32029
332 5.28856
333 5.25648
334 5.22413
335 5.19149
336 5.15858
337 5.1254
338 5.09193
339 5.05876
340 5.02588
341 4.9933
342 4.96101
343 4.92902
344 4.89737
345 4.86604
346 4.83504
347 4.80438
348 4.77405
349 4.74414
350 4.71465
351 4.68557
352 4.65692
353 4.62869
354 4.6011
355 4.57417
356 4.54788
357 4.52225
358 4.49727
359 4.47262
360 4.44831
361 4.42434
362 4.40071
363 4.37741
364 4.35443
365 4.33177
366 4.30942
367 4.2874
368 4.26569
369 4.24423
370 4.22302
371 4.20205
372 4.18134
373 4.16087
374 4.14071
375 4.12084
376 4.10129
377 4.08203
378 4.06308
379 4.0444
380 4.02599
381 4.00784
382 3.98995
383 3.97234
384 3.95513
385 3.93832
386 3.92192
387 3.90593
388 3.89035
389 3.87493
390 3.8597
391 3.84464
392 3.82975
393 3.81504
394 3.8005
395 3.78613
396 3.77193
397 3.7579
398 3.74404
399 3.73037
400 3.71688
401 3.70359
402 3.69049
403 3.67758
404 3.66481
405 3.65218
406 3.63969
407 3.62734
408 3.61513
409 3.60301
410 3.59097
411 3.57901
412 3.56714
413 3.55536
414 3.5437
415 3.53217
416 3.52076
417 3.50947
418 3.49831
419 3.48714
420 3.47595
421 3.46474
422 3.45353
423 3.44229
424 3.43115
425 3.42011
426 3.40916
427 3.39831
428 3.38755
429 3.3769
430 3.36634
431 3.35589
432 3.34553
433 3.33528
434 3.32493
435 3.3145
436 3.30398
437 3.29337
438 3.28267
439 3.27194
440 3.26116
441 3.25034
442 3.23949
443 3.2286
444 3.21776
445 3.20698
446 3.19625
447 3.18558
448 3.17496
449 3.16436
450 3.15377
451 3.1432
452 3.13265
453 3.12211
454 3.11154
455 3.10095
456 3.09032
457 3.07966
458 3.06897
459 3.05814
460 3.04717
461 3.03606
462 3.02481
463 3.01342
464 3.00183
465 2.99005
466 2.97807
467 2.96589
468 2.95351
469 2.94113
470 2.92873
471 2.91633
472 2.90392
473 2.8915
474 2.87923
475 2.8671
476 2.85512
477 2.84329
478 2.8316
479 2.81997
480 2.80839
481 2.79686
482 2.78538
483 2.77396
484 2.76262
485 2.75136
486 2.74018
487 2.72908
488 2.71807
489 2.70719
490 2.69643
491 2.6858
492 2.67531
493 2.66494
494 2.65452
495 2.64407
496 2.63357
497 2.62303
498 2.61244
499 2.60187
500 2.59132
501 2.58077
502 2.57024
503 2.55973
504 2.54943
505 2.53933
506 2.52945
507 2.51977
508 2.51031
509 2.5009
510 2.49155
511 2.48225
512 2.47301
513 2.46382
514 2.45462
515 2.44541
516 2.43618
517 2.42695
518 2.41771
519 2.40842
520 2.39909
521 2.38972
522 2.38031
523 2.37086
524 2.3614
525 2.35195
526 2.34249
527 2.33303
528 2.32357
529 2.31428
530 2.30517
531 2.29622
532 2.28744
533 2.27883
534 2.27036
535 2.262
536 2.25378
537 2.24568
538 2.23771
539 2.22967
540 2.22156
541 2.21338
542 2.20513
543 2.19682
544 2.18847
545 2.1801
546 2.1717
547 2.16327
548 2.15481
549 2.14639
550 2.13801
551 2.12966
552 2.12136
553 2.11309
554 2.1048
555 2.09647
556 2.08812
557 2.07974
558 2.07134
559 2.06286
560 2.05432
561 2.04571
562 2.03703
563 2.02828
564 2.01952
565 2.01074
566 2.00194
567 1.99314
568 1.98431
569 1.97552
570 1.96675
571 1.95801
572 1.9493
573 1.94061
574 1.93197
575 1.92337
576 1.91481
577 1.9063
578 1.89783
579 1.88935
580 1.88088
581 1.87241
582 1.86394
583 1.85548
584 1.84719
585 1.83909
586 1.83116
587 1.82342
588 1.81586
589 1.80854
590 1.80147
591 1.79465
592 1.78807
593 1.78175
594 1.77546
595 1.76921
596 1.76301
597 1.75685
598 1.75073
599 1.74459
600 1.73845
601 1.73229
602 1.72612
603 1.71994
604 1.71385
605 1.70787
606 1.70198
607 1.69619
608 1.69049
609 1.68488
610 1.67936
611 1.67392
612 1.66856
613 1.66328
614 1.65809
615 1.65299
616 1.64798
617 1.64306
618 1.63822
619 1.63329
620 1.62827
621 1.62316
622 1.61795
623 1.61265
624 1.6073
625 1.60189
626 1.59642
627 1.5909
628 1.58532
629 1.57988
630 1.5746
631 1.56947
632 1.56448
633 1.55964
634 1.5549
635 1.55025
636 1.54569
637 1.54122
638 1.53685
639 1.53246
640 1.52806
641 1.52364
642 1.5192
643 1.51475
644 1.51032
645 1.50592
646 1.50155
647 1.4972
648 1.49288
649 1.48858
650 1.4843
651 1.48005
652 1.47582
653 1.47161
654 1.46742
655 1.46324
656 1.45907
657 1.45491
658 1.45076
659 1.4466
660 1.4424
661 1.43819
662 1.43395
663 1.4297
664 1.42542
665 1.42113
666 1.41683
667 1.41251
668 1.40818
669 1.40389
670 1.39964
671 1.39543
672 1.39126
673 1.38714
674 1.38305
675 1.37902
676 1.37503
677 1.37109
678 1.3672
679 1.36331
680 1.35942
681 1.35554
682 1.35166
683 1.34779
684 1.34392
685 1.34006
686 1.33621
687 1.33236
688 1.32852
689 1.3247
690 1.3209
691 1.31711
692 1.31334
693 1.30959
694 1.30586
695 1.30216
696 1.29847
697 1.2948
698 1.29116
699 1.28752
700 1.2839
701 1.28029
702 1.2767
703 1.27312
704 1.26955
705 1.266
706 1.26247
707 1.25896
708 1.25546
709 1.25197
710 1.2485
711 1.24504
712 1.24158
713 1.23814
714 1.23472
715 1.2313
716 1.2279
717 1.22452
718 1.22115
719 1.21779
720 1.21444
721 1.21109
722 1.20776
723 1.20444
724 1.20114
725 1.19784
726 1.19456
727 1.19129
728 1.18804
729 1.18479
730 1.18156
731 1.17834
732 1.17512
733 1.17192
734 1.16883
735 1.16585
736 1.16293
737 1.16006
738 1.15721
739 1.15436
740 1.1515
741 1.14865
742 1.1458
743 1.14294
744 1.14009
745 1.13724
746 1.1344
747 1.13157
748 1.12876
749 1.12596
750 1.12318
755 1.11027
760 1.09738
765 1.08449
770 1.07165
775 1.05889
780 1.04623
785 1.03369
790 1.02126
795 1.00895
800 0.996756
805 0.98468
810 0.972717
815 0.960862
820 0.949199
825 0.937724
830 0.926434
835 0.91532
840 0.904374
845 0.893579
850 0.882936
855 0.872445
860 0.862105
865 0.851918
870 0.841872
875 0.831969
880 0.822208
885 0.812589
890 0.803113
895 0.793823
900 0.784719
905 0.7758
910 0.767068
915 0.758522
920 0.75018
925 0.742042
930 0.734108
935 0.726378
940 0.718853
945 0.711425
950 0.704096
955 0.696864
960 0.689731
965 0.682696
970 0.675793
975 0.669022
980 0.662383
985 0.655876
990 0.649501
995 0.643169
1000 0.63688
1005 0.630634
1010 0.62443
1015 0.618269
1020 0.612159
1025 0.606098
1030 0.600088
1035 0.594128
1040 0.588219
1045 0.582369
1050 0.576579
1055 0.570848
1060 0.565177
1065 0.559566
1070 0.55403
1075 0.54857
1080 0.543185
1085 0.537875
1090 0.53264
1095 0.527463
1100 0.522343
1105 0.51728
1110 0.512275
1115 0.507327
1120 0.502451
1125 0.497648
1130 0.492919
1135 0.488262
1140 0.483677
1145 0.479132
1150 0.474626
1155 0.470158
1160 0.465729
1165 0.461339
1170 0.457005
1175 0.452727
1180 0.448505
1185 0.444339
1190 0.440229
1195 0.436168
1200 0.432155
1205 0.42819
1210 0.424274
1215 0.420407
1220 0.416571
1225 0.412768
1230 0.408996
1235 0.405256
1240 0.401547
1245 0.397855
1250 0.394179
1255 0.390519
1260 0.386875
1265 0.383248
1270 0.379671
1275 0.376147
1280 0.372673
1285 0.369251
1290 0.365881
1295 0.362546
1300 0.359247
1305 0.355984
1310 0.352757
1315 0.349565
1320 0.346416
1325 0.34331
1330 0.340246
1335 0.337224
1340 0.334246
1345 0.331292
1350 0.328364
1355 0.325461
1360 0.322584
1365 0.319732
1370 0.316912
1375 0.314125
1380 0.31137
1385 0.308648
1390 0.305959
1395 0.303318
1400 0.300727
1405 0.298185
1410 0.295692
1415 0.293249
1420 0.290878
1425 0.288575
1430 0.286337
1435 0.284162
1440 0.282048
1445 0.279955
1450 0.277881
1455 0.275825
1460 0.273784
1465 0.271759
1470 0.269761
1475 0.267788
1480 0.265839
1485 0.263914
1490 0.262012
1495 0.260123
1500 0.258247
1510 0.254638
1520 0.251088
1530 0.247593
1540 0.244162
1550 0.240794
1560 0.23749
1570 0.234247
1580 0.231063
1590 0.227929
1600 0.224843
1610 0.221803
1620 0.218807
1630 0.215854
1640 0.212951
1650 0.210097
1660 0.207289
1670 0.204526
1680 0.201806
1690 0.19913
1700 0.196499
1710 0.193912
1720 0.19137
1730 0.188873
1740 0.18642
1750 0.184011
1760 0.181646
1770 0.179325
1780 0.177048
1790 0.174798
1800 0.172575
1810 0.170379
1820 0.16821
1830 0.166067
1840 0.163979
1850 0.161946
1860 0.159966
1870 0.158042
1880 0.156172
1890 0.154339
1900 0.152543
1910 0.150785
1920 0.149064
1930 0.147381
1940 0.145732
1950 0.144117
1960 0.142536
1970 0.14099
1980 0.139478
1990 0.13799
2000 0.136526
2010 0.135085
2020 0.133669
2030 0.132277
2040 0.130911
2050 0.129573
2060 0.128261
2070 0.126977
2080 0.125719
2090 0.124488
2100 0.123285
2110 0.12211
2120 0.120962
2130 0.119841
2140 0.11875
2150 0.11769
2160 0.11666
2170 0.11566
2180 0.11469
2190 0.113723
2200 0.112758
2210 0.111796
2220 0.110837
2230 0.10988
2240 0.108928
2250 0.107981
2260 0.107039
2270 0.106102
2280 0.105169
2290 0.104244
2300 0.103327
2310 0.102419
2320 0.101518
2330 0.100625
2340 0.0997339
2350 0.0988445
2360 0.0979569
2370 0.0970711
2380 0.096187
2390 0.0953018
2400 0.0944154
2410 0.0935279
2420 0.0926392
2430 0.0917494
2440 0.0908785
2450 0.0900267
2460 0.0891938
2470 0.08838
2480 0.0875851
2490 0.0868065
2500 0.0860441
2510 0.0852978
2520 0.0845678
2530 0.0838539
2540 0.083146
2550 0.0824439
2560 0.0817477
2570 0.0810574
2580 0.080373
2590 0.0796923
2600 0.0790152
2610 0.0783417
2620 0.0776719
2630 0.0770058
2640 0.0763434
2650 0.0756849
2660 0.0750301
2670 0.074379
2680 0.0737318
2690 0.0730945
2700 0.0724672
2710 0.0718498
2720 0.0712425
2730 0.070645
2740 0.0700681
2750 0.0695116
2760 0.0689757
2770 0.0684601
2780 0.0679651
2790 0.0674704
2800 0.066976
2810 0.0664819
2820 0.0659882
2830 0.0654948
2840 0.0649952
2850 0.0644896
2860 0.0639779
2870 0.0634601
2880 0.0629361
2890 0.0624164
2900 0.0619009
2910 0.0613896
2920 0.0608825
2930 0.0603796
2940 0.059886
2950 0.0594018
2960 0.0589269
2970 0.0584613
2980 0.0580051
2990 0.057558
3000 0.0571202
3010 0.0566916
3020 0.0562721
3030 0.0558619
3040 0.0554605
3050 0.055068
3060 0.0546843
3070 0.0543095
3080 0.0539435
3090 0.0535759
3100 0.0532066
3110 0.0528357
3120 0.0524631
3130 0.0520889
3140 0.0517056
3150 0.0513133
3160 0.0509119
3170 0.0505015
3180 0.0500821
3190 0.04966
3200 0.0492353
3210 0.048808
3220 0.0483781
3230 0.0479455
3240 0.0475239
3250 0.047113
3260 0.046713
3270 0.0463239
3280 0.0459456
3290 0.045573
3300 0.0452062
3310 0.0448451
3320 0.0444897
3330 0.0441401
3340 0.0437985
3350 0.0434649
3360 0.0431394
3370 0.0428219
3380 0.0425125
3390 0.0422115
3400 0.0419189
3410 0.0416347
3420 0.0413588
3430 0.0410914
3440 0.0408276
3450 0.0405673
3460 0.0403108
3470 0.0400578
3480 0.0398084
3490 0.03957
3500 0.0393427
3510 0.0391263
3520 0.038921
3530 0.0387267
3540 0.0385438
3550 0.0383723
3560 0.0382124
3570 0.0380639
3580 0.0379268
3590 0.0377877
3600 0.0376466
3610 0.0375036
3620 0.0373584
3630 0.0372113
3640 0.0370595
3650 0.0369029
3660 0.0367416
3670 0.0365755
3680 0.0364048
3690 0.0362269
3700 0.0360421
3710 0.0358502
3720 0.0356512
3730 0.0354452
3740 0.0352406
3750 0.0350373
3760 0.0348354
3770 0.0346349
3780 0.0344357
3790 0.0342427
3800 0.0340559
3810 0.0338752
3820 0.0337006
3830 0.0335322
3840 0.0333633
3850 0.0331938
3860 0.0330238
3870 0.0328533
3880 0.0326822
3890 0.0325102
3900 0.0323372
3910 0.0321632
3920 0.0319883
3930 0.0318123
3940 0.0316391
3950 0.0314687
3960 0.031301
3970 0.031136
3980 0.0309738
3990 0.030817
4000 0.0306657
4010 0.0305198
4020 0.0303794
4030 0.0302445
4040 0.0301154
4050 0.0299922
4060 0.029875
4070 0.0297636
4080 0.0296581
4090 0.02955
4100 0.0294395
4110 0.0293264
4120 0.0292107
4130 0.0290926
4140 0.0289738
4150 0.0288545
4160 0.0287345
4170 0.0286138
4180 0.0284926
4190 0.0283774
4200 0.0282683
4210 0.0281653
4220 0.0280683
4230 0.0279774
4240 0.0278895
4250 0.0278047
4260 0.027723
4270 0.0276444
4280 0.0275688
4290 0.0274926
4300 0.0274158
4310 0.0273383
4320 0.0272601
4330 0.0271813
4340 0.0271049
4350 0.0270309
4360 0.0269593
4370 0.02689
4380 0.0268231
4390 0.0267582
4400 0.0266952
4410 0.0266341
4420 0.026575
4430 0.0265179
4440 0.0264602
4450 0.0264021
4460 0.0263436
4470 0.0262845
4480 0.026225
4490 0.026163
4500 0.0260987
4510 0.026032
4520 0.0259629
4530 0.0258914
4540 0.025819
4550 0.0257458
4560 0.0256718
4570 0.0255969
4580 0.0255211
4590 0.0254475
4600 0.0253761
4610 0.0253067
4620 0.0252395
4630 0.0251744
4640 0.0251116
4650 0.0250511
4660 0.0249929
4670 0.024937
4680 0.0248834
4690 0.0248291
4700 0.024774
4710 0.0247182
4720 0.0246617
4730 0.0246044
4740 0.0245471
4750 0.0244897
4760 0.0244321
4770 0.0243745
4780 0.0243169
4790 0.0242615
4800 0.0242086
4810 0.0241579
4820 0.0241096
4830 0.0240637
4840 0.0240192
4850 0.0239763
4860 0.0239349
4870 0.023895
4880 0.0238566
4890 0.0238182
4900 0.0237798
4910 0.0237413
4920 0.0237028
4930 0.0236643
4940 0.0236263
4950 0.023589
4960 0.0235522
4970 0.0235161
4980 0.0234805
4990 0.0234453
5000 0.0234106
5010 0.0233763
5020 0.0233425
5030 0.0233091
5040 0.0232763
5050 0.023244
5060 0.0232124
5070 0.0231813
5080 0.0231509
5090 0.0231204
5100 0.0230898
5110 0.0230591
5120 0.0230285
5130 0.0229977
5140 0.022967
5150 0.0229364
5160 0.0229058
5170 0.0228753
5180 0.0228448
5190 0.0228152
5200 0.0227865
5210 0.0227587
5220 0.0227318
5230 0.0227057
5240 0.0226809
5250 0.0226574
5260 0.0226352
5270 0.0226142
5280 0.0225945
5290 0.0225755
5300 0.022557
5310 0.0225393
5320 0.0225222
5330 0.0225057
5340 0.0224896
5350 0.0224738
5360 0.0224585
5370 0.0224434
5380 0.0224288
5390 0.0224144
5400 0.0224001
5410 0.0223861
5420 0.0223723
5430 0.0223587
5440 0.0223458
5450 0.0223335
5460 0.0223219
5470 0.022311
5480 0.0223008
5490 0.0222911
5500 0.022282
5510 0.0222735
5520 0.0222655
5530 0.0222581
5540 0.0222517
5550 0.0222464
5560 0.0222421
5570 0.0222388
5580 0.0222365
5590 0.0222349
5600 0.022234
5610 0.0222336
5620 0.022234
5630 0.022235
5640 0.0222377
5650 0.022242
5660 0.022248
5670 0.0222558
5680 0.0222651
5690 0.0222765
5700 0.0222898
5710 0.0223051
5720 0.0223223
5730 0.0223415
5740 0.0223641
5750 0.0223899
5760 0.0224191
5770 0.0224516
5780 0.0224874
5790 0.0225261
5800 0.0225676
5810 0.022612
5820 0.0226592
5830 0.0227093
5840 0.0227597
5850 0.0228101
5860 0.0228605
5870 0.0229109
5880 0.0229612
5890 0.0230116
5900 0.023062
5910 0.0231124
5920 0.0231627
5930 0.0232131
5940 0.0232635
5950 0.0233139
5960 0.0233643
5970 0.0234146
5980 0.023465
5990 0.0235154
6000 0.0235658

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 10.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 12.9228
251 12.8292
252 12.7356
253 12.6419
254 12.5483
255 12.4547
256 12.361
257 12.2674
258 12.1737
259 12.0801
260 11.9865
261 11.8928
262 11.7992
263 11.7056
264 11.6119
265 11.5183
266 11.4247
267 11.331
268 11.2272
269 11.1292
270 11.037
271 10.9508
272 10.8704
273 10.7958
274 10.7263
275 10.6617
276 10.6021
277 10.5475
278 10.4979
279 10.4481
280 10.3981
281 10.3479
282 10.2975
283 10.247
284 10.1964
285 10.1457
286 10.0949
287 10.0441
288 9.99322
289 9.94225
290 9.89121
291 9.84009
292 9.78889
293 9.73762
294 9.6862
295 9.63463
296 9.58292
297 9.53107
298 9.47907
299 9.42623
300 9.37255
301 9.31803
302 9.26266
303 9.20646
304 9.14945
305 9.09165
306 9.03305
307 8.97366
308 8.91347
309 8.85337
310 8.79337
311 8.73346
312 8.67365
313 8.61393
314 8.55429
315 8.49473
316 8.43525
317 8.37586
318 8.31654
319 8.25719
320 8.19781
321 8.13838
322 8.07893
323 8.01944
324 7.96037
325 7.90172
326 7.84349
327 7.78568
328 7.7283
329 7.6714
330 7.61498
331 7.55906
332 7.50362
333 7.44867
334 7.39429
335 7.34047
336 7.28723
337 7.23455
338 7.18244
339 7.13085
340 7.07978
341 7.02924
342 6.97922
343 6.92973
344 6.88085
345 6.83259
346 6.78494
347 6.73792
348 6.69151
349 6.64573
350 6.60059
351 6.55608
352 6.51219
353 6.46894
354 6.42642
355 6.38463
356 6.34357
357 6.30325
358 6.26365
359 6.22433
360 6.18528
361 6.14651
362 6.10801
363 6.06979
364 6.03283
365 5.99713
366 5.96269
367 5.92951
368 5.89759
369 5.86685
370 5.83729
371 5.80891
372 5.78171
373 5.75569
374 5.73031
375 5.70557
376 5.68147
377 5.658
378 5.63518
379 5.6129
380 5.59117
381 5.56998
382 5.54933
383 5.52923
384 5.50982
385 5.4911
386 5.47306
387 5.45571
388 5.43905
389 5.42297
390 5.40748
391 5.39258
392 5.37827
393 5.36455
394 5.35055
395 5.33627
396 5.32171
397 5.30688
398 5.29178
399 5.27541
400 5.25778
401 5.23888
402 5.21873
403 5.19731
404 5.17533
405 5.15277
406 5.12964
407 5.10593
408 5.08166
409 5.05735
410 5.03301
411 5.00864
412 4.98424
413 4.95981
414 4.93543
415 4.91111
416 4.88684
417 4.86262
418 4.83847
419 4.81422
420 4.78989
421 4.76547
422 4.74096
423 4.71637
424 4.69171
425 4.66698
426 4.64219
427 4.61733
428 4.5924
429 4.56828
430 4.54495
431 4.52241
432 4.50068
433 4.47974
434 4.45962
435 4.44031
436 4.42182
437 4.40414
438 4.38727
439 4.37053
440 4.35391
441 4.33741
442 4.32104
443 4.3048
444 4.28867
445 4.27265
446 4.25675
447 4.24096
448 4.22529
449 4.20965
450 4.19404
451 4.17845
452 4.1629
453 4.14737
454 4.13193
455 4.11659
456 4.10135
457 4.08619
458 4.07113
459 4.05614
460 4.04123
461 4.02638
462 4.01161
463 3.99692
464 3.98225
465 3.96762
466 3.95302
467 3.93845
468 3.92392
469 3.9094
470 3.8949
471 3.88041
472 3.86594
473 3.85149
474 3.83709
475 3.82273
476 3.80842
477 3.79415
478 3.77994
479 3.76578
480 3.75167
481 3.73762
482 3.72363
483 3.7097
484 3.69583
485 3.68202
486 3.66828
487 3.65461
488 3.641
489 3.62739
490 3.61379
491 3.60018
492 3.58658
493 3.57298
494 3.5594
495 3.54586
496 3.53235
497 3.51886
498 3.50541
499 3.49203
500 3.47871
501 3.46547
502 3.45229
503 3.43919
504 3.42614
505 3.41314
506 3.40019
507 3.3873
508 3.37446
509 3.36165
510 3.34885
511 3.33608
512 3.32334
513 3.31061
514 3.29796
515 3.28538
516 3.27287
517 3.26043
518 3.24807
519 3.23576
520 3.22352
521 3.21135
522 3.19923
523 3.18718
524 3.17551
525 3.16424
526 3.15336
527 3.14287
528 3.13276
529 3.12302
530 3.11364
531 3.10463
532 3.09597
533 3.08767
534 3.07937
535 3.07104
536 3.06271
537 3.05436
538 3.046
539 3.03765
540 3.0293
541 3.02095
542 3.0126
543 3.00426
544 2.99598
545 2.98776
546 2.97959
547 2.97149
548 2.96344
549 2.9554
550 2.94737
551 2.93935
552 2.93134
553 2.92334
554 2.91527
555 2.90715
556 2.89896
557 2.89072
558 2.88241
559 2.87371
560 2.86463
561 2.85515
562 2.84529
563 2.83503
564 2.82438
565 2.81331
566 2.80184
567 2.78997
568 2.77769
569 2.76538
570 2.75304
571 2.74067
572 2.72827
573 2.71583
574 2.70325
575 2.69053
576 2.67766
577 2.66465
578 2.65149
579 2.63814
580 2.62458
581 2.61083
582 2.59688
583 2.58272
584 2.56891
585 2.55544
586 2.54231
587 2.52953
588 2.51708
589 2.50505
590 2.49343
591 2.48222
592 2.47143
593 2.46105
594 2.45061
595 2.44011
596 2.42956
597 2.41895
598 2.40829
599 2.39759
600 2.38685
601 2.37607
602 2.36525
603 2.35439
604 2.34373
605 2.33328
606 2.32303
607 2.31299
608 2.30315
609 2.29363
610 2.28443
611 2.27555
612 2.26698
613 2.25873
614 2.25081
615 2.24322
616 2.23595
617 2.229
618 2.22238
619 2.21555
620 2.2085
621 2.20123
622 2.19375
623 2.18605
624 2.17815
625 2.17003
626 2.16171
627 2.15317
628 2.14443
629 2.13594
630 2.12771
631 2.11974
632 2.11203
633 2.10458
634 2.09739
635 2.09046
636 2.0838
637 2.0774
638 2.07127
639 2.06515
640 2.05905
641 2.05298
642 2.04692
643 2.04088
644 2.03487
645 2.02889
646 2.02294
647 2.01701
648 2.01111
649 2.00523
650 1.99937
651 1.99353
652 1.98772
653 1.98192
654 1.97614
655 1.97038
656 1.96465
657 1.95893
658 1.95323
659 1.94755
660 1.94188
661 1.93622
662 1.93058
663 1.92496
664 1.91935
665 1.91377
666 1.90821
667 1.90267
668 1.89715
669 1.89165
670 1.88617
671 1.8807
672 1.87525
673 1.86981
674 1.86439
675 1.859
676 1.85363
677 1.84827
678 1.84294
679 1.83762
680 1.83232
681 1.82702
682 1.82174
683 1.81647
684 1.81122
685 1.80599
686 1.80079
687 1.79561
688 1.79045
689 1.78531
690 1.7802
691 1.7751
692 1.77003
693 1.76498
694 1.75995
695 1.75494
696 1.74995
697 1.74498
698 1.74003
699 1.73508
700 1.73015
701 1.72523
702 1.72032
703 1.71542
704 1.71054
705 1.70568
706 1.70084
707 1.69602
708 1.69122
709 1.68643
710 1.68166
711 1.67691
712 1.67216
713 1.66744
714 1.66273
715 1.65804
716 1.65337
717 1.64872
718 1.64409
719 1.63946
720 1.63485
721 1.63024
722 1.62564
723 1.62105
724 1.61648
725 1.61192
726 1.60738
727 1.60285
728 1.59833
729 1.59384
730 1.58936
731 1.5849
732 1.58046
733 1.57603
734 1.57171
735 1.56746
736 1.56327
737 1.55912
738 1.55499
739 1.55086
740 1.54672
741 1.54259
742 1.53846
743 1.53434
744 1.53025
745 1.52617
746 1.52211
747 1.51804
748 1.51397
749 1.50989
750 1.50579
755 1.48758
760 1.46974
765 1.45224
770 1.43513
775 1.41845
780 1.40221
785 1.3864
790 1.37102
795 1.35606
800 1.34148
805 1.32727
810 1.31342
815 1.29989
820 1.28653
825 1.27332
830 1.26023
835 1.24724
840 1.23431
845 1.22159
850 1.20906
855 1.19673
860 1.1846
865 1.17267
870 1.16087
875 1.14921
880 1.13769
885 1.1263
890 1.11505
895 1.10377
900 1.09247
905 1.08115
910 1.0698
915 1.05843
920 1.0472
925 1.03612
930 1.02518
935 1.01438
940 1.00372
945 0.993033
950 0.982314
955 0.971564
960 0.960784
965 0.949973
970 0.939164
975 0.928358
980 0.917553
985 0.906751
990 0.895952
995 0.885288
1000 0.874759
1005 0.864367
1010 0.85411
1015 0.843989
1020 0.834025
1025 0.824218
1030 0.814568
1035 0.805074
1040 0.795738
1045 0.786621
1050 0.777725
1055 0.769048
1060 0.760591
1065 0.752355
1070 0.744303
1075 0.736435
1080 0.728753
1085 0.721256
1090 0.713943
1095 0.70665
1100 0.699376
1105 0.692121
1110 0.684885
1115 0.677669
1120 0.670614
1125 0.663722
1130 0.656991
1135 0.650423
1140 0.644016
1145 0.637739
1150 0.63159
1155 0.62557
1160 0.619679
1165 0.613917
1170 0.608183
1175 0.602477
1180 0.5968
1185 0.591151
1190 0.58553
1195 0.579915
1200 0.574308
1205 0.568708
1210 0.563115
1215 0.557529
1220 0.55202
1225 0.546589
1230 0.541235
1235 0.535959
1240 0.53076
1245 0.525674
1250 0.5207
1255 0.515838
1260 0.511089
1265 0.506452
1270 0.501939
1275 0.497549
1280 0.493282
1285 0.489138
1290 0.485118
1295 0.481078
1300 0.477018
1305 0.472939
1310 0.46884
1315 0.464722
1320 0.460602
1325 0.456481
1330 0.452357
1335 0.448232
1340 0.444105
1345 0.440077
1350 0.436148
1355 0.432318
1360 0.428587
1365 0.424955
1370 0.421413
1375 0.417961
1380 0.414598
1385 0.411326
1390 0.408144
1395 0.404981
1400 0.401837
1405 0.398713
1410 0.395609
1415 0.392524
1420 0.389494
1425 0.386517
1430 0.38359
1435 0.38071
1440 0.377873
1445 0.375066
1450 0.372286
1455 0.369532
1460 0.366801
1465 0.364092
1470 0.361421
1475 0.358787
1480 0.356187
1485 0.35362
1490 0.351085
1495 0.348559
1500 0.346039
1510 0.341104
1520 0.336232
1530 0.331423
1540 0.326684
1550 0.322015
1560 0.317415
1570 0.312883
1580 0.308416
1590 0.304021
1600 0.299696
1610 0.295436
1620 0.291239
1630 0.287103
1640 0.283038
1650 0.279042
1660 0.275113
1670 0.271248
1680 0.267444
1690 0.263695
1700 0.260001
1710 0.256361
1720 0.252776
1730 0.249245
1740 0.24583
1750 0.24253
1760 0.239345
1770 0.236276
1780 0.233322
1790 0.230461
1800 0.227692
1810 0.225016
1820 0.222432
1830 0.219941
1840 0.217521
1850 0.21517
1860 0.21289
1870 0.210679
1880 0.20854
1890 0.206453
1900 0.204419
1910 0.202439
1920 0.200511
1930 0.198637
1940 0.196772
1950 0.194914
1960 0.193065
1970 0.191225
1980 0.189393
1990 0.187555
2000 0.18571
2010 0.183859
2020 0.182001
2030 0.180138
2040 0.178314
2050 0.17653
2060 0.174786
2070 0.173083
2080 0.171419
2090 0.169735
2100 0.16803
2110 0.166305
2120 0.164559
2130 0.162792
2140 0.161051
2150 0.159335
2160 0.157644
2170 0.155978
2180 0.154337
2190 0.152744
2200 0.151198
2210 0.1497
2220 0.14825
2230 0.146847
2240 0.145447
2250 0.14405
2260 0.142657
2270 0.141267
2280 0.139881
2290 0.138542
2300 0.137251
2310 0.136009
2320 0.134814
2330 0.133667
2340 0.132574
2350 0.131534
2360 0.130547
2370 0.129613
2380 0.128733
2390 0.12786
2400 0.126993
2410 0.126133
2420 0.12528
2430 0.124434
2440 0.123588
2450 0.122743
2460 0.121897
2470 0.121052
2480 0.120207
2490 0.119317
2500 0.118381
2510 0.1174
2520 0.116373
2530 0.1153
2540 0.114203
2550 0.113081
2560 0.111935
2570 0.110763
2580 0.109567
2590 0.10839
2600 0.107233
2610 0.106095
2620 0.104976
2630 0.103878
2640 0.102793
2650 0.101721
2660 0.100664
2670 0.0996203
2680 0.0985906
2690 0.0975693
2700 0.0965566
2710 0.0955524
2720 0.0945567
2730 0.0935695
2740 0.092594
2750 0.0916299
2760 0.0906775
2770 0.0897366
2780 0.0888073
2790 0.0878961
2800 0.0870029
2810 0.0861279
2820 0.085271
2830 0.0844322
2840 0.0836129
2850 0.0828131
2860 0.0820327
2870 0.0812718
2880 0.0805304
2890 0.0797877
2900 0.0790437
2910 0.0782984
2920 0.0775519
2930 0.0768041
2940 0.0760604
2950 0.0753208
2960 0.0745852
2970 0.0738538
2980 0.0731264
2990 0.0724089
3000 0.071701
3010 0.071003
3020 0.0703147
3030 0.0696362
3040 0.0689651
3050 0.0683014
3060 0.067645
3070 0.066996
3080 0.0663545
3090 0.0657172
3100 0.0650843
3110 0.0644557
3120 0.0638315
3130 0.0632116
3140 0.0626022
3150 0.0620032
3160 0.0614148
3170 0.0608368
3180 0.0602692
3190 0.0597108
3200 0.0591614
3210 0.0586212
3220 0.0580901
3230 0.0575681
3240 0.0570567
3250 0.056556
3260 0.056066
3270 0.0555866
3280 0.0551179
3290 0.0546546
3300 0.0541965
3310 0.0537437
3320 0.0532962
3330 0.0528541
3340 0.0524165
3350 0.0519834
3360 0.051555
3370 0.0511311
3380 0.0507118
3390 0.0502994
3400 0.049894
3410 0.0494955
3420 0.049104
3430 0.0487195
3440 0.0483436
3450 0.0479765
3460 0.0476181
3470 0.0472683
3480 0.0469273
3490 0.0465889
3500 0.046253
3510 0.0459197
3520 0.045589
3530 0.0452609
3540 0.0449396
3550 0.0446252
3560 0.0443178
3570 0.0440172
3580 0.0437235
3590 0.0434351
3600 0.043152
3610 0.0428743
3620 0.0426019
3630 0.0423348
3640 0.042065
3650 0.0417925
3660 0.0415172
3670 0.0412392
3680 0.0409585
3690 0.0406757
3700 0.040391
3710 0.0401043
3720 0.0398156
3730 0.0395249
3740 0.0392446
3750 0.0389747
3760 0.0387153
3770 0.0384664
3780 0.0382279
3790 0.037998
3800 0.0377769
3810 0.0375644
3820 0.0373607
3830 0.0371656
3840 0.0369748
3850 0.0367883
3860 0.036606
3870 0.036428
3880 0.0362543
3890 0.0360805
3900 0.0359067
3910 0.0357329
3920 0.035559
3930 0.035385
3940 0.0352111
3950 0.0350371
3960 0.0348632
3970 0.0346892
3980 0.0345152
3990 0.0343493
4000 0.0341915
4010 0.0340416
4020 0.0338999
4030 0.0337662
4040 0.0336376
4050 0.0335143
4060 0.0333962
4070 0.0332832
4080 0.0331755
4090 0.0330605
4100 0.0329382
4110 0.0328088
4120 0.032672
4130 0.0325281
4140 0.0323811
4150 0.032231
4160 0.0320779
4170 0.0319217
4180 0.0317625
4190 0.0316046
4200 0.0314482
4210 0.031293
4220 0.0311393
4230 0.0309869
4240 0.0308362
4250 0.0306871
4260 0.0305398
4270 0.0303941
4280 0.0302501
4290 0.0301077
4300 0.0299669
4310 0.0298278
4320 0.0296904
4330 0.0295545
4340 0.0294206
4350 0.0292884
4360 0.0291582
4370 0.0290297
4380 0.0289032
4390 0.0287813
4400 0.0286642
4410 0.0285517
4420 0.028444
4430 0.028341
4440 0.028243
4450 0.0281499
4460 0.0280618
4470 0.0279787
4480 0.0279006
4490 0.0278232
4500 0.0277467
4510 0.0276709
4520 0.0275959
4530 0.0275217
4540 0.0274486
4550 0.0273764
4560 0.0273052
4570 0.0272351
4580 0.0271659
4590 0.0270975
4600 0.0270298
4610 0.0269628
4620 0.0268965
4630 0.0268308
4640 0.0267673
4650 0.0267059
4660 0.0266467
4670 0.0265895
4680 0.0265344
4690 0.0264812
4700 0.0264299
4710 0.0263805
4720 0.026333
4730 0.0262874
4740 0.0262415
4750 0.0261952
4760 0.0261487
4770 0.0261019
4780 0.0260548
4790 0.0260071
4800 0.0259588
4810 0.02591
4820 0.0258606
4830 0.0258106
4840 0.0257615
4850 0.0257132
4860 0.0256657
4870 0.025619
4880 0.0255732
4890 0.0255279
4900 0.0254833
4910 0.0254392
4920 0.0253958
4930 0.0253529
4940 0.0253115
4950 0.0252715
4960 0.0252329
4970 0.0251957
4980 0.0251599
4990 0.0251242
5000 0.0250884
5010 0.0250527
5020 0.025017
5030 0.0249813
5040 0.0249445
5050 0.0249067
5060 0.0248677
5070 0.0248277
5080 0.0247865
5090 0.0247465
5100 0.0247075
5110 0.0246697
5120 0.024633
5130 0.0245973
5140 0.0245639
5150 0.0245327
5160 0.0245036
5170 0.0244768
5180 0.0244522
5190 0.0244283
5200 0.0244053
5210 0.0243831
5220 0.0243617
5230 0.0243411
5240 0.0243217
5250 0.0243035
5260 0.0242865
5270 0.0242707
5280 0.0242561
5290 0.0242418
5300 0.024228
5310 0.0242145
5320 0.0242014
5330 0.0241887
5340 0.0241757
5350 0.0241625
5360 0.0241489
5370 0.024135
5380 0.0241209
5390 0.0241075
5400 0.024095
5410 0.0240833
5420 0.0240724
5430 0.0240623
5440 0.0240541
5450 0.0240478
5460 0.0240435
5470 0.024041
5480 0.0240404
5490 0.0240406
5500 0.0240416
5510 0.0240434
5520 0.024046
5530 0.0240494
5540 0.0240549
5550 0.0240625
5560 0.0240722
5570 0.0240839
5580 0.0240978
5590 0.0241133
5600 0.0241305
5610 0.0241494
5620 0.02417
5630 0.0241923
5640 0.024217
5650 0.0242441
5660 0.0242735
5670 0.0243054
5680 0.0243396
5690 0.0243769
5700 0.0244172
5710 0.0244606
5720 0.0245071
5730 0.0245566
5740 0.0246103
5750 0.0246682
5760 0.0247302
5770 0.0247965
5780 0.0248669
5790 0.0249405
5800 0.0250172
5810 0.0250969
5820 0.0251798
5830 0.0252658
5840 0.0253547
5850 0.0254437
5860 0.0255326
5870 0.0256216
5880 0.0257106
5890 0.0257995
5900 0.0258885
5910 0.0259774
5920 0.0260664
5930 0.0261553
5940 0.0262443
5950 0.0263333
5960 0.0264222
5970 0.0265112
5980 0.0266001
5990 0.0266891
6000 0.026778



==> anc/Expecteddimuoncross-sectionlimits.csv <==
#: table_doi: 10.17182/hepdata.88425.v3/t7
#: name: Expected dimuon cross-section limits
#: description: Expected upper limits at 95% CL on the fiducial cross-section times branching ratio as a function of pole mass for the zero-width  0.5%  1.2%  3%  6% and 10% relative width signals for the dimuon channel.
#: data_file: dilepton_crossSectionLimit_exp_mm.yaml
#: keyword reactions: P P --> LEPTON+ LEPTON-
#: keyword observables: INV MASS
#: keyword cmenergies: 13000
#: keyword phrases: Zprime | ATLAS | LHC | dilepton | BSM | resonance
#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 0.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 6.8848
251 6.83337
252 6.78194
253 6.73051
254 6.67908
255 6.62765
256 6.57622
257 6.5248
258 6.47337
259 6.42194
260 6.37051
261 6.31908
262 6.26765
263 6.21622
264 6.1648
265 6.11337
266 6.06194
267 6.01051
268 5.96359
269 5.91799
270 5.87371
271 5.83073
272 5.78908
273 5.74874
274 5.70971
275 5.672
276 5.6356
277 5.60052
278 5.56675
279 5.5343
280 5.50317
281 5.47334
282 5.44484
283 5.41765
284 5.39126
285 5.36568
286 5.3409
287 5.31693
288 5.29376
289 5.27139
290 5.24983
291 5.22908
292 5.20913
293 5.18998
294 5.17135
295 5.15325
296 5.13566
297 5.11859
298 5.10204
299 5.0847
300 5.06656
301 5.04762
302 5.02789
303 5.00736
304 4.98684
305 4.96633
306 4.94582
307 4.92532
308 4.90483
309 4.88435
310 4.86387
311 4.8434
312 4.82294
313 4.80248
314 4.78156
315 4.76018
316 4.73833
317 4.71602
318 4.69325
319 4.67052
320 4.64784
321 4.62521
322 4.60262
323 4.58008
324 4.55778
325 4.53571
326 4.51388
327 4.49229
328 4.47094
329 4.45011
330 4.4298
331 4.41001
332 4.39075
333 4.372
334 4.35379
335 4.33609
336 4.31891
337 4.30226
338 4.28613
339 4.26972
340 4.25303
341 4.23606
342 4.21881
343 4.20128
344 4.18352
345 4.16552
346 4.1473
347 4.12884
348 4.11015
349 4.0917
350 4.07349
351 4.05552
352 4.03779
353 4.0203
354 4.00305
355 3.98603
356 3.96926
357 3.95273
358 3.93643
359 3.92019
360 3.90399
361 3.88784
362 3.87174
363 3.85569
364 3.83969
365 3.82374
366 3.80784
367 3.79198
368 3.77618
369 3.76042
370 3.74471
371 3.72905
372 3.71344
373 3.69788
374 3.68243
375 3.66709
376 3.65185
377 3.63673
378 3.62171
379 3.60675
380 3.59186
381 3.57702
382 3.56224
383 3.54753
384 3.5329
385 3.51835
386 3.50389
387 3.48951
388 3.47521
389 3.46101
390 3.44688
391 3.43284
392 3.41888
393 3.40501
394 3.39125
395 3.37761
396 3.36407
397 3.35065
398 3.33734
399 3.32414
400 3.31106
401 3.29809
402 3.28523
403 3.27248
404 3.25988
405 3.24742
406 3.23511
407 3.22294
408 3.21091
409 3.19897
410 3.18712
411 3.17535
412 3.16366
413 3.15206
414 3.14054
415 3.12911
416 3.11776
417 3.10649
418 3.09531
419 3.08419
420 3.07313
421 3.06214
422 3.0512
423 3.04032
424 3.02953
425 3.01883
426 3.00822
427 2.99771
428 2.98728
429 2.97692
430 2.96661
431 2.95638
432 2.9462
433 2.93609
434 2.92605
435 2.91609
436 2.90621
437 2.8964
438 2.88667
439 2.87699
440 2.86735
441 2.85775
442 2.8482
443 2.83869
444 2.82925
445 2.81986
446 2.81053
447 2.80126
448 2.79205
449 2.78289
450 2.7738
451 2.76477
452 2.75579
453 2.74687
454 2.73803
455 2.72926
456 2.72056
457 2.71193
458 2.70337
459 2.69486
460 2.68638
461 2.67795
462 2.66956
463 2.6612
464 2.65291
465 2.64466
466 2.63647
467 2.62833
468 2.62025
469 2.6122
470 2.60419
471 2.59622
472 2.58829
473 2.5804
474 2.57256
475 2.56477
476 2.55702
477 2.54932
478 2.54167
479 2.53406
480 2.52648
481 2.51893
482 2.51142
483 2.50394
484 2.4965
485 2.48911
486 2.48176
487 2.47445
488 2.46719
489 2.45996
490 2.45276
491 2.44558
492 2.43844
493 2.43133
494 2.42426
495 2.41723
496 2.41024
497 2.40328
498 2.39637
499 2.38948
500 2.38261
501 2.37578
502 2.36897
503 2.36219
504 2.35544
505 2.34873
506 2.34205
507 2.3354
508 2.32879
509 2.3222
510 2.31563
511 2.30909
512 2.30257
513 2.29608
514 2.28962
515 2.28318
516 2.27678
517 2.27041
518 2.26407
519 2.25775
520 2.25146
521 2.24518
522 2.23893
523 2.23269
524 2.22649
525 2.22032
526 2.21418
527 2.20806
528 2.20198
529 2.19592
530 2.18989
531 2.18387
532 2.17788
533 2.17191
534 2.16597
535 2.16004
536 2.15414
537 2.14826
538 2.1424
539 2.13656
540 2.13073
541 2.12492
542 2.11912
543 2.11334
544 2.10759
545 2.10186
546 2.09615
547 2.09047
548 2.08481
549 2.07917
550 2.07355
551 2.06794
552 2.06235
553 2.05678
554 2.05123
555 2.0457
556 2.0402
557 2.03472
558 2.02926
559 2.02381
560 2.01838
561 2.01296
562 2.00755
563 2.00215
564 1.99678
565 1.99142
566 1.98608
567 1.98075
568 1.97545
569 1.97016
570 1.96489
571 1.95964
572 1.9544
573 1.94918
574 1.94399
575 1.93882
576 1.93367
577 1.92854
578 1.92343
579 1.91834
580 1.91326
581 1.9082
582 1.90315
583 1.89811
584 1.89309
585 1.88809
586 1.88311
587 1.87815
588 1.87321
589 1.86827
590 1.86336
591 1.85845
592 1.85356
593 1.84869
594 1.84383
595 1.83899
596 1.83416
597 1.82936
598 1.82457
599 1.81979
600 1.81503
601 1.81028
602 1.80554
603 1.80082
604 1.79611
605 1.79142
606 1.78675
607 1.78209
608 1.77746
609 1.77283
610 1.76822
611 1.76362
612 1.75903
613 1.75446
614 1.7499
615 1.74536
616 1.74083
617 1.73632
618 1.73183
619 1.72735
620 1.72289
621 1.71843
622 1.71399
623 1.70955
624 1.70514
625 1.70074
626 1.69635
627 1.69198
628 1.68763
629 1.68329
630 1.67896
631 1.67464
632 1.67034
633 1.66604
634 1.66176
635 1.6575
636 1.65325
637 1.64902
638 1.64481
639 1.6406
640 1.63641
641 1.63223
642 1.62806
643 1.6239
644 1.61975
645 1.61562
646 1.61151
647 1.60741
648 1.60332
649 1.59925
650 1.59518
651 1.59113
652 1.58709
653 1.58306
654 1.57905
655 1.57505
656 1.57106
657 1.5671
658 1.56314
659 1.5592
660 1.55526
661 1.55134
662 1.54743
663 1.54353
664 1.53965
665 1.53578
666 1.53192
667 1.52808
668 1.52426
669 1.52044
670 1.51664
671 1.51284
672 1.50906
673 1.50528
674 1.50152
675 1.49778
676 1.49404
677 1.49033
678 1.48662
679 1.48293
680 1.47924
681 1.47557
682 1.4719
683 1.46825
684 1.46461
685 1.46099
686 1.45737
687 1.45378
688 1.45019
689 1.44662
690 1.44306
691 1.43951
692 1.43596
693 1.43243
694 1.42891
695 1.42541
696 1.42191
697 1.41843
698 1.41496
699 1.4115
700 1.40805
701 1.40461
702 1.40118
703 1.39776
704 1.3944
705 1.39112
706 1.3879
707 1.38475
708 1.38167
709 1.37865
710 1.3757
711 1.37281
712 1.36999
713 1.36723
714 1.36443
715 1.36159
716 1.3587
717 1.35578
718 1.35281
719 1.34979
720 1.34673
721 1.34362
722 1.34047
723 1.33727
724 1.33408
725 1.3309
726 1.32774
727 1.32459
728 1.32144
729 1.31831
730 1.31519
731 1.31208
732 1.30898
733 1.30588
734 1.30285
735 1.29989
736 1.297
737 1.29417
738 1.29139
739 1.28858
740 1.28571
741 1.28278
742 1.27978
743 1.2767
744 1.27354
745 1.27029
746 1.26697
747 1.26352
748 1.25997
749 1.25654
750 1.25316
755 1.23981
760 1.22686
765 1.21483
770 1.20348
775 1.19264
780 1.18156
785 1.16993
790 1.15833
795 1.14672
800 1.13618
805 1.12684
810 1.11658
815 1.10529
820 1.09405
825 1.08287
830 1.07177
835 1.06075
840 1.04981
845 1.03904
850 1.02932
855 1.02063
860 1.0113
865 1.00132
870 0.99146
875 0.981719
880 0.972143
885 0.962719
890 0.95436
895 0.947053
900 0.938988
905 0.929348
910 0.920838
915 0.915048
920 0.908405
925 0.900094
930 0.891884
935 0.882663
940 0.872474
945 0.862515
950 0.852785
955 0.844184
960 0.836682
965 0.82926
970 0.821986
975 0.813671
980 0.804315
985 0.796269
990 0.789436
995 0.782631
1000 0.775869
1005 0.769141
1010 0.763341
1015 0.758465
1020 0.753629
1025 0.747963
1030 0.741465
1035 0.735812
1040 0.731065
1045 0.72644
1050 0.721159
1055 0.715174
1060 0.709472
1065 0.703142
1070 0.695982
1075 0.689805
1080 0.684622
1085 0.677732
1090 0.669537
1095 0.663612
1100 0.659319
1105 0.654888
1110 0.650319
1115 0.645568
1120 0.640747
1125 0.635854
1130 0.63089
1135 0.625885
1140 0.621226
1145 0.616845
1150 0.612474
1155 0.608114
1160 0.603765
1165 0.599522
1170 0.595413
1175 0.591423
1180 0.587802
1185 0.583658
1190 0.578991
1195 0.574682
1200 0.569938
1205 0.56476
1210 0.559682
1215 0.55464
1220 0.549637
1225 0.545446
1230 0.541724
1235 0.537482
1240 0.533417
1245 0.529732
1250 0.526088
1255 0.52247
1260 0.51888
1265 0.514914
1270 0.510544
1275 0.506409
1280 0.502132
1285 0.497714
1290 0.493944
1295 0.490711
1300 0.487633
1305 0.484709
1310 0.481935
1315 0.478923
1320 0.475675
1325 0.472459
1330 0.469274
1335 0.466121
1340 0.463002
1345 0.459889
1350 0.456795
1355 0.45347
1360 0.449892
1365 0.446062
1370 0.441988
1375 0.438464
1380 0.435491
1385 0.432538
1390 0.429604
1395 0.426689
1400 0.423796
1405 0.421271
1410 0.419114
1415 0.416627
1420 0.413806
1425 0.410988
1430 0.408196
1435 0.405425
1440 0.402316
1445 0.398927
1450 0.395938
1455 0.393743
1460 0.39176
1465 0.389118
1470 0.386336
1475 0.383815
1480 0.381074
1485 0.378152
1490 0.375275
1495 0.372435
1500 0.369783
1510 0.36454
1520 0.359453
1530 0.354505
1540 0.349674
1550 0.344931
1560 0.340258
1570 0.335671
1580 0.331131
1590 0.326617
1600 0.322195
1610 0.317857
1620 0.3136
1630 0.309423
1640 0.30532
1650 0.301285
1660 0.29729
1670 0.29333
1680 0.289401
1690 0.285528
1700 0.281711
1710 0.277924
1720 0.274204
1730 0.270938
1740 0.2681
1750 0.264937
1760 0.261409
1770 0.258258
1780 0.255572
1790 0.252612
1800 0.249336
1810 0.24646
1820 0.243797
1830 0.240979
1840 0.238284
1850 0.235365
1860 0.232222
1870 0.229194
1880 0.226136
1890 0.22306
1900 0.219967
1910 0.216865
1920 0.213899
1930 0.211099
1940 0.208465
1950 0.205919
1960 0.20326
1970 0.200488
1980 0.197739
1990 0.195011
2000 0.192311
2010 0.189663
2020 0.187116
2030 0.184668
2040 0.182321
2050 0.180074
2060 0.177828
2070 0.175545
2080 0.173223
2090 0.170889
2100 0.168608
2110 0.16642
2120 0.164324
2130 0.162231
2140 0.160143
2150 0.1581
2160 0.156102
2170 0.154338
2180 0.152756
2190 0.151078
2200 0.149348
2210 0.147567
2220 0.145735
2230 0.144
2240 0.14242
2250 0.140995
2260 0.139639
2270 0.138207
2280 0.136699
2290 0.135114
2300 0.133494
2310 0.132038
2320 0.130746
2330 0.129485
2340 0.128253
2350 0.127046
2360 0.125848
2370 0.124611
2380 0.123387
2390 0.122175
2400 0.120867
2410 0.11956
2420 0.118328
2430 0.117171
2440 0.1161
2450 0.11505
2460 0.113999
2470 0.112947
2480 0.111896
2490 0.110844
2500 0.109789
2510 0.108732
2520 0.107673
2530 0.106663
2540 0.105712
2550 0.104776
2560 0.103853
2570 0.102943
2580 0.102047
2590 0.101104
2600 0.100123
2610 0.09919
2620 0.0982918
2630 0.0974288
2640 0.0966098
2650 0.0957937
2660 0.0949805
2670 0.0941703
2680 0.093363
2690 0.0925587
2700 0.0917543
2710 0.0909645
2720 0.0901935
2730 0.089389
2740 0.0885509
2750 0.0877898
2760 0.0871057
2770 0.0864249
2780 0.0857476
2790 0.0850626
2800 0.0843702
2810 0.0836908
2820 0.0830258
2830 0.0823754
2840 0.0817445
2850 0.0811352
2860 0.0805473
2870 0.079981
2880 0.0794362
2890 0.0789035
2900 0.0783828
2910 0.0778743
2920 0.0773778
2930 0.0768934
2940 0.0764211
2950 0.0759533
2960 0.0754901
2970 0.0750436
2980 0.074614
2990 0.0741924
3000 0.0737788
3010 0.0733733
3020 0.0729758
3030 0.0725864
3040 0.072205
3050 0.0718346
3060 0.0714754
3070 0.071123
3080 0.0707775
3090 0.070439
3100 0.0701074
3110 0.0697828
3120 0.069465
3130 0.0691542
3140 0.0688503
3150 0.068553
3160 0.0682624
3170 0.0679768
3180 0.0676962
3190 0.0674157
3200 0.0671351
3210 0.0668546
3220 0.066574
3230 0.0662934
3240 0.0660129
3250 0.0657323
3260 0.0654518
3270 0.0651712
3280 0.0648906
3290 0.0646101
3300 0.0643182
3310 0.0640149
3320 0.0637002
3330 0.0633742
3340 0.0630535
3350 0.0627382
3360 0.0624248
3370 0.0621134
3380 0.0618055
3390 0.061501
3400 0.0611999
3410 0.0609022
3420 0.0606183
3430 0.060348
3440 0.0600819
3450 0.0598199
3460 0.059562
3470 0.0593082
3480 0.0590586
3490 0.058813
3500 0.0585716
3510 0.0583343
3520 0.0581011
3530 0.057872
3540 0.0576471
3550 0.0574262
3560 0.0572095
3570 0.0569969
3580 0.0567884
3590 0.056584
3600 0.0563822
3610 0.0561829
3620 0.0559862
3630 0.0557919
3640 0.0556002
3650 0.0554225
3660 0.0552586
3670 0.0551086
3680 0.0549757
3690 0.0548431
3700 0.054711
3710 0.0545825
3720 0.0544577
3730 0.0543353
3740 0.054215
3750 0.0540971
3760 0.0539814
3770 0.0538577
3780 0.0537263
3790 0.0535968
3800 0.0534692
3810 0.0533435
3820 0.0532198
3830 0.0530979
3840 0.0529782
3850 0.0528606
3860 0.0527452
3870 0.052632
3880 0.0525209
3890 0.052412
3900 0.0523122
3910 0.0522215
3920 0.05214
3930 0.0520676
3940 0.0520044
3950 0.0519518
3960 0.0518938
3970 0.0518304
3980 0.0517614
3990 0.0516869
4000 0.0516193
4010 0.0515585
4020 0.0515045
4030 0.0514542
4040 0.0514004
4050 0.051343
4060 0.0512874
4070 0.0512335
4080 0.0511812
4090 0.0511307
4100 0.0510822
4110 0.0510358
4120 0.0509907
4130 0.0509467
4140 0.0509038
4150 0.0508619
4160 0.050821
4170 0.0507812
4180 0.0507425
4190 0.0507045
4200 0.0506683
4210 0.0506338
4220 0.050601
4230 0.05057
4240 0.0505403
4250 0.0505052
4260 0.0504645
4270 0.0504182
4280 0.0503673
4290 0.0503117
4300 0.0502515
4310 0.0502029
4320 0.0501657
4330 0.0501402
4340 0.0501252
4350 0.0501085
4360 0.05009
4370 0.0500698
4380 0.0500478
4390 0.0500314
4400 0.0500206
4410 0.0500102
4420 0.0500009
4430 0.0499925
4440 0.0499851
4450 0.0499784
4460 0.0499723
4470 0.0499675
4480 0.049964
4490 0.0499619
4500 0.049961
4510 0.0499615
4520 0.0499863
4530 0.0500355
4540 0.050109
4550 0.0502059
4560 0.0502771
4570 0.0503226
4580 0.0503492
4590 0.0503573
4600 0.0503663
4610 0.0503762
4620 0.0503871
4630 0.0503981
4640 0.0504094
4650 0.0504211
4660 0.0504332
4670 0.0504456
4680 0.0504583
4690 0.0504724
4700 0.0504878
4710 0.0505046
4720 0.0505226
4730 0.0505421
4740 0.0505628
4750 0.0505846
4760 0.0506076
4770 0.0506311
4780 0.0506552
4790 0.0506798
4800 0.0507047
4810 0.05073
4820 0.050756
4830 0.0507828
4840 0.0508104
4850 0.0508389
4860 0.050868
4870 0.050875
4880 0.0508598
4890 0.0508223
4900 0.0507626
4910 0.0507297
4920 0.0507238
4930 0.0507379
4940 0.0507721
4950 0.0508068
4960 0.0508421
4970 0.0508782
4980 0.0509148
4990 0.0509519
5000 0.0509893
5010 0.0510271
5020 0.0510653
5030 0.0511038
5040 0.0511429
5050 0.0511824
5060 0.0512226
5070 0.0512632
5080 0.0513044
5090 0.0513461
5100 0.0513884
5110 0.0514313
5120 0.0514757
5130 0.0515217
5140 0.0515692
5150 0.0516184
5160 0.0516695
5170 0.0517219
5180 0.0517756
5190 0.0518306
5200 0.0518826
5210 0.0519314
5220 0.0519816
5230 0.0520331
5240 0.052085
5250 0.0521375
5260 0.0521904
5270 0.0522438
5280 0.0522977
5290 0.052352
5300 0.0524069
5310 0.0524621
5320 0.0525178
5330 0.0525743
5340 0.0526313
5350 0.052689
5360 0.0527472
5370 0.0528061
5380 0.0528657
5390 0.0529256
5400 0.0529861
5410 0.053047
5420 0.0531084
5430 0.0531702
5440 0.0532325
5450 0.0532952
5460 0.0533583
5470 0.0534208
5480 0.0534828
5490 0.0535443
5500 0.0536052
5510 0.0536656
5520 0.0537254
5530 0.0537848
5540 0.0538634
5550 0.0539655
5560 0.0540913
5570 0.0542364
5580 0.0544007
5590 0.0545851
5600 0.0547112
5610 0.0547791
5620 0.0548478
5630 0.0549172
5640 0.0549873
5650 0.0550583
5660 0.0551296
5670 0.0552009
5680 0.0552727
5690 0.0553448
5700 0.0554173
5710 0.0554903
5720 0.0555636
5730 0.0556373
5740 0.0557114
5750 0.0557859
5760 0.0558608
5770 0.0559363
5780 0.0560122
5790 0.0560885
5800 0.0561653
5810 0.0562426
5820 0.0563204
5830 0.0563986
5840 0.0564393
5850 0.0564799
5860 0.0565206
5870 0.0565613
5880 0.0566019
5890 0.0566426
5900 0.0566833
5910 0.056724
5920 0.0567646
5930 0.0568053
5940 0.056846
5950 0.0568866
5960 0.0569273
5970 0.056968
5980 0.0570086
5990 0.0570493
6000 0.05709

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 0.5
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 6.90651
251 6.86221
252 6.81792
253 6.77362
254 6.72932
255 6.68503
256 6.64073
257 6.59644
258 6.55214
259 6.50785
260 6.46355
261 6.41925
262 6.37496
263 6.33066
264 6.28637
265 6.24207
266 6.19778
267 6.15348
268 6.10781
269 6.06385
270 6.02161
271 5.98109
272 5.94228
273 5.90519
274 5.86992
275 5.83647
276 5.80484
277 5.77502
278 5.74702
279 5.71989
280 5.6936
281 5.66818
282 5.64362
283 5.61991
284 5.59709
285 5.57514
286 5.55408
287 5.5339
288 5.5146
289 5.49509
290 5.47535
291 5.4554
292 5.43523
293 5.41484
294 5.39418
295 5.37324
296 5.35202
297 5.33053
298 5.30876
299 5.28706
300 5.26543
301 5.24387
302 5.22237
303 5.20095
304 5.17924
305 5.15725
306 5.13498
307 5.11242
308 5.08958
309 5.06636
310 5.04276
311 5.01877
312 4.99439
313 4.96963
314 4.94498
315 4.92042
316 4.89596
317 4.8716
318 4.84735
319 4.82317
320 4.79907
321 4.77504
322 4.75109
323 4.72722
324 4.70343
325 4.67971
326 4.65607
327 4.63251
328 4.60902
329 4.58567
330 4.56245
331 4.53936
332 4.51642
333 4.4936
334 4.47097
335 4.44852
336 4.42625
337 4.40417
338 4.38227
339 4.36091
340 4.34008
341 4.31978
342 4.30001
343 4.28078
344 4.26207
345 4.24387
346 4.22619
347 4.20903
348 4.19239
349 4.17578
350 4.15921
351 4.14266
352 4.12616
353 4.10968
354 4.09324
355 4.07683
356 4.06045
357 4.04411
358 4.0278
359 4.01153
360 3.99528
361 3.97908
362 3.9629
363 3.94676
364 3.93068
365 3.91467
366 3.89873
367 3.88285
368 3.86703
369 3.85124
370 3.83546
371 3.81969
372 3.80395
373 3.78822
374 3.77255
375 3.75693
376 3.74138
377 3.72588
378 3.71043
379 3.69506
380 3.67977
381 3.66454
382 3.64939
383 3.63432
384 3.61933
385 3.60443
386 3.58963
387 3.57491
388 3.56029
389 3.54575
390 3.5313
391 3.51695
392 3.50269
393 3.48851
394 3.47433
395 3.46015
396 3.44596
397 3.43176
398 3.41757
399 3.40333
400 3.38905
401 3.37474
402 3.36039
403 3.346
404 3.33186
405 3.31797
406 3.30433
407 3.29094
408 3.2778
409 3.26486
410 3.25213
411 3.23961
412 3.2273
413 3.2152
414 3.2032
415 3.19131
416 3.17952
417 3.16784
418 3.15626
419 3.14477
420 3.13336
421 3.12204
422 3.11081
423 3.09967
424 3.08862
425 3.07765
426 3.06677
427 3.05598
428 3.04527
429 3.03475
430 3.02441
431 3.01425
432 3.00428
433 2.99449
434 2.98491
435 2.97553
436 2.96637
437 2.95742
438 2.94868
439 2.93986
440 2.93097
441 2.922
442 2.91295
443 2.90383
444 2.89464
445 2.8854
446 2.87609
447 2.86673
448 2.8573
449 2.84791
450 2.83857
451 2.82927
452 2.82001
453 2.81079
454 2.80163
455 2.79253
456 2.78348
457 2.77449
458 2.76555
459 2.75667
460 2.74784
461 2.73907
462 2.73036
463 2.7217
464 2.71331
465 2.70518
466 2.69733
467 2.68974
468 2.68241
469 2.67533
470 2.66849
471 2.66189
472 2.65553
473 2.6494
474 2.64313
475 2.63671
476 2.63015
477 2.62343
478 2.61656
479 2.60953
480 2.60234
481 2.59498
482 2.58745
483 2.57976
484 2.57212
485 2.56452
486 2.55697
487 2.54946
488 2.54199
489 2.53456
490 2.52715
491 2.51978
492 2.51244
493 2.50513
494 2.49786
495 2.49064
496 2.48346
497 2.47632
498 2.46922
499 2.46196
500 2.45452
501 2.44692
502 2.43915
503 2.43121
504 2.4231
505 2.41482
506 2.40639
507 2.39778
508 2.38901
509 2.38046
510 2.37213
511 2.36403
512 2.35615
513 2.3485
514 2.34107
515 2.33388
516 2.32692
517 2.3202
518 2.31371
519 2.30724
520 2.3008
521 2.29438
522 2.28798
523 2.28161
524 2.27526
525 2.26894
526 2.26265
527 2.25638
528 2.25013
529 2.2439
530 2.23769
531 2.23149
532 2.22531
533 2.21914
534 2.21299
535 2.20686
536 2.20076
537 2.19469
538 2.18863
539 2.1826
540 2.17658
541 2.17059
542 2.16461
543 2.15866
544 2.15273
545 2.14682
546 2.14094
547 2.13509
548 2.12926
549 2.12345
550 2.11765
551 2.11187
552 2.10611
553 2.10036
554 2.09463
555 2.08892
556 2.08324
557 2.07757
558 2.07193
559 2.0663
560 2.0607
561 2.05511
562 2.04954
563 2.04399
564 2.03846
565 2.03296
566 2.02748
567 2.02203
568 2.0166
569 2.01119
570 2.00579
571 2.0004
572 1.99503
573 1.98968
574 1.98435
575 1.97903
576 1.97374
577 1.96846
578 1.96321
579 1.95797
580 1.95275
581 1.94754
582 1.94234
583 1.93716
584 1.932
585 1.92686
586 1.92174
587 1.91663
588 1.91155
589 1.90647
590 1.90142
591 1.89637
592 1.89134
593 1.88633
594 1.88133
595 1.87635
596 1.87139
597 1.86645
598 1.86153
599 1.85662
600 1.85172
601 1.84684
602 1.84197
603 1.83711
604 1.83227
605 1.82745
606 1.82265
607 1.81786
608 1.8131
609 1.80834
610 1.8036
611 1.79887
612 1.79415
613 1.78945
614 1.78476
615 1.78009
616 1.77544
617 1.7708
618 1.76618
619 1.76157
620 1.75698
621 1.75239
622 1.74782
623 1.74327
624 1.73873
625 1.7342
626 1.72969
627 1.7252
628 1.72073
629 1.71626
630 1.71181
631 1.70737
632 1.70295
633 1.69853
634 1.69413
635 1.68975
636 1.68538
637 1.68103
638 1.67669
639 1.67237
640 1.66805
641 1.66375
642 1.65946
643 1.65519
644 1.65092
645 1.64668
646 1.64245
647 1.63823
648 1.63403
649 1.62984
650 1.62567
651 1.6215
652 1.61735
653 1.61321
654 1.60908
655 1.60498
656 1.60089
657 1.59681
658 1.59275
659 1.58871
660 1.58468
661 1.58066
662 1.57666
663 1.57266
664 1.56868
665 1.56472
666 1.56076
667 1.55682
668 1.55289
669 1.54898
670 1.54507
671 1.54117
672 1.53728
673 1.5334
674 1.52953
675 1.52568
676 1.52185
677 1.51802
678 1.51422
679 1.51042
680 1.50663
681 1.50286
682 1.49909
683 1.49534
684 1.49166
685 1.48805
686 1.48451
687 1.48105
688 1.47766
689 1.47433
690 1.47107
691 1.46788
692 1.46475
693 1.4617
694 1.4586
695 1.45547
696 1.4523
697 1.4491
698 1.44585
699 1.44257
700 1.43926
701 1.4359
702 1.43251
703 1.42909
704 1.42566
705 1.42225
706 1.41884
707 1.41543
708 1.41204
709 1.40864
710 1.40524
711 1.40185
712 1.39845
713 1.39506
714 1.39168
715 1.38831
716 1.38495
717 1.38161
718 1.37828
719 1.37491
720 1.37148
721 1.36801
722 1.36449
723 1.36092
724 1.3573
725 1.35364
726 1.34994
727 1.34619
728 1.34239
729 1.33865
730 1.33497
731 1.33135
732 1.32779
733 1.32429
734 1.32088
735 1.31756
736 1.31432
737 1.31114
738 1.30803
739 1.30493
740 1.30184
741 1.29877
742 1.29572
743 1.29268
744 1.28965
745 1.28665
746 1.28365
747 1.28068
748 1.27772
749 1.27475
750 1.27177
755 1.2581
760 1.2446
765 1.23129
770 1.21815
775 1.20517
780 1.19235
785 1.17969
790 1.16719
795 1.15483
800 1.14263
805 1.13056
810 1.11864
815 1.10685
820 1.0952
825 1.08367
830 1.07226
835 1.06096
840 1.04979
845 1.03881
850 1.0286
855 1.01913
860 1.00927
865 0.998984
870 0.98888
875 0.97894
880 0.969167
885 0.95955
890 0.950107
895 0.940819
900 0.931671
905 0.922663
910 0.913778
915 0.904999
920 0.897237
925 0.890483
930 0.882982
935 0.874718
940 0.867026
945 0.859912
950 0.853375
955 0.847399
960 0.84064
965 0.833087
970 0.825743
975 0.818599
980 0.811531
985 0.80453
990 0.797621
995 0.790797
1000 0.784189
1005 0.777793
1010 0.771243
1015 0.764512
1020 0.758116
1025 0.751485
1030 0.744106
1035 0.737131
1040 0.731031
1045 0.725209
1050 0.719251
1055 0.713152
1060 0.707368
1065 0.701876
1070 0.696424
1075 0.691025
1080 0.685805
1085 0.680783
1090 0.675767
1095 0.669845
1100 0.663131
1105 0.657377
1110 0.652559
1115 0.647341
1120 0.641939
1125 0.636351
1130 0.630185
1135 0.624784
1140 0.620442
1145 0.616156
1150 0.611928
1155 0.60788
1160 0.603718
1165 0.599419
1170 0.595176
1175 0.59086
1180 0.586469
1185 0.582371
1190 0.578377
1195 0.573976
1200 0.569165
1205 0.56446
1210 0.560055
1215 0.55548
1220 0.551139
1225 0.547451
1230 0.544076
1235 0.540561
1240 0.536793
1245 0.533027
1250 0.529316
1255 0.525535
1260 0.521691
1265 0.517973
1270 0.514382
1275 0.510807
1280 0.507246
1285 0.503725
1290 0.500244
1295 0.496587
1300 0.492755
1305 0.48914
1310 0.485745
1315 0.482279
1320 0.47874
1325 0.475128
1330 0.471442
1335 0.467977
1340 0.464736
1345 0.461523
1350 0.45834
1355 0.455185
1360 0.452058
1365 0.449146
1370 0.446456
1375 0.443987
1380 0.441308
1385 0.438226
1390 0.435606
1395 0.433042
1400 0.430101
1405 0.427121
1410 0.42402
1415 0.420911
1420 0.417727
1425 0.414418
1430 0.410992
1435 0.407451
1440 0.404361
1445 0.401685
1450 0.399014
1455 0.396345
1460 0.393374
1465 0.390138
1470 0.386951
1475 0.383808
1480 0.380948
1485 0.378321
1490 0.375675
1495 0.37301
1500 0.370331
1510 0.365121
1520 0.360051
1530 0.355102
1540 0.350022
1550 0.344748
1560 0.339778
1570 0.335162
1580 0.330631
1590 0.326172
1600 0.321785
1610 0.317915
1620 0.314544
1630 0.31077
1640 0.306604
1650 0.30249
1660 0.298424
1670 0.294483
1680 0.29066
1690 0.28706
1700 0.283684
1710 0.280531
1720 0.277601
1730 0.274295
1740 0.270618
1750 0.266994
1760 0.263443
1770 0.260348
1780 0.257657
1790 0.254967
1800 0.25228
1810 0.249197
1820 0.245718
1830 0.242246
1840 0.238781
1850 0.235319
1860 0.232087
1870 0.229076
1880 0.225944
1890 0.223026
1900 0.220543
1910 0.217818
1920 0.214852
1930 0.211987
1940 0.209222
1950 0.206547
1960 0.203848
1970 0.20112
1980 0.198363
1990 0.195576
2000 0.192861
2010 0.190215
2020 0.187639
2030 0.185133
2040 0.182697
2050 0.180331
2060 0.177957
2070 0.175578
2080 0.173278
2090 0.171054
2100 0.168904
2110 0.16681
2120 0.164697
2130 0.16262
2140 0.160579
2150 0.158574
2160 0.156722
2170 0.155022
2180 0.153333
2190 0.151655
2200 0.150154
2210 0.1486
2220 0.146864
2230 0.145286
2240 0.143845
2250 0.142321
2260 0.140771
2270 0.139196
2280 0.137596
2290 0.135971
2300 0.134368
2310 0.132902
2320 0.131522
2330 0.130229
2340 0.129022
2350 0.1278
2360 0.126565
2370 0.125315
2380 0.124051
2390 0.122772
2400 0.12148
2410 0.120249
2420 0.11908
2430 0.117887
2440 0.116669
2450 0.115426
2460 0.114171
2470 0.112976
2480 0.111962
2490 0.111129
2500 0.110478
2510 0.109891
2520 0.109187
2530 0.10851
2540 0.107859
2550 0.107068
2560 0.106137
2570 0.105196
2580 0.104244
2590 0.103302
2600 0.102432
2610 0.101573
2620 0.100728
2630 0.0998945
2640 0.0990754
2650 0.0982229
2660 0.0973291
2670 0.0964436
2680 0.0955665
2690 0.0946978
2700 0.0938376
2710 0.0929856
2720 0.0921746
2730 0.0914044
2740 0.0906523
2750 0.0899182
2760 0.0892022
2770 0.0885042
2780 0.0878293
2790 0.0871774
2800 0.0865485
2810 0.0859311
2820 0.085325
2830 0.0846098
2840 0.0837853
2850 0.0828517
2860 0.0818089
2870 0.0808372
2880 0.0799366
2890 0.0791072
2900 0.0783489
2910 0.0776618
2920 0.0770458
2930 0.0765009
2940 0.0760271
2950 0.075562
2960 0.0751056
2970 0.0746578
2980 0.0742186
2990 0.0737862
3000 0.0733606
3010 0.0729496
3020 0.0725532
3030 0.0721715
3040 0.0718044
3050 0.0714519
3060 0.0711141
3070 0.0707585
3080 0.070385
3090 0.0700166
3100 0.0696531
3110 0.0692945
3120 0.068941
3130 0.0685874
3140 0.0682338
3150 0.0678803
3160 0.0675267
3170 0.0671731
3180 0.0668196
3190 0.066466
3200 0.0661125
3210 0.0657589
3220 0.0654128
3230 0.0650743
3240 0.0647432
3250 0.0644197
3260 0.0641036
3270 0.0637951
3280 0.0634841
3290 0.0631707
3300 0.0628549
3310 0.0625367
3320 0.0622232
3330 0.0619146
3340 0.0616108
3350 0.0613118
3360 0.0610183
3370 0.0607302
3380 0.0604632
3390 0.0602173
3400 0.0599923
3410 0.0597884
3420 0.0595792
3430 0.0593647
3440 0.0591449
3450 0.0589198
3460 0.058699
3470 0.0584825
3480 0.0582703
3490 0.0580624
3500 0.0578589
3510 0.0576596
3520 0.0574647
3530 0.057274
3540 0.0570877
3550 0.0569056
3560 0.0567301
3570 0.0565535
3580 0.0563758
3590 0.0561972
3600 0.0560186
3610 0.0558402
3620 0.0556618
3630 0.0554934
3640 0.0553351
3650 0.0551867
3660 0.0550484
3670 0.0549129
3680 0.0547802
3690 0.0546502
3700 0.0545231
3710 0.0543981
3720 0.0542751
3730 0.0541387
3740 0.0539889
3750 0.0538257
3760 0.0536491
3770 0.0534853
3780 0.053335
3790 0.0531981
3800 0.0530747
3810 0.0529552
3820 0.0528395
3830 0.0527277
3840 0.05262
3850 0.0525163
3860 0.0524169
3870 0.0523217
3880 0.0522307
3890 0.0521439
3900 0.0520613
3910 0.0519808
3920 0.051903
3930 0.0518279
3940 0.0517549
3950 0.0516829
3960 0.0516127
3970 0.0515443
3980 0.0514776
3990 0.0514127
4000 0.0513483
4010 0.0512845
4020 0.0512223
4030 0.0511617
4040 0.0511159
4050 0.051085
4060 0.0510432
4070 0.0509903
4080 0.0509381
4090 0.0508864
4100 0.0508366
4110 0.0507886
4120 0.0507423
4130 0.0506973
4140 0.0506635
4150 0.0506411
4160 0.0506177
4170 0.0505936
4180 0.0505687
4190 0.0505427
4200 0.0505157
4210 0.0504875
4220 0.0504582
4230 0.0504277
4240 0.0503988
4250 0.0503714
4260 0.0503455
4270 0.0503206
4280 0.0502966
4290 0.050274
4300 0.0502528
4310 0.0502323
4320 0.0502125
4330 0.0501934
4340 0.050175
4350 0.0501585
4360 0.0501442
4370 0.0501311
4380 0.0501192
4390 0.0500951
4400 0.0500589
4410 0.0500365
4420 0.0500278
4430 0.0500212
4440 0.050017
4450 0.050014
4460 0.0500121
4470 0.0500114
4480 0.0500118
4490 0.0500032
4500 0.0499857
4510 0.0499713
4520 0.0499599
4530 0.0499517
4540 0.0499467
4550 0.0499449
4560 0.0499462
4570 0.0499507
4580 0.0499589
4590 0.0499681
4600 0.0499783
4610 0.0499897
4620 0.0500021
4630 0.0500156
4640 0.05003
4650 0.0500454
4660 0.0500616
4670 0.0500788
4680 0.0500969
4690 0.0501159
4700 0.0501358
4710 0.0501563
4720 0.0501774
4730 0.0501991
4740 0.0502214
4750 0.0502443
4760 0.0502679
4770 0.050292
4780 0.0503168
4790 0.0503419
4800 0.0504045
4810 0.0505045
4820 0.050642
4830 0.0508169
4840 0.0509743
4850 0.0511141
4860 0.0512363
4870 0.0513409
4880 0.0514279
4890 0.0514973
4900 0.0515491
4910 0.0515831
4920 0.0516182
4930 0.0516538
4940 0.05169
4950 0.0517266
4960 0.0517635
4970 0.0518008
4980 0.0518386
4990 0.0518769
5000 0.0519159
5010 0.0519554
5020 0.0519956
5030 0.0520363
5040 0.0520777
5050 0.0521196
5060 0.0521622
5070 0.0522053
5080 0.0522491
5090 0.0522934
5100 0.0523384
5110 0.052384
5120 0.0524304
5130 0.0524777
5140 0.0525258
5150 0.0525377
5160 0.0525135
5170 0.0524531
5180 0.0523565
5190 0.0522789
5200 0.0522202
5210 0.0521804
5220 0.0521596
5230 0.0521576
5240 0.0521747
5250 0.0522106
5260 0.0522655
5270 0.0523207
5280 0.0523761
5290 0.0524317
5300 0.0524876
5310 0.0525438
5320 0.0526003
5330 0.0526572
5340 0.0527145
5350 0.0527723
5360 0.0528306
5370 0.0528893
5380 0.0529486
5390 0.0530083
5400 0.0530685
5410 0.0531291
5420 0.0531902
5430 0.0532518
5440 0.0533139
5450 0.0533764
5460 0.0534394
5470 0.0535027
5480 0.0535661
5490 0.0536298
5500 0.0536938
5510 0.0537582
5520 0.0538311
5530 0.0539125
5540 0.0539864
5550 0.0540526
5560 0.0541198
5570 0.0541881
5580 0.0542574
5590 0.0543277
5600 0.0543991
5610 0.0544714
5620 0.0545448
5630 0.0546192
5640 0.0546946
5650 0.054771
5660 0.0548484
5670 0.0549268
5680 0.0550061
5690 0.0550862
5700 0.0551671
5710 0.0552487
5720 0.0553312
5730 0.0554145
5740 0.0554986
5750 0.0555834
5760 0.0556691
5770 0.0557556
5780 0.0558429
5790 0.0559309
5800 0.0560198
5810 0.0561095
5820 0.0562
5830 0.0562912
5840 0.0563809
5850 0.0564706
5860 0.0565603
5870 0.05665
5880 0.0567397
5890 0.0568294
5900 0.0569192
5910 0.0570089
5920 0.0570986
5930 0.0571883
5940 0.057278
5950 0.0573677
5960 0.0574574
5970 0.0575471
5980 0.0576368
5990 0.0577265
6000 0.0578162

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 1.2
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 7.77124
251 7.71476
252 7.65828
253 7.6018
254 7.54532
255 7.48884
256 7.43237
257 7.37589
258 7.31941
259 7.26293
260 7.20645
261 7.14997
262 7.09349
263 7.03701
264 6.98053
265 6.92405
266 6.86758
267 6.8111
268 6.76724
269 6.7256
270 6.68618
271 6.64896
272 6.61396
273 6.58117
274 6.54748
275 6.51288
276 6.47739
277 6.44099
278 6.40368
279 6.36678
280 6.33027
281 6.29415
282 6.25843
283 6.22311
284 6.18973
285 6.15828
286 6.12877
287 6.10119
288 6.07555
289 6.05007
290 6.02476
291 5.99961
292 5.97462
293 5.9498
294 5.92517
295 5.90075
296 5.87652
297 5.85249
298 5.82867
299 5.8033
300 5.77639
301 5.74795
302 5.71796
303 5.68644
304 5.65332
305 5.61862
306 5.58232
307 5.54443
308 5.50496
309 5.467
310 5.43057
311 5.39567
312 5.36229
313 5.33044
314 5.2997
315 5.27007
316 5.24156
317 5.21417
318 5.18789
319 5.16119
320 5.13406
321 5.10651
322 5.07853
323 5.05013
324 5.0221
325 4.99446
326 4.96719
327 4.9403
328 4.91379
329 4.88762
330 4.86179
331 4.83631
332 4.81116
333 4.78636
334 4.76168
335 4.73713
336 4.7127
337 4.68839
338 4.6642
339 4.64019
340 4.61636
341 4.59269
342 4.56921
343 4.5459
344 4.52281
345 4.49995
346 4.47731
347 4.4549
348 4.43271
349 4.41116
350 4.39024
351 4.36996
352 4.35031
353 4.3313
354 4.31292
355 4.29517
356 4.27806
357 4.26158
358 4.24574
359 4.22973
360 4.21355
361 4.19721
362 4.18069
363 4.16401
364 4.14718
365 4.13022
366 4.11311
367 4.09586
368 4.07847
369 4.06116
370 4.04393
371 4.02678
372 4.0097
373 3.9927
374 3.97581
375 3.95901
376 3.94232
377 3.92574
378 3.90925
379 3.89282
380 3.87645
381 3.86012
382 3.84385
383 3.82763
384 3.8115
385 3.79547
386 3.77952
387 3.76367
388 3.74791
389 3.73225
390 3.71667
391 3.70119
392 3.6858
393 3.67051
394 3.65534
395 3.6403
396 3.62539
397 3.61062
398 3.59597
399 3.58142
400 3.56698
401 3.55263
402 3.53839
403 3.52426
404 3.51025
405 3.49639
406 3.48266
407 3.46907
408 3.45561
409 3.44226
410 3.42903
411 3.4159
412 3.40289
413 3.38999
414 3.37719
415 3.36451
416 3.35194
417 3.33948
418 3.32713
419 3.31486
420 3.30265
421 3.29051
422 3.27845
423 3.26646
424 3.25457
425 3.24278
426 3.2311
427 3.21952
428 3.20804
429 3.19663
430 3.18528
431 3.174
432 3.16278
433 3.15163
434 3.14057
435 3.1296
436 3.11872
437 3.10793
438 3.09723
439 3.08659
440 3.076
441 3.06547
442 3.055
443 3.04458
444 3.03422
445 3.02392
446 3.01367
447 3.00347
448 2.99334
449 2.98326
450 2.97324
451 2.96327
452 2.95336
453 2.9435
454 2.93373
455 2.92404
456 2.91443
457 2.9049
458 2.89545
459 2.88606
460 2.87671
461 2.86741
462 2.85816
463 2.84897
464 2.83983
465 2.83076
466 2.82175
467 2.8128
468 2.80391
469 2.79507
470 2.78626
471 2.77748
472 2.76875
473 2.76005
474 2.7514
475 2.7428
476 2.73424
477 2.72574
478 2.71728
479 2.70887
480 2.70051
481 2.6922
482 2.68393
483 2.67572
484 2.66756
485 2.65946
486 2.65142
487 2.64344
488 2.63551
489 2.62762
490 2.61977
491 2.61194
492 2.60415
493 2.59639
494 2.58868
495 2.581
496 2.57337
497 2.56577
498 2.55822
499 2.5507
500 2.54321
501 2.53574
502 2.52831
503 2.5209
504 2.51353
505 2.5062
506 2.49891
507 2.49165
508 2.48443
509 2.47724
510 2.47007
511 2.46293
512 2.45582
513 2.44874
514 2.44169
515 2.43467
516 2.42769
517 2.42074
518 2.41383
519 2.40695
520 2.40008
521 2.39325
522 2.38643
523 2.37964
524 2.37288
525 2.36616
526 2.35946
527 2.35279
528 2.34615
529 2.33954
530 2.33295
531 2.32638
532 2.31983
533 2.3133
534 2.3068
535 2.30033
536 2.29389
537 2.28748
538 2.2811
539 2.27474
540 2.26839
541 2.26207
542 2.25577
543 2.24949
544 2.24323
545 2.237
546 2.23079
547 2.22462
548 2.21846
549 2.21233
550 2.20621
551 2.20011
552 2.19403
553 2.18797
554 2.18193
555 2.17592
556 2.16992
557 2.16395
558 2.15801
559 2.15208
560 2.14617
561 2.14028
562 2.1344
563 2.12854
564 2.12271
565 2.11689
566 2.1111
567 2.10534
568 2.09959
569 2.09386
570 2.08815
571 2.08245
572 2.07677
573 2.07111
574 2.06547
575 2.05985
576 2.05425
577 2.04867
578 2.04311
579 2.03757
580 2.03204
581 2.02653
582 2.02104
583 2.01556
584 2.0101
585 2.00466
586 1.99924
587 1.99385
588 1.98847
589 1.9831
590 1.97775
591 1.97242
592 1.9671
593 1.9618
594 1.95651
595 1.95124
596 1.946
597 1.94077
598 1.93556
599 1.93037
600 1.92519
601 1.92002
602 1.91487
603 1.90974
604 1.90462
605 1.89952
606 1.89444
607 1.88937
608 1.88433
609 1.8793
610 1.87428
611 1.86928
612 1.86429
613 1.85931
614 1.85435
615 1.84941
616 1.84448
617 1.83958
618 1.83469
619 1.82982
620 1.82496
621 1.82011
622 1.81528
623 1.81046
624 1.80565
625 1.80087
626 1.7961
627 1.79135
628 1.78662
629 1.7819
630 1.77719
631 1.7725
632 1.76782
633 1.76315
634 1.7585
635 1.75386
636 1.74925
637 1.74465
638 1.74007
639 1.7355
640 1.73094
641 1.7264
642 1.72187
643 1.71735
644 1.71285
645 1.70837
646 1.7039
647 1.69945
648 1.69502
649 1.6906
650 1.68619
651 1.68179
652 1.67741
653 1.67303
654 1.66868
655 1.66434
656 1.66002
657 1.65571
658 1.65142
659 1.64714
660 1.64287
661 1.63862
662 1.63438
663 1.63015
664 1.62593
665 1.62174
666 1.61756
667 1.61339
668 1.60924
669 1.60511
670 1.60098
671 1.59687
672 1.59276
673 1.58867
674 1.5846
675 1.58054
676 1.5765
677 1.57247
678 1.56846
679 1.56446
680 1.56047
681 1.55649
682 1.55252
683 1.54857
684 1.54463
685 1.54071
686 1.5368
687 1.5329
688 1.52903
689 1.52516
690 1.5213
691 1.51746
692 1.51362
693 1.5098
694 1.50599
695 1.5022
696 1.49842
697 1.49466
698 1.49091
699 1.48717
700 1.48345
701 1.47973
702 1.47603
703 1.47233
704 1.46866
705 1.46499
706 1.46134
707 1.45771
708 1.45408
709 1.45047
710 1.44687
711 1.44328
712 1.4397
713 1.43614
714 1.43258
715 1.42904
716 1.42551
717 1.422
718 1.4185
719 1.41502
720 1.41154
721 1.40807
722 1.40461
723 1.40117
724 1.39774
725 1.39432
726 1.39091
727 1.38752
728 1.38414
729 1.38078
730 1.37742
731 1.37407
732 1.37073
733 1.36741
734 1.36412
735 1.36086
736 1.35764
737 1.35444
738 1.35127
739 1.3481
740 1.34494
741 1.3418
742 1.33866
743 1.33553
744 1.33241
745 1.3293
746 1.32624
747 1.32314
748 1.32008
749 1.31713
750 1.31419
755 1.30085
760 1.28748
765 1.27412
770 1.26082
775 1.24758
780 1.23517
785 1.22387
790 1.21208
795 1.19954
800 1.18804
805 1.17771
810 1.16655
815 1.15444
820 1.14241
825 1.13046
830 1.11861
835 1.10686
840 1.09606
845 1.08629
850 1.07588
855 1.06481
860 1.05393
865 1.04322
870 1.0327
875 1.02236
880 1.01219
885 1.00219
890 0.992361
895 0.982682
900 0.973197
905 0.962776
910 0.951332
915 0.941088
920 0.932106
925 0.923256
930 0.914537
935 0.905942
940 0.897498
945 0.889199
950 0.881092
955 0.872029
960 0.861864
965 0.852852
970 0.845132
975 0.836451
980 0.826807
985 0.818425
990 0.811349
995 0.804457
1000 0.79775
1005 0.791206
1010 0.784416
1015 0.776542
1020 0.768555
1025 0.762132
1030 0.756367
1035 0.750419
1040 0.744289
1045 0.737956
1050 0.731872
1055 0.726032
1060 0.720266
1065 0.714572
1070 0.708976
1075 0.703439
1080 0.697972
1085 0.692664
1090 0.687131
1095 0.68131
1100 0.675958
1105 0.671074
1110 0.666373
1115 0.661825
1120 0.65743
1125 0.653141
1130 0.648614
1135 0.643997
1140 0.639552
1145 0.635138
1150 0.630269
1155 0.624944
1160 0.620095
1165 0.615677
1170 0.611184
1175 0.606616
1180 0.602018
1185 0.597798
1190 0.59351
1195 0.588182
1200 0.582714
1205 0.578011
1210 0.573635
1215 0.569587
1220 0.565852
1225 0.56198
1230 0.557973
1235 0.554002
1240 0.549578
1245 0.544673
1250 0.540337
1255 0.53656
1260 0.532734
1265 0.529242
1270 0.526142
1275 0.522678
1280 0.51861
1285 0.514224
1290 0.50952
1295 0.504497
1300 0.499889
1305 0.496038
1310 0.491967
1315 0.487413
1320 0.483355
1325 0.480279
1330 0.477696
1335 0.474676
1340 0.470733
1345 0.466372
1350 0.46257
1355 0.459282
1360 0.456024
1365 0.45324
1370 0.45093
1375 0.448193
1380 0.445034
1385 0.441892
1390 0.438767
1395 0.435671
1400 0.432606
1405 0.429567
1410 0.426552
1415 0.424051
1420 0.421616
1425 0.418208
1430 0.41473
1435 0.411767
1440 0.408461
1445 0.404783
1450 0.401337
1455 0.398371
1460 0.395884
1465 0.393875
1470 0.392203
1475 0.389973
1480 0.387135
1485 0.384926
1490 0.383406
1495 0.381279
1500 0.378495
1510 0.373309
1520 0.368245
1530 0.363909
1540 0.36022
1550 0.355963
1560 0.351055
1570 0.346059
1580 0.340954
1590 0.335729
1600 0.330596
1610 0.325558
1620 0.320623
1630 0.315792
1640 0.311069
1650 0.306451
1660 0.301938
1670 0.29753
1680 0.293221
1690 0.289477
1700 0.286297
1710 0.282761
1720 0.27859
1730 0.274679
1740 0.271271
1750 0.267705
1760 0.264219
1770 0.260813
1780 0.25725
1790 0.253734
1800 0.25027
1810 0.246864
1820 0.243316
1830 0.239615
1840 0.236056
1850 0.232641
1860 0.22937
1870 0.226216
1880 0.223097
1890 0.220044
1900 0.21689
1910 0.213792
1920 0.210922
1930 0.208279
1940 0.205874
1950 0.203468
1960 0.201171
1970 0.198983
1980 0.196657
1990 0.194193
2000 0.191845
2010 0.189612
2020 0.187384
2030 0.185159
2040 0.182939
2050 0.180723
2060 0.17851
2070 0.176581
2080 0.174935
2090 0.17333
2100 0.171692
2110 0.169785
2120 0.167589
2130 0.165344
2140 0.163145
2150 0.160989
2160 0.158874
2170 0.157003
2180 0.155375
2190 0.153692
2200 0.151994
2210 0.150279
2220 0.148439
2230 0.146558
2240 0.144703
2250 0.143041
2260 0.141571
2270 0.140122
2280 0.138663
2290 0.137182
2300 0.13573
2310 0.134195
2320 0.132578
2330 0.131125
2340 0.129863
2350 0.128536
2360 0.127078
2370 0.125601
2380 0.124154
2390 0.122737
2400 0.121331
2410 0.119935
2420 0.118548
2430 0.117171
2440 0.115804
2450 0.114518
2460 0.113289
2470 0.112132
2480 0.111079
2490 0.110032
2500 0.108991
2510 0.107958
2520 0.106931
2530 0.10591
2540 0.1049
2550 0.103862
2560 0.102797
2570 0.101812
2580 0.100914
2590 0.100035
2600 0.0991672
2610 0.098312
2620 0.097469
2630 0.096669
2640 0.095912
2650 0.0951485
2660 0.0943788
2670 0.0936027
2680 0.0928273
2690 0.0920281
2700 0.0912067
2710 0.0904295
2720 0.0896963
2730 0.0889583
2740 0.0882155
2750 0.0874875
2760 0.0867742
2770 0.0860767
2780 0.0853948
2790 0.0847286
2800 0.0840781
2810 0.0834693
2820 0.0829023
2830 0.0823469
2840 0.081803
2850 0.0812706
2860 0.0807498
2870 0.0802405
2880 0.0797428
2890 0.0792531
2900 0.0787714
2910 0.0782978
2920 0.0778323
2930 0.0773693
2940 0.076909
2950 0.0764574
2960 0.0760147
2970 0.0755807
2980 0.0751555
2990 0.074739
3000 0.0743314
3010 0.0739325
3020 0.0735424
3030 0.0731541
3040 0.0727675
3050 0.0723809
3060 0.0719943
3070 0.0716077
3080 0.0712211
3090 0.0708345
3100 0.0704479
3110 0.0700614
3120 0.0696748
3130 0.0692882
3140 0.0689016
3150 0.068515
3160 0.0681284
3170 0.0677418
3180 0.0673552
3190 0.0669686
3200 0.0665821
3210 0.0661955
3220 0.0658089
3230 0.0654223
3240 0.0650417
3250 0.0646671
3260 0.0642985
3270 0.0639359
3280 0.0635794
3290 0.0632288
3300 0.0628842
3310 0.0625456
3320 0.0622131
3330 0.0618865
3340 0.0615659
3350 0.0612514
3360 0.0609428
3370 0.0606402
3380 0.0603437
3390 0.0600531
3400 0.0597684
3410 0.0594897
3420 0.0592354
3430 0.0590056
3440 0.0587806
3450 0.0585604
3460 0.0583449
3470 0.0581342
3480 0.0579282
3490 0.057727
3500 0.0575305
3510 0.0573387
3520 0.0571518
3530 0.0569695
3540 0.0567921
3550 0.0566193
3560 0.0564514
3570 0.0562881
3580 0.0561332
3590 0.0559806
3600 0.0558302
3610 0.0556822
3620 0.0555364
3630 0.0553929
3640 0.0552517
3650 0.0551128
3660 0.0549762
3670 0.0548419
3680 0.0547098
3690 0.0545801
3700 0.0544526
3710 0.0543275
3720 0.0542046
3730 0.054084
3740 0.0539657
3750 0.0538498
3760 0.0537371
3770 0.0536089
3780 0.0534655
3790 0.0533266
3800 0.0531923
3810 0.0530625
3820 0.0529372
3830 0.0528165
3840 0.0527003
3850 0.0525886
3860 0.0524815
3870 0.0523788
3880 0.0522801
3890 0.0521853
3900 0.0520955
3910 0.0520108
3920 0.0519313
3930 0.0518533
3940 0.051777
3950 0.0517022
3960 0.0516291
3970 0.0515576
3980 0.051488
3990 0.0514202
4000 0.0513544
4010 0.0512904
4020 0.0512279
4030 0.0511667
4040 0.0511075
4050 0.0510502
4060 0.0509954
4070 0.0509429
4080 0.0508925
4090 0.0508442
4100 0.0507981
4110 0.0507534
4120 0.0507099
4130 0.0506674
4140 0.050626
4150 0.0505856
4160 0.0505463
4170 0.0505081
4180 0.0504712
4190 0.0504357
4200 0.0504017
4210 0.0503692
4220 0.0503382
4230 0.0503092
4240 0.0502824
4250 0.0502566
4260 0.0502321
4270 0.0502089
4280 0.0501868
4290 0.0501659
4300 0.0501459
4310 0.0501271
4320 0.0501281
4330 0.0501485
4340 0.0501512
4350 0.0501364
4360 0.0501227
4370 0.0501107
4380 0.0501002
4390 0.0500907
4400 0.0500823
4410 0.0500745
4420 0.0500673
4430 0.050061
4440 0.0500556
4450 0.0500511
4460 0.0500474
4470 0.0500446
4480 0.0500436
4490 0.0500442
4500 0.0500461
4510 0.0500494
4520 0.0500539
4530 0.0500594
4540 0.0500659
4550 0.0500732
4560 0.0500815
4570 0.0500906
4580 0.0501006
4590 0.0501114
4600 0.0501232
4610 0.0501354
4620 0.0501483
4630 0.0501621
4640 0.0501768
4650 0.0501923
4660 0.0502088
4670 0.0502078
4680 0.0501891
4690 0.0501899
4700 0.05021
4710 0.0502309
4720 0.0502526
4730 0.0502749
4740 0.050298
4750 0.0503219
4760 0.0503465
4770 0.050372
4780 0.0503982
4790 0.0504252
4800 0.0504543
4810 0.0504853
4820 0.0505162
4830 0.0505461
4840 0.0505738
4850 0.0505996
4860 0.0506268
4870 0.0506556
4880 0.0506858
4890 0.0507175
4900 0.0507508
4910 0.0507855
4920 0.0508211
4930 0.0508576
4940 0.0508957
4950 0.0509354
4960 0.0509756
4970 0.051016
4980 0.0510566
4990 0.0510975
5000 0.0511392
5010 0.0511814
5020 0.0512241
5030 0.0512674
5040 0.0513113
5050 0.0513557
5060 0.0514007
5070 0.0514463
5080 0.0514925
5090 0.0515391
5100 0.0515863
5110 0.051634
5120 0.0516822
5130 0.0517309
5140 0.0517796
5150 0.0518272
5160 0.0518744
5170 0.0519234
5180 0.0519741
5190 0.052028
5200 0.0520852
5210 0.052142
5220 0.0521987
5230 0.0522551
5240 0.0523119
5250 0.0523692
5260 0.052427
5270 0.0524858
5280 0.0525435
5290 0.0525994
5300 0.0526549
5310 0.0527112
5320 0.0527684
5330 0.0528263
5340 0.052885
5350 0.0529439
5360 0.0530031
5370 0.0530626
5380 0.0531224
5390 0.0531824
5400 0.0532431
5410 0.0533044
5420 0.0533664
5430 0.053429
5440 0.0534922
5450 0.053556
5460 0.0536204
5470 0.0536854
5480 0.053751
5490 0.0538177
5500 0.0538855
5510 0.0539538
5520 0.0540225
5530 0.0540916
5540 0.0541612
5550 0.0542312
5560 0.0543016
5570 0.0543725
5580 0.0544438
5590 0.0545149
5600 0.0545857
5610 0.0546562
5620 0.0547265
5630 0.0547987
5640 0.0548728
5650 0.0549474
5660 0.0550224
5670 0.0550977
5680 0.0551735
5690 0.0552498
5700 0.0553265
5710 0.0554037
5720 0.0554815
5730 0.0555599
5740 0.0556389
5750 0.055718
5760 0.0557978
5770 0.0558783
5780 0.0559594
5790 0.0560412
5800 0.0561237
5810 0.0562069
5820 0.0562907
5830 0.0563753
5840 0.0564586
5850 0.056542
5860 0.0566253
5870 0.0567086
5880 0.056792
5890 0.0568753
5900 0.0569586
5910 0.057042
5920 0.0571253
5930 0.0572086
5940 0.057292
5950 0.0573753
5960 0.0574587
5970 0.057542
5980 0.0576253
5990 0.0577087
6000 0.057792

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 3.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 9.64431
251 9.59333
252 9.54235
253 9.49137
254 9.44039
255 9.38941
256 9.33843
257 9.28746
258 9.23648
259 9.1855
260 9.13452
261 9.08354
262 9.03256
263 8.98158
264 8.9306
265 8.87963
266 8.82865
267 8.77767
268 8.72766
269 8.67793
270 8.62849
271 8.57933
272 8.53046
273 8.48186
274 8.43355
275 8.38552
276 8.33777
277 8.29031
278 8.24313
279 8.19623
280 8.14962
281 8.10329
282 8.05724
283 8.01147
284 7.96558
285 7.91955
286 7.87339
287 7.82711
288 7.78069
289 7.73415
290 7.68747
291 7.64066
292 7.59373
293 7.54666
294 7.49947
295 7.45214
296 7.40468
297 7.3571
298 7.30938
299 7.26125
300 7.21271
301 7.16376
302 7.11439
303 7.06461
304 7.01509
305 6.96583
306 6.91683
307 6.86809
308 6.81961
309 6.77138
310 6.72342
311 6.67572
312 6.62827
313 6.58109
314 6.53439
315 6.48817
316 6.44243
317 6.39718
318 6.35241
319 6.30853
320 6.26555
321 6.22347
322 6.18228
323 6.14199
324 6.10259
325 6.06409
326 6.02649
327 5.98978
328 5.95396
329 5.91905
330 5.88502
331 5.8519
332 5.81966
333 5.78833
334 5.75741
335 5.72689
336 5.69679
337 5.66711
338 5.63783
339 5.60829
340 5.5785
341 5.54844
342 5.51812
343 5.48754
344 5.45727
345 5.42731
346 5.39765
347 5.3683
348 5.33925
349 5.31029
350 5.28141
351 5.25261
352 5.2239
353 5.19527
354 5.16672
355 5.13826
356 5.10988
357 5.08158
358 5.05336
359 5.02523
360 4.99718
361 4.96921
362 4.94133
363 4.91353
364 4.88589
365 4.85841
366 4.83109
367 4.80393
368 4.77694
369 4.75059
370 4.72488
371 4.69982
372 4.6754
373 4.65163
374 4.6285
375 4.60602
376 4.58418
377 4.56298
378 4.54243
379 4.52196
380 4.50157
381 4.48125
382 4.46102
383 4.44086
384 4.42082
385 4.4009
386 4.3811
387 4.36142
388 4.34186
389 4.32242
390 4.30311
391 4.28391
392 4.26483
393 4.24587
394 4.22709
395 4.20849
396 4.19007
397 4.17183
398 4.15376
399 4.1358
400 4.11794
401 4.10018
402 4.08252
403 4.06496
404 4.04753
405 4.03025
406 4.0131
407 3.99609
408 3.97922
409 3.96248
410 3.94588
411 3.92942
412 3.9131
413 3.89691
414 3.8809
415 3.86505
416 3.84938
417 3.83388
418 3.81854
419 3.80334
420 3.78826
421 3.77331
422 3.75849
423 3.7438
424 3.72927
425 3.7149
426 3.7007
427 3.68666
428 3.67279
429 3.65902
430 3.64535
431 3.63179
432 3.61833
433 3.60498
434 3.59173
435 3.57859
436 3.56555
437 3.55262
438 3.53979
439 3.52703
440 3.51434
441 3.50172
442 3.48916
443 3.47667
444 3.4643
445 3.45203
446 3.43988
447 3.42784
448 3.41591
449 3.40406
450 3.39229
451 3.3806
452 3.36898
453 3.35745
454 3.34599
455 3.33461
456 3.32331
457 3.31209
458 3.30095
459 3.28985
460 3.27879
461 3.26778
462 3.25681
463 3.24589
464 3.23503
465 3.22424
466 3.21352
467 3.20287
468 3.19228
469 3.18176
470 3.17132
471 3.16093
472 3.15062
473 3.14038
474 3.13021
475 3.12013
476 3.11013
477 3.10021
478 3.09037
479 3.08057
480 3.07081
481 3.06109
482 3.0514
483 3.04175
484 3.03215
485 3.02261
486 3.01311
487 3.00366
488 2.99427
489 2.98493
490 2.97564
491 2.9664
492 2.95721
493 2.94807
494 2.93899
495 2.92996
496 2.921
497 2.91208
498 2.90323
499 2.89441
500 2.88562
501 2.87686
502 2.86813
503 2.85944
504 2.85079
505 2.84219
506 2.83363
507 2.82512
508 2.81665
509 2.80822
510 2.79982
511 2.79145
512 2.78311
513 2.7748
514 2.76667
515 2.75869
516 2.75089
517 2.74325
518 2.73578
519 2.72846
520 2.7213
521 2.71429
522 2.70743
523 2.70073
524 2.69393
525 2.68704
526 2.68004
527 2.67296
528 2.66578
529 2.65849
530 2.65111
531 2.64362
532 2.63603
533 2.62834
534 2.62069
535 2.61307
536 2.60549
537 2.59795
538 2.59044
539 2.58295
540 2.57549
541 2.56805
542 2.56064
543 2.55324
544 2.54588
545 2.53855
546 2.53124
547 2.52397
548 2.51673
549 2.50938
550 2.50192
551 2.49436
552 2.4867
553 2.47893
554 2.47106
555 2.4631
556 2.45503
557 2.44687
558 2.43861
559 2.4305
560 2.42254
561 2.41473
562 2.40708
563 2.39957
564 2.39222
565 2.38503
566 2.37799
567 2.37111
568 2.36439
569 2.35769
570 2.351
571 2.34434
572 2.33769
573 2.33107
574 2.32447
575 2.31789
576 2.31134
577 2.30481
578 2.29831
579 2.29183
580 2.28536
581 2.27892
582 2.27249
583 2.26608
584 2.2597
585 2.25333
586 2.247
587 2.24068
588 2.23439
589 2.22812
590 2.22186
591 2.21562
592 2.2094
593 2.2032
594 2.19702
595 2.19086
596 2.18473
597 2.17861
598 2.17252
599 2.16645
600 2.16039
601 2.15436
602 2.14833
603 2.14233
604 2.13634
605 2.13039
606 2.12445
607 2.11854
608 2.11265
609 2.10677
610 2.10092
611 2.09508
612 2.08926
613 2.08346
614 2.07767
615 2.07191
616 2.06617
617 2.06046
618 2.05476
619 2.04908
620 2.04341
621 2.03776
622 2.03213
623 2.02651
624 2.02091
625 2.01534
626 2.00978
627 2.00425
628 1.99873
629 1.99324
630 1.98776
631 1.98229
632 1.97684
633 1.9714
634 1.96599
635 1.9606
636 1.95522
637 1.94987
638 1.94453
639 1.93921
640 1.93391
641 1.92861
642 1.92334
643 1.91807
644 1.91283
645 1.9076
646 1.90239
647 1.8972
648 1.89203
649 1.88688
650 1.88174
651 1.87662
652 1.87151
653 1.86641
654 1.86134
655 1.85628
656 1.85125
657 1.84623
658 1.84123
659 1.83625
660 1.83129
661 1.82633
662 1.82139
663 1.81647
664 1.81156
665 1.80668
666 1.80181
667 1.79696
668 1.79214
669 1.78732
670 1.78252
671 1.77774
672 1.77297
673 1.76821
674 1.76348
675 1.75876
676 1.75406
677 1.74939
678 1.74473
679 1.74008
680 1.73545
681 1.73084
682 1.72623
683 1.72165
684 1.71708
685 1.71253
686 1.70799
687 1.70348
688 1.69898
689 1.6945
690 1.69003
691 1.68557
692 1.68113
693 1.6767
694 1.67229
695 1.66789
696 1.66352
697 1.65916
698 1.65482
699 1.6505
700 1.64618
701 1.64189
702 1.6376
703 1.63333
704 1.62907
705 1.62484
706 1.62062
707 1.61641
708 1.61223
709 1.60805
710 1.60389
711 1.59974
712 1.5956
713 1.59148
714 1.58737
715 1.58328
716 1.5792
717 1.57514
718 1.5711
719 1.56707
720 1.56306
721 1.55905
722 1.55506
723 1.55108
724 1.54712
725 1.54318
726 1.53925
727 1.53534
728 1.53145
729 1.52757
730 1.5237
731 1.51985
732 1.516
733 1.51217
734 1.50839
735 1.50464
736 1.50093
737 1.49725
738 1.4936
739 1.48996
740 1.48633
741 1.48272
742 1.47911
743 1.47552
744 1.47193
745 1.46835
746 1.46478
747 1.46121
748 1.45765
749 1.45407
750 1.45049
755 1.43411
760 1.41796
765 1.40202
770 1.38696
775 1.37323
780 1.35929
785 1.34466
790 1.33013
795 1.31569
800 1.30139
805 1.28722
810 1.2732
815 1.25931
820 1.24628
825 1.23413
830 1.22284
835 1.21241
840 1.20065
845 1.18767
850 1.17493
855 1.16241
860 1.15008
865 1.13793
870 1.12601
875 1.11432
880 1.10297
885 1.09196
890 1.08129
895 1.07092
900 1.06047
905 1.04993
910 1.03952
915 1.02923
920 1.02028
925 1.01266
930 1.0043
935 0.995175
940 0.987242
945 0.979087
950 0.968328
955 0.957757
960 0.948974
965 0.940565
970 0.932137
975 0.923672
980 0.916212
985 0.909749
990 0.903503
995 0.896741
1000 0.8886
1005 0.879081
1010 0.868961
1015 0.860393
1020 0.853008
1025 0.84535
1030 0.838136
1035 0.831392
1040 0.824768
1045 0.818202
1050 0.811764
1055 0.805326
1060 0.799506
1065 0.794304
1070 0.788778
1075 0.783323
1080 0.778052
1085 0.772737
1090 0.767379
1095 0.760764
1100 0.753072
1105 0.74637
1110 0.740631
1115 0.733902
1120 0.726138
1125 0.719721
1130 0.714716
1135 0.709522
1140 0.704167
1145 0.699044
1150 0.694152
1155 0.688449
1160 0.681933
1165 0.675387
1170 0.66881
1175 0.663067
1180 0.658101
1185 0.653134
1190 0.648012
1195 0.643104
1200 0.638412
1205 0.63322
1210 0.627527
1215 0.621683
1220 0.61653
1225 0.611996
1230 0.606814
1235 0.600366
1240 0.593302
1245 0.586563
1250 0.580455
1255 0.574865
1260 0.569792
1265 0.565237
1270 0.560889
1275 0.556569
1280 0.552278
1285 0.548043
1290 0.543856
1295 0.53976
1300 0.535778
1305 0.531843
1310 0.527947
1315 0.524062
1320 0.520188
1325 0.516327
1330 0.512484
1335 0.508661
1340 0.504858
1345 0.501075
1350 0.497309
1355 0.493618
1360 0.489372
1365 0.484726
1370 0.480358
1375 0.476269
1380 0.473002
1385 0.47056
1390 0.468345
1395 0.465516
1400 0.461886
1405 0.458725
1410 0.455887
1415 0.452723
1420 0.450149
1425 0.447859
1430 0.445309
1435 0.442484
1440 0.439294
1445 0.436056
1450 0.432891
1455 0.429784
1460 0.426653
1465 0.42351
1470 0.420373
1475 0.417215
1480 0.414064
1485 0.410925
1490 0.4075
1495 0.403834
1500 0.40043
1510 0.394618
1520 0.388947
1530 0.383408
1540 0.377974
1550 0.372637
1560 0.367384
1570 0.362915
1580 0.359172
1590 0.355377
1600 0.351573
1610 0.347194
1620 0.342094
1630 0.336893
1640 0.331584
1650 0.32635
1660 0.321532
1670 0.317275
1680 0.313581
1690 0.309576
1700 0.305105
1710 0.300706
1720 0.296379
1730 0.292193
1740 0.288054
1750 0.283817
1760 0.279484
1770 0.275145
1780 0.270802
1790 0.26643
1800 0.262385
1810 0.258623
1820 0.254861
1830 0.251655
1840 0.249044
1850 0.246005
1860 0.242518
1870 0.239052
1880 0.235631
1890 0.23228
1900 0.228918
1910 0.225544
1920 0.222158
1930 0.218769
1940 0.21562
1950 0.212668
1960 0.209595
1970 0.206583
1980 0.203798
1990 0.201241
2000 0.198908
2010 0.196452
2020 0.19388
2030 0.191193
2040 0.188388
2050 0.185622
2060 0.18289
2070 0.180192
2080 0.177631
2090 0.1753
2100 0.173013
2110 0.170769
2120 0.168655
2130 0.166672
2140 0.164826
2150 0.162762
2160 0.160519
2170 0.15838
2180 0.156344
2190 0.154374
2200 0.152397
2210 0.150433
2220 0.148484
2230 0.146524
2240 0.144591
2250 0.142767
2260 0.141052
2270 0.139446
2280 0.137948
2290 0.136316
2300 0.134552
2310 0.132972
2320 0.131619
2330 0.130325
2340 0.129021
2350 0.127712
2360 0.126422
2370 0.125145
2380 0.123882
2390 0.122631
2400 0.121401
2410 0.120194
2420 0.119011
2430 0.11775
2440 0.11641
2450 0.115178
2460 0.114055
2470 0.112954
2480 0.111887
2490 0.110846
2500 0.109832
2510 0.108806
2520 0.107743
2530 0.106644
2540 0.105522
2550 0.104449
2560 0.103425
2570 0.102449
2580 0.101523
2590 0.100608
2600 0.0997081
2610 0.098822
2620 0.09795
2630 0.0970921
2640 0.0962484
2650 0.0954168
2660 0.0945988
2670 0.0937531
2680 0.0928799
2690 0.0920471
2700 0.0912622
2710 0.0904991
2720 0.0897577
2730 0.089038
2740 0.0883402
2750 0.0876572
2760 0.0869699
2770 0.0862783
2780 0.0855976
2790 0.0849278
2800 0.0842689
2810 0.083621
2820 0.0829856
2830 0.082351
2840 0.0817211
2850 0.0810959
2860 0.0804755
2870 0.0798831
2880 0.0793187
2890 0.078769
2900 0.0782339
2910 0.0777134
2920 0.0772076
2930 0.0767154
2940 0.0762367
2950 0.0757689
2960 0.0753121
2970 0.0748662
2980 0.0744312
2990 0.0740072
3000 0.0735941
3010 0.0731903
3020 0.0727958
3030 0.0724105
3040 0.0720345
3050 0.0716602
3060 0.0712876
3070 0.0709168
3080 0.0705476
3090 0.0701802
3100 0.0698145
3110 0.0694698
3120 0.0691462
3130 0.0688283
3140 0.0685162
3150 0.0682098
3160 0.0679091
3170 0.0676126
3180 0.06732
3190 0.0670275
3200 0.066735
3210 0.0664425
3220 0.0661499
3230 0.0658574
3240 0.0655649
3250 0.0652724
3260 0.0649798
3270 0.0646873
3280 0.0643948
3290 0.0641023
3300 0.0638098
3310 0.0635172
3320 0.0632247
3330 0.0629322
3340 0.0626397
3350 0.0623471
3360 0.0620546
3370 0.0617621
3380 0.0614696
3390 0.061177
3400 0.0608883
3410 0.0606034
3420 0.0603223
3430 0.060045
3440 0.0597715
3450 0.0595018
3460 0.0592365
3470 0.0589755
3480 0.0587188
3490 0.0584665
3500 0.0582184
3510 0.0579748
3520 0.0577363
3530 0.0575031
3540 0.0572751
3550 0.0570524
3560 0.0568349
3570 0.0566226
3580 0.0564156
3590 0.0562138
3600 0.0560173
3610 0.055826
3620 0.0556399
3630 0.055459
3640 0.0552834
3650 0.055113
3660 0.0549669
3670 0.054845
3680 0.0547086
3690 0.0545576
3700 0.054416
3710 0.0542838
3720 0.054161
3730 0.0540476
3740 0.0539435
3750 0.0538451
3760 0.0537522
3770 0.0536649
3780 0.0535748
3790 0.0534821
3800 0.0533866
3810 0.0532879
3820 0.0531916
3830 0.0530978
3840 0.0530135
3850 0.0529387
3860 0.0528735
3870 0.052817
3880 0.0527691
3890 0.0527298
3900 0.0526992
3910 0.0526772
3920 0.0526639
3930 0.0526593
3940 0.0526633
3950 0.0526759
3960 0.0526695
3970 0.0526441
3980 0.0525997
3990 0.0525363
4000 0.0524774
4010 0.052404
4020 0.0523161
4030 0.0522525
4040 0.0522133
4050 0.0521744
4060 0.0521271
4070 0.0520715
4080 0.0520145
4090 0.0519562
4100 0.0518959
4110 0.0518336
4120 0.0517693
4130 0.0517112
4140 0.0516603
4150 0.0516163
4160 0.0515794
4170 0.0515439
4180 0.0515098
4190 0.0514699
4200 0.0514243
4210 0.0513729
4220 0.0513157
4230 0.0512529
4240 0.0511842
4250 0.0511098
4260 0.0510297
4270 0.0509438
4280 0.0508528
4290 0.0507565
4300 0.0506551
4310 0.0505761
4320 0.0505196
4330 0.0504856
4340 0.050474
4350 0.0504614
4360 0.0504469
4370 0.0504304
4380 0.0504129
4390 0.0503943
4400 0.0503745
4410 0.0503623
4420 0.0503577
4430 0.0503537
4440 0.0503502
4450 0.0503479
4460 0.0503474
4470 0.0503487
4480 0.0503516
4490 0.0503552
4500 0.0503596
4510 0.0503648
4520 0.0503709
4530 0.0503777
4540 0.0503855
4550 0.0503943
4560 0.0504042
4570 0.0504151
4580 0.0504271
4590 0.0504401
4600 0.0504539
4610 0.0504684
4620 0.0504841
4630 0.0505004
4640 0.0505173
4650 0.050535
4660 0.0505534
4670 0.0505724
4680 0.0505922
4690 0.0506126
4700 0.0506337
4710 0.0506564
4720 0.0506946
4730 0.0507476
4740 0.0507943
4750 0.0508349
4760 0.0508694
4770 0.0508977
4780 0.0509278
4790 0.0509597
4800 0.0509935
4810 0.0510285
4820 0.0510648
4830 0.0511025
4840 0.0511417
4850 0.0511825
4860 0.0512206
4870 0.0512561
4880 0.0512922
4890 0.0513286
4900 0.0513658
4910 0.0514037
4920 0.0514422
4930 0.0514814
4940 0.0515214
4950 0.0515623
4960 0.0516042
4970 0.0516467
4980 0.0516897
4990 0.0517329
5000 0.0517768
5010 0.0518212
5020 0.0518662
5030 0.0519119
5040 0.0519584
5050 0.0520058
5060 0.0520537
5070 0.0520882
5080 0.0521092
5090 0.0521376
5100 0.0521738
5110 0.0522179
5120 0.0522697
5130 0.0523213
5140 0.0523727
5150 0.052424
5160 0.0524751
5170 0.052526
5180 0.0525768
5190 0.0526273
5200 0.0526777
5210 0.052732
5220 0.0527902
5230 0.0528492
5240 0.0529089
5250 0.052969
5260 0.0530294
5270 0.0530902
5280 0.0531514
5290 0.0532129
5300 0.0532748
5310 0.053337
5320 0.0533996
5330 0.0534627
5340 0.0535267
5350 0.0535912
5360 0.0536638
5370 0.0537444
5380 0.053833
5390 0.0539294
5400 0.0540231
5410 0.0541146
5420 0.0542039
5430 0.0542908
5440 0.0543755
5450 0.0544576
5460 0.0545371
5470 0.0546141
5480 0.0546884
5490 0.0547602
5500 0.0548607
5510 0.05499
5520 0.0551169
5530 0.0552415
5540 0.0553638
5550 0.0554838
5560 0.0556014
5570 0.0557167
5580 0.0558296
5590 0.0559403
5600 0.0560486
5610 0.0561545
5620 0.0562582
5630 0.0563595
5640 0.0564585
5650 0.0565551
5660 0.0566495
5670 0.0567414
5680 0.0568311
5690 0.0569181
5700 0.0570025
5710 0.0570767
5720 0.057144
5730 0.0572041
5740 0.0572573
5750 0.0573137
5760 0.0573743
5770 0.0574392
5780 0.0575067
5790 0.0575767
5800 0.0576493
5810 0.0577245
5820 0.0578022
5830 0.0578825
5840 0.0579128
5850 0.057943
5860 0.0579732
5870 0.0580035
5880 0.0580337
5890 0.0580639
5900 0.0580942
5910 0.0581244
5920 0.0581546
5930 0.0581849
5940 0.0582151
5950 0.0582453
5960 0.0582756
5970 0.0583058
5980 0.058336
5990 0.0583663
6000 0.0583965

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 6.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 12.2488
251 12.1478
252 12.0468
253 11.9458
254 11.8448
255 11.7438
256 11.6428
257 11.5418
258 11.4408
259 11.3398
260 11.2388
261 11.1378
262 11.0368
263 10.9358
264 10.8347
265 10.7337
266 10.6327
267 10.5317
268 10.4361
269 10.3443
270 10.2562
271 10.172
272 10.0915
273 10.0149
274 9.94058
275 9.86867
276 9.79914
277 9.732
278 9.66723
279 9.60485
280 9.54485
281 9.48723
282 9.43198
283 9.37912
284 9.32865
285 9.28055
286 9.23483
287 9.1915
288 9.15054
289 9.10678
290 9.06022
291 9.01085
292 8.95868
293 8.90371
294 8.84816
295 8.79202
296 8.73531
297 8.67803
298 8.62016
299 8.56311
300 8.50687
301 8.45146
302 8.39685
303 8.34307
304 8.2901
305 8.23795
306 8.18661
307 8.13609
308 8.08639
309 8.03891
310 7.99366
311 7.95063
312 7.90983
313 7.87125
314 7.83369
315 7.79715
316 7.76162
317 7.7271
318 7.69361
319 7.66112
320 7.62966
321 7.59921
322 7.56977
323 7.54135
324 7.51472
325 7.48988
326 7.46683
327 7.44557
328 7.4261
329 7.4062
330 7.38585
331 7.36508
332 7.34386
333 7.32222
334 7.29931
335 7.27513
336 7.2497
337 7.223
338 7.19504
339 7.16582
340 7.13533
341 7.10359
342 7.07058
343 7.03631
344 7.00077
345 6.96397
346 6.92592
347 6.88659
348 6.84601
349 6.80537
350 6.76469
351 6.72395
352 6.68315
353 6.64231
354 6.60194
355 6.56205
356 6.52263
357 6.4837
358 6.44524
359 6.40649
360 6.36744
361 6.32809
362 6.28844
363 6.2485
364 6.20838
365 6.16808
366 6.12759
367 6.08693
368 6.04608
369 6.00588
370 5.96633
371 5.92742
372 5.88916
373 5.85154
374 5.81463
375 5.77843
376 5.74293
377 5.70814
378 5.67405
379 5.64067
380 5.60799
381 5.57602
382 5.54476
383 5.5142
384 5.48442
385 5.45542
386 5.42719
387 5.39974
388 5.37306
389 5.34664
390 5.32045
391 5.29452
392 5.26883
393 5.24339
394 5.21826
395 5.19343
396 5.1689
397 5.14468
398 5.12077
399 5.09705
400 5.07351
401 5.05017
402 5.02701
403 5.00405
404 4.98127
405 4.95869
406 4.93629
407 4.91408
408 4.89206
409 4.87018
410 4.84842
411 4.82679
412 4.80529
413 4.78392
414 4.76283
415 4.74202
416 4.72149
417 4.70124
418 4.68126
419 4.6615
420 4.64194
421 4.62259
422 4.60345
423 4.58452
424 4.56579
425 4.54728
426 4.52897
427 4.51087
428 4.49298
429 4.47524
430 4.45765
431 4.4402
432 4.42291
433 4.40576
434 4.38871
435 4.37175
436 4.35488
437 4.3381
438 4.32141
439 4.30481
440 4.28831
441 4.27189
442 4.25557
443 4.23934
444 4.2233
445 4.20745
446 4.1918
447 4.17634
448 4.16108
449 4.14585
450 4.13068
451 4.11554
452 4.10045
453 4.0854
454 4.07043
455 4.05552
456 4.04068
457 4.02591
458 4.01121
459 3.99659
460 3.98203
461 3.96754
462 3.95312
463 3.93877
464 3.92451
465 3.91036
466 3.8963
467 3.88234
468 3.86848
469 3.85478
470 3.84123
471 3.82784
472 3.81461
473 3.80153
474 3.7886
475 3.77584
476 3.76323
477 3.75077
478 3.73847
479 3.72623
480 3.71404
481 3.70191
482 3.68982
483 3.6778
484 3.66671
485 3.65656
486 3.64736
487 3.63909
488 3.63176
489 3.62535
490 3.61985
491 3.61526
492 3.61159
493 3.60883
494 3.60533
495 3.60109
496 3.59611
497 3.59038
498 3.58391
499 3.57667
500 3.56866
501 3.55988
502 3.55033
503 3.54001
504 3.52969
505 3.51937
506 3.50905
507 3.49873
508 3.48842
509 3.4781
510 3.46779
511 3.45748
512 3.44717
513 3.43687
514 3.42661
515 3.41642
516 3.40628
517 3.3962
518 3.38618
519 3.37532
520 3.36364
521 3.35112
522 3.33778
523 3.32361
524 3.30863
525 3.29283
526 3.27623
527 3.25882
528 3.24059
529 3.22321
530 3.20668
531 3.191
532 3.17616
533 3.16216
534 3.14902
535 3.13672
536 3.12528
537 3.11468
538 3.10494
539 3.09527
540 3.08568
541 3.07617
542 3.06673
543 3.05737
544 3.0481
545 3.03891
546 3.02981
547 3.0208
548 3.01187
549 3.00297
550 2.9941
551 2.98527
552 2.97646
553 2.96769
554 2.95895
555 2.95026
556 2.9416
557 2.93298
558 2.9244
559 2.91584
560 2.9073
561 2.89878
562 2.89028
563 2.88179
564 2.87334
565 2.86491
566 2.85651
567 2.84813
568 2.83979
569 2.83146
570 2.82316
571 2.81488
572 2.80663
573 2.79839
574 2.79019
575 2.78202
576 2.77388
577 2.76577
578 2.75768
579 2.74962
580 2.74159
581 2.73357
582 2.72557
583 2.7176
584 2.70965
585 2.70173
586 2.69383
587 2.68596
588 2.67811
589 2.67028
590 2.66246
591 2.65466
592 2.64688
593 2.63912
594 2.63139
595 2.62368
596 2.616
597 2.60835
598 2.60073
599 2.59312
600 2.58554
601 2.57798
602 2.57043
603 2.56291
604 2.55542
605 2.54795
606 2.54051
607 2.5331
608 2.52571
609 2.51834
610 2.511
611 2.50367
612 2.49637
613 2.48908
614 2.48182
615 2.47459
616 2.46738
617 2.4602
618 2.45305
619 2.44592
620 2.43881
621 2.43173
622 2.42467
623 2.41763
624 2.41062
625 2.40364
626 2.39669
627 2.38978
628 2.38289
629 2.37602
630 2.36917
631 2.36234
632 2.35553
633 2.34873
634 2.34197
635 2.33523
636 2.32851
637 2.32182
638 2.31516
639 2.30852
640 2.30189
641 2.29529
642 2.2887
643 2.28213
644 2.27559
645 2.26908
646 2.26259
647 2.25612
648 2.24968
649 2.24326
650 2.23686
651 2.23047
652 2.22411
653 2.21776
654 2.21144
655 2.20515
656 2.19888
657 2.19263
658 2.18641
659 2.18021
660 2.17403
661 2.16786
662 2.16171
663 2.15559
664 2.14948
665 2.14341
666 2.13735
667 2.13132
668 2.12532
669 2.11933
670 2.11336
671 2.10741
672 2.10148
673 2.09557
674 2.08968
675 2.08382
676 2.07798
677 2.07216
678 2.06637
679 2.06059
680 2.05484
681 2.0491
682 2.04338
683 2.03767
684 2.032
685 2.02634
686 2.02071
687 2.0151
688 2.00952
689 2.00395
690 1.9984
691 1.99287
692 1.98736
693 1.98186
694 1.97639
695 1.97094
696 1.96551
697 1.96011
698 1.95473
699 1.94937
700 1.94402
701 1.93869
702 1.93338
703 1.92809
704 1.92282
705 1.91757
706 1.91234
707 1.90713
708 1.90195
709 1.89678
710 1.89162
711 1.88649
712 1.88137
713 1.87626
714 1.87118
715 1.86612
716 1.86108
717 1.85607
718 1.85108
719 1.8461
720 1.84115
721 1.83621
722 1.83128
723 1.82638
724 1.8215
725 1.81663
726 1.81179
727 1.80698
728 1.80218
729 1.7974
730 1.79263
731 1.78788
732 1.78315
733 1.77843
734 1.77378
735 1.76918
736 1.76464
737 1.76013
738 1.75566
739 1.75119
740 1.74675
741 1.74232
742 1.7379
743 1.73349
744 1.7291
745 1.72472
746 1.72035
747 1.71599
748 1.71163
749 1.70725
750 1.7026
755 1.68324
760 1.66542
765 1.64881
770 1.63227
775 1.61501
780 1.59766
785 1.5803
790 1.5636
795 1.54775
800 1.5314
805 1.51445
810 1.4987
815 1.48426
820 1.4689
825 1.45254
830 1.43638
835 1.42042
840 1.40465
845 1.38922
850 1.37407
855 1.35917
860 1.34464
865 1.33046
870 1.31879
875 1.30963
880 1.30035
885 1.29093
890 1.28136
895 1.27163
900 1.26032
905 1.24743
910 1.23477
915 1.2223
920 1.21051
925 1.19773
930 1.18328
935 1.16875
940 1.15396
945 1.14077
950 1.13013
955 1.12022
960 1.11034
965 1.09965
970 1.0883
975 1.07792
980 1.06853
985 1.05813
990 1.04673
995 1.03663
1000 1.02786
1005 1.01919
1010 1.01055
1015 1.00195
1020 0.993054
1025 0.983931
1030 0.974577
1035 0.964882
1040 0.956013
1045 0.945795
1050 0.933552
1055 0.921904
1060 0.910633
1065 0.89974
1070 0.889336
1075 0.88082
1080 0.874222
1085 0.867735
1090 0.861399
1095 0.854709
1100 0.847665
1105 0.840938
1110 0.83438
1115 0.828173
1120 0.822388
1125 0.816076
1130 0.809302
1135 0.802773
1140 0.796448
1145 0.79019
1150 0.784017
1155 0.777889
1160 0.771805
1165 0.765765
1170 0.759803
1175 0.753901
1180 0.748027
1185 0.742238
1190 0.736536
1195 0.731244
1200 0.726373
1205 0.721923
1210 0.71789
1215 0.713109
1220 0.707601
1225 0.702044
1230 0.696433
1235 0.690987
1240 0.685689
1245 0.680428
1250 0.675229
1255 0.670058
1260 0.664905
1265 0.659734
1270 0.653578
1275 0.64644
1280 0.640272
1285 0.635225
1290 0.630305
1295 0.625441
1300 0.62065
1305 0.615868
1310 0.611098
1315 0.606381
1320 0.601708
1325 0.59706
1330 0.592445
1335 0.587864
1340 0.583319
1345 0.578776
1350 0.574235
1355 0.56973
1360 0.56527
1365 0.560852
1370 0.556484
1375 0.552156
1380 0.547847
1385 0.543561
1390 0.539336
1395 0.535151
1400 0.530974
1405 0.526812
1410 0.522686
1415 0.518612
1420 0.513668
1425 0.507854
1430 0.502983
1435 0.499025
1440 0.4951
1445 0.492254
1450 0.490557
1455 0.487864
1460 0.483834
1465 0.479601
1470 0.475194
1475 0.470621
1480 0.466559
1485 0.462928
1490 0.45926
1495 0.45557
1500 0.451889
1510 0.444591
1520 0.43731
1530 0.429967
1540 0.422504
1550 0.414878
1560 0.407779
1570 0.401283
1580 0.394439
1590 0.387176
1600 0.380454
1610 0.374331
1620 0.368371
1630 0.362525
1640 0.356761
1650 0.351103
1660 0.34554
1670 0.34004
1680 0.334594
1690 0.330155
1700 0.326695
1710 0.322391
1720 0.316934
1730 0.31121
1740 0.305895
1750 0.30099
1760 0.296037
1770 0.291368
1780 0.286985
1790 0.282886
1800 0.279218
1810 0.274926
1820 0.270084
1830 0.265436
1840 0.260983
1850 0.256664
1860 0.25248
1870 0.248718
1880 0.245378
1890 0.24246
1900 0.239902
1910 0.236811
1920 0.233188
1930 0.230188
1940 0.227811
1950 0.224974
1960 0.221679
1970 0.218401
1980 0.215141
1990 0.211923
2000 0.208617
2010 0.205222
2020 0.202034
2030 0.199053
2040 0.196128
2050 0.193289
2060 0.190533
2070 0.188169
2080 0.186188
2090 0.183912
2100 0.181343
2110 0.178938
2120 0.176697
2130 0.174621
2140 0.172708
2150 0.170813
2160 0.168935
2170 0.167
2180 0.165037
2190 0.163045
2200 0.16103
2210 0.15899
2220 0.156985
2230 0.155015
2240 0.153011
2250 0.151036
2260 0.149099
2270 0.1472
2280 0.14534
2290 0.143518
2300 0.141732
2310 0.139982
2320 0.138269
2330 0.136592
2340 0.13492
2350 0.133385
2360 0.132022
2370 0.130537
2380 0.128929
2390 0.127348
2400 0.125793
2410 0.124265
2420 0.122778
2430 0.12134
2440 0.119953
2450 0.118616
2460 0.117329
2470 0.116093
2480 0.114889
2490 0.11372
2500 0.112584
2510 0.111481
2520 0.110423
2530 0.10938
2540 0.108352
2550 0.107334
2560 0.106328
2570 0.105274
2580 0.104172
2590 0.10309
2600 0.102036
2610 0.100999
2620 0.099981
2630 0.0989807
2640 0.0980095
2650 0.0970693
2660 0.0961413
2670 0.0952256
2680 0.0943286
2690 0.093481
2700 0.0926828
2710 0.091898
2720 0.0911266
2730 0.0903685
2740 0.0896238
2750 0.0888925
2760 0.0881865
2770 0.087492
2780 0.0867936
2790 0.0860912
2800 0.0853944
2810 0.0847031
2820 0.0840174
2830 0.0833539
2840 0.0827152
2850 0.0821012
2860 0.0815119
2870 0.0809364
2880 0.0803746
2890 0.0798266
2900 0.0792923
2910 0.0787717
2920 0.0782649
2930 0.0777718
2940 0.0772924
2950 0.0768203
2960 0.0763555
2970 0.075898
2980 0.0754477
2990 0.0749937
3000 0.074536
3010 0.0740933
3020 0.0736654
3030 0.073246
3040 0.0728352
3050 0.0724328
3060 0.0720389
3070 0.0716536
3080 0.0712767
3090 0.0709083
3100 0.0705484
3110 0.0701851
3120 0.0698185
3130 0.0694638
3140 0.0691212
3150 0.0687812
3160 0.0684437
3170 0.0681088
3180 0.0677764
3190 0.0674441
3200 0.0671117
3210 0.0667794
3220 0.066447
3230 0.0661147
3240 0.0657823
3250 0.0654499
3260 0.0651176
3270 0.0647852
3280 0.0644575
3290 0.0641345
3300 0.0638161
3310 0.0635024
3320 0.0631929
3330 0.0628874
3340 0.062586
3350 0.0622887
3360 0.0619963
3370 0.0617087
3380 0.0614259
3390 0.0611479
3400 0.0608748
3410 0.0606065
3420 0.060343
3430 0.0600843
3440 0.0598304
3450 0.0595814
3460 0.0593381
3470 0.0591006
3480 0.0588688
3490 0.0586428
3500 0.0584225
3510 0.0582079
3520 0.0579991
3530 0.0577961
3540 0.0575988
3550 0.0574072
3560 0.0572224
3570 0.0570445
3580 0.0567956
3590 0.0564757
3600 0.0560848
3610 0.055623
3620 0.0550902
3630 0.0544817
3640 0.0539087
3650 0.0533713
3660 0.0528692
3670 0.0524033
3680 0.0519733
3690 0.0515794
3700 0.0512216
3710 0.050899
3720 0.0506118
3730 0.0503599
3740 0.0501433
3750 0.0499621
3760 0.0498161
3770 0.0497055
3780 0.0495981
3790 0.0494938
3800 0.0493927
3810 0.0492938
3820 0.0491971
3830 0.0491027
3840 0.0490105
3850 0.0489206
3860 0.0488328
3870 0.0487473
3880 0.0486643
3890 0.0485837
3900 0.0485056
3910 0.0484289
3920 0.0483535
3930 0.0483574
3940 0.0484405
3950 0.0486027
3960 0.0488419
3970 0.049158
3980 0.049556
3990 0.0499246
4000 0.0502621
4010 0.0505685
4020 0.0508435
4030 0.0510871
4040 0.0512992
4050 0.0514798
4060 0.0516291
4070 0.0517468
4080 0.0518332
4090 0.0518881
4100 0.0519124
4110 0.0519062
4120 0.051869
4130 0.0518331
4140 0.0517972
4150 0.0517614
4160 0.0517269
4170 0.0516937
4180 0.051662
4190 0.0516321
4200 0.0516038
4210 0.0515771
4220 0.0515514
4230 0.0515265
4240 0.0515023
4250 0.051479
4260 0.0514571
4270 0.0514367
4280 0.0514179
4290 0.0514006
4300 0.0513848
4310 0.0513727
4320 0.0513644
4330 0.051355
4340 0.0513444
4350 0.0513346
4360 0.0513337
4370 0.051342
4380 0.0513445
4390 0.0513412
4400 0.0513392
4410 0.0513384
4420 0.0513389
4430 0.0513406
4440 0.0513436
4450 0.051347
4460 0.0513508
4470 0.0513554
4480 0.0513608
4490 0.051368
4500 0.0513772
4510 0.0513871
4520 0.0513977
4530 0.0514086
4540 0.0514203
4550 0.0514327
4560 0.0514458
4570 0.0514603
4580 0.0514815
4590 0.0515093
4600 0.0515438
4610 0.0515842
4620 0.0516528
4630 0.0517495
4640 0.0518745
4650 0.0520277
4660 0.0522091
4670 0.0524187
4680 0.0526139
4690 0.0527948
4700 0.0529612
4710 0.053105
4720 0.0532261
4730 0.0533397
4740 0.0534458
4750 0.0535372
4760 0.053614
4770 0.0536761
4780 0.0537236
4790 0.0537565
4800 0.0537903
4810 0.0538251
4820 0.0538608
4830 0.0538975
4840 0.0539352
4850 0.0539738
4860 0.0540134
4870 0.054054
4880 0.0540957
4890 0.0541381
4900 0.0541813
4910 0.0542253
4920 0.0542702
4930 0.0543108
4940 0.0543472
4950 0.0543792
4960 0.0544069
4970 0.054408
4980 0.0543826
4990 0.0543306
5000 0.0542519
5010 0.0541467
5020 0.0540149
5030 0.0538991
5040 0.0537994
5050 0.0537156
5060 0.0536518
5070 0.0536081
5080 0.0535845
5090 0.0535809
5100 0.0535973
5110 0.0536338
5120 0.0536903
5130 0.0537669
5140 0.0538635
5150 0.0539645
5160 0.05407
5170 0.0541799
5180 0.0542942
5190 0.054413
5200 0.0545362
5210 0.0546638
5220 0.0547914
5230 0.0549186
5240 0.0550456
5250 0.0551724
5260 0.0552987
5270 0.0554244
5280 0.0555494
5290 0.0556737
5300 0.0557973
5310 0.0559202
5320 0.0560425
5330 0.056164
5340 0.0562849
5350 0.0564052
5360 0.0565247
5370 0.0566436
5380 0.0567617
5390 0.0568792
5400 0.0569961
5410 0.0571082
5420 0.0572156
5430 0.0573182
5440 0.0574162
5450 0.0575094
5460 0.057598
5470 0.0576818
5480 0.0577609
5490 0.0578353
5500 0.0579049
5510 0.0579699
5520 0.0580301
5530 0.0580856
5540 0.0581364
5550 0.0581825
5560 0.0582239
5570 0.0582651
5580 0.0583061
5590 0.058347
5600 0.0583877
5610 0.0584284
5620 0.058469
5630 0.0585097
5640 0.0585504
5650 0.0585911
5660 0.0586318
5670 0.0586725
5680 0.0587131
5690 0.0587538
5700 0.0587945
5710 0.0588352
5720 0.0588759
5730 0.0589166
5740 0.0589572
5750 0.0589979
5760 0.0590386
5770 0.0590793
5780 0.05912
5790 0.0591607
5800 0.0592013
5810 0.059242
5820 0.0592827
5830 0.0593234
5840 0.0593641
5850 0.0594047
5860 0.0594454
5870 0.0594861
5880 0.0595268
5890 0.0595675
5900 0.0596082
5910 0.0596488
5920 0.0596895
5930 0.0597302
5940 0.0597709
5950 0.0598116
5960 0.0598523
5970 0.0598929
5980 0.0599336
5990 0.0599743
6000 0.060015

#: Limit Expected
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 10.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 16.8569
251 16.6572
252 16.4575
253 16.2578
254 16.0581
255 15.8584
256 15.6587
257 15.4591
258 15.2594
259 15.0597
260 14.86
261 14.6603
262 14.4606
263 14.2609
264 14.0612
265 13.8615
266 13.6618
267 13.4621
268 13.2766
269 13.0962
270 12.9208
271 12.7505
272 12.5852
273 12.4249
274 12.2702
275 12.121
276 11.9774
277 11.8394
278 11.707
279 11.5811
280 11.4617
281 11.3489
282 11.2427
283 11.143
284 11.0504
285 10.9648
286 10.8862
287 10.8146
288 10.75
289 10.6864
290 10.6239
291 10.5623
292 10.5017
293 10.4421
294 10.3878
295 10.3389
296 10.2952
297 10.2569
298 10.2239
299 10.1962
300 10.1738
301 10.1567
302 10.1449
303 10.1384
304 10.132
305 10.1254
306 10.1189
307 10.1123
308 10.1057
309 10.0985
310 10.0907
311 10.0824
312 10.0735
313 10.064
314 10.0527
315 10.0394
316 10.0242
317 10.0072
318 9.9882
319 9.96685
320 9.94314
321 9.91706
322 9.8886
323 9.85778
324 9.82768
325 9.79831
326 9.76965
327 9.74172
328 9.71451
329 9.68371
330 9.64931
331 9.61132
332 9.56973
333 9.52455
334 9.47822
335 9.43073
336 9.38209
337 9.33229
338 9.28135
339 9.23459
340 9.19203
341 9.15367
342 9.11949
343 9.08951
344 9.05632
345 9.0199
346 8.98027
347 8.93741
348 8.89134
349 8.84339
350 8.79355
351 8.74184
352 8.68825
353 8.63278
354 8.57977
355 8.52922
356 8.48113
357 8.4355
358 8.39234
359 8.34855
360 8.30413
361 8.25907
362 8.21339
363 8.16708
364 8.12023
365 8.07285
366 8.02494
367 7.97649
368 7.92751
369 7.87555
370 7.82062
371 7.76271
372 7.70182
373 7.63797
374 7.57113
375 7.50132
376 7.42854
377 7.35278
378 7.27404
379 7.19975
380 7.12989
381 7.06447
382 7.00348
383 6.94693
384 6.89482
385 6.84715
386 6.80392
387 6.76512
388 6.73076
389 6.6965
390 6.66233
391 6.62826
392 6.59428
393 6.5604
394 6.52974
395 6.50228
396 6.47805
397 6.45702
398 6.43921
399 6.42452
400 6.41295
401 6.40449
402 6.39915
403 6.39693
404 6.39358
405 6.38909
406 6.38346
407 6.37669
408 6.36879
409 6.35975
410 6.34958
411 6.33826
412 6.32582
413 6.31223
414 6.29751
415 6.28165
416 6.26466
417 6.24653
418 6.22726
419 6.20686
420 6.18532
421 6.16264
422 6.13883
423 6.11388
424 6.08931
425 6.06511
426 6.04129
427 6.01784
428 5.99477
429 5.96896
430 5.94041
431 5.90911
432 5.87507
433 5.83829
434 5.79887
435 5.75679
436 5.71206
437 5.66468
438 5.61466
439 5.56624
440 5.51943
441 5.47422
442 5.43061
443 5.38862
444 5.34822
445 5.30944
446 5.27226
447 5.23668
448 5.20271
449 5.17035
450 5.13959
451 5.11043
452 5.08289
453 5.05694
454 5.03261
455 5.00988
456 4.98875
457 4.96923
458 4.95131
459 4.93349
460 4.91576
461 4.89813
462 4.88058
463 4.86313
464 4.84578
465 4.82851
466 4.81134
467 4.79427
468 4.77728
469 4.7603
470 4.74331
471 4.72633
472 4.70934
473 4.69236
474 4.67547
475 4.65869
476 4.642
477 4.62542
478 4.60894
479 4.59256
480 4.57628
481 4.56009
482 4.54401
483 4.52803
484 4.51215
485 4.49638
486 4.4807
487 4.46512
488 4.44964
489 4.43426
490 4.41899
491 4.40381
492 4.38874
493 4.37376
494 4.35892
495 4.34421
496 4.32963
497 4.31519
498 4.30088
499 4.2867
500 4.27266
501 4.25874
502 4.24496
503 4.23132
504 4.21781
505 4.20442
506 4.19118
507 4.17806
508 4.16508
509 4.15213
510 4.13921
511 4.12633
512 4.11348
513 4.10066
514 4.0879
515 4.07519
516 4.06255
517 4.04997
518 4.03744
519 4.02497
520 4.01256
521 4.00021
522 3.98792
523 3.97568
524 3.96352
525 3.95142
526 3.93938
527 3.92741
528 3.91551
529 3.90364
530 3.8918
531 3.88
532 3.86824
533 3.8565
534 3.84481
535 3.83315
536 3.82153
537 3.80995
538 3.79841
539 3.78691
540 3.77545
541 3.76402
542 3.75264
543 3.74129
544 3.72999
545 3.71875
546 3.70756
547 3.69642
548 3.68534
549 3.67428
550 3.66324
551 3.65224
552 3.64126
553 3.6303
554 3.61938
555 3.6085
556 3.59765
557 3.58684
558 3.57606
559 3.56531
560 3.55459
561 3.54389
562 3.53323
563 3.52259
564 3.51199
565 3.50142
566 3.49089
567 3.48039
568 3.46993
569 3.45951
570 3.44911
571 3.43874
572 3.42841
573 3.41811
574 3.40784
575 3.39762
576 3.38743
577 3.37729
578 3.36718
579 3.3571
580 3.34705
581 3.33702
582 3.32702
583 3.31704
584 3.3071
585 3.29719
586 3.28732
587 3.27748
588 3.26767
589 3.25789
590 3.24813
591 3.2384
592 3.22869
593 3.21901
594 3.20936
595 3.19974
596 3.19016
597 3.18061
598 3.17109
599 3.16159
600 3.15213
601 3.14268
602 3.13326
603 3.12387
604 3.1145
605 3.10517
606 3.09588
607 3.08661
608 3.07738
609 3.06817
610 3.05899
611 3.04983
612 3.0407
613 3.03159
614 3.02251
615 3.01347
616 3.00446
617 2.99548
618 2.98653
619 2.97761
620 2.96871
621 2.95983
622 2.95098
623 2.94216
624 2.93336
625 2.9246
626 2.91587
627 2.90717
628 2.8985
629 2.88986
630 2.88124
631 2.87265
632 2.86408
633 2.85553
634 2.84702
635 2.83854
636 2.83009
637 2.82167
638 2.81329
639 2.80493
640 2.79659
641 2.78828
642 2.77999
643 2.77173
644 2.7635
645 2.7553
646 2.74713
647 2.73899
648 2.73088
649 2.7228
650 2.71474
651 2.70671
652 2.6987
653 2.69072
654 2.68277
655 2.67485
656 2.66697
657 2.65912
658 2.65131
659 2.64352
660 2.63576
661 2.62803
662 2.62032
663 2.61264
664 2.60498
665 2.59736
666 2.58977
667 2.5822
668 2.57467
669 2.56716
670 2.55966
671 2.55219
672 2.54474
673 2.53731
674 2.52992
675 2.52255
676 2.51521
677 2.50791
678 2.50064
679 2.49339
680 2.48616
681 2.47895
682 2.47177
683 2.46462
684 2.45749
685 2.4504
686 2.44333
687 2.4363
688 2.42929
689 2.42231
690 2.41535
691 2.40841
692 2.40149
693 2.39459
694 2.38771
695 2.38087
696 2.37405
697 2.36726
698 2.3605
699 2.35376
700 2.34704
701 2.34035
702 2.33369
703 2.32705
704 2.32044
705 2.31386
706 2.3073
707 2.30078
708 2.29428
709 2.2878
710 2.28134
711 2.2749
712 2.26847
713 2.26207
714 2.25569
715 2.24935
716 2.24304
717 2.23675
718 2.2305
719 2.22428
720 2.21807
721 2.21189
722 2.20573
723 2.1996
724 2.19349
725 2.18742
726 2.18137
727 2.17536
728 2.16937
729 2.16341
730 2.15747
731 2.15155
732 2.14566
733 2.13979
734 2.134
735 2.12829
736 2.12263
737 2.11699
738 2.11264
739 2.10912
740 2.10432
741 2.09872
742 2.09381
743 2.08931
744 2.0844
745 2.07933
746 2.07437
747 2.06949
748 2.06468
749 2.05991
750 2.05517
755 2.0323
760 2.00935
765 1.98642
770 1.96416
775 1.94301
780 1.9217
785 1.89986
790 1.87814
795 1.85655
800 1.83512
805 1.81384
810 1.79472
815 1.77791
820 1.76106
825 1.7441
830 1.72697
835 1.70961
840 1.69199
845 1.6743
850 1.65653
855 1.63868
860 1.62074
865 1.60079
870 1.57981
875 1.56156
880 1.54516
885 1.52684
890 1.5066
895 1.48815
900 1.47414
905 1.46266
910 1.45098
915 1.43907
920 1.42627
925 1.41257
930 1.39911
935 1.3859
940 1.37303
945 1.35926
950 1.34454
955 1.33126
960 1.31936
965 1.30766
970 1.29616
975 1.28487
980 1.27394
985 1.26124
990 1.24528
995 1.22853
1000 1.21367
1005 1.2007
1010 1.18835
1015 1.17662
1020 1.16583
1025 1.15597
1030 1.14652
1035 1.13748
1040 1.12886
1045 1.11964
1050 1.11004
1055 1.1009
1060 1.09229
1065 1.08418
1070 1.07655
1075 1.06677
1080 1.05333
1085 1.039
1090 1.02511
1095 1.01229
1100 1.00236
1105 0.994146
1110 0.986069
1115 0.978032
1120 0.969956
1125 0.96188
1130 0.953847
1135 0.945924
1140 0.938106
1145 0.930391
1150 0.922781
1155 0.915116
1160 0.907416
1165 0.901163
1170 0.896333
1175 0.890244
1180 0.882907
1185 0.875592
1190 0.868319
1195 0.860772
1200 0.852949
1205 0.845374
1210 0.838042
1215 0.830956
1220 0.824124
1225 0.817346
1230 0.810623
1235 0.803918
1240 0.797233
1245 0.790596
1250 0.784008
1255 0.778949
1260 0.774111
1265 0.768167
1270 0.763746
1275 0.759044
1280 0.752713
1285 0.746341
1290 0.739863
1295 0.733355
1300 0.72707
1305 0.720962
1310 0.715206
1315 0.709806
1320 0.704127
1325 0.69817
1330 0.69148
1335 0.684041
1340 0.675851
1345 0.666935
1350 0.658852
1355 0.651592
1360 0.645154
1365 0.639521
1370 0.633904
1375 0.628306
1380 0.622759
1385 0.617267
1390 0.611861
1395 0.606533
1400 0.601204
1405 0.595872
1410 0.590545
1415 0.585223
1420 0.579955
1425 0.574723
1430 0.569508
1435 0.565668
1440 0.563281
1445 0.559585
1450 0.554548
1455 0.549597
1460 0.544693
1465 0.539915
1470 0.535266
1475 0.53044
1480 0.525409
1485 0.519935
1490 0.51402
1495 0.5085
1500 0.503402
1510 0.496065
1520 0.489841
1530 0.484647
1540 0.480331
1550 0.474969
1560 0.468764
1570 0.4618
1580 0.454064
1590 0.446454
1600 0.438961
1610 0.431546
1620 0.424202
1630 0.416893
1640 0.409673
1650 0.402621
1660 0.395507
1670 0.388315
1680 0.381043
1690 0.373678
1700 0.366643
1710 0.35994
1720 0.353568
1730 0.347522
1740 0.341536
1750 0.335539
1760 0.329301
1770 0.322863
1780 0.316736
1790 0.310928
1800 0.305439
1810 0.300294
1820 0.295293
1830 0.290372
1840 0.285534
1850 0.28079
1860 0.276138
1870 0.271507
1880 0.266897
1890 0.262423
1900 0.258085
1910 0.253731
1920 0.249457
1930 0.245353
1940 0.241347
1950 0.237439
1960 0.233638
1970 0.229943
1980 0.226355
1990 0.222813
2000 0.219317
2010 0.216094
2020 0.213141
2030 0.210458
2040 0.208062
2050 0.205529
2060 0.202719
2070 0.19963
2080 0.196524
2090 0.193669
2100 0.190956
2110 0.188616
2120 0.18663
2130 0.184489
2140 0.182219
2150 0.179819
2160 0.17729
2170 0.174829
2180 0.172404
2190 0.170007
2200 0.16764
2210 0.165301
2220 0.163004
2230 0.16075
2240 0.15857
2250 0.156464
2260 0.154432
2270 0.152378
2280 0.150294
2290 0.148252
2300 0.146253
2310 0.144288
2320 0.142357
2330 0.14046
2340 0.138596
2350 0.136767
2360 0.13498
2370 0.133237
2380 0.131538
2390 0.129867
2400 0.128225
2410 0.126753
2420 0.125451
2430 0.124059
2440 0.122649
2450 0.121329
2460 0.120008
2470 0.118706
2480 0.117421
2490 0.11613
2500 0.114833
2510 0.113528
2520 0.1123
2530 0.111182
2540 0.110109
2550 0.109083
2560 0.108102
2570 0.107153
2580 0.106236
2590 0.10532
2600 0.104404
2610 0.103488
2620 0.102573
2630 0.101665
2640 0.100765
2650 0.0998724
2660 0.0989922
2670 0.0981244
2680 0.0972786
2690 0.0964547
2700 0.0956527
2710 0.0948638
2720 0.0940878
2730 0.0933248
2740 0.0925729
2750 0.0918316
2760 0.0911012
2770 0.0903814
2780 0.0896763
2790 0.0889142
2800 0.0880949
2810 0.0873104
2820 0.0865607
2830 0.0858457
2840 0.0851654
2850 0.0845199
2860 0.0839092
2870 0.0832499
2880 0.0825422
2890 0.0818508
2900 0.0811769
2910 0.0805204
2920 0.0798819
2930 0.0792613
2940 0.0786601
2950 0.0780782
2960 0.0775157
2970 0.0769725
2980 0.0764487
2990 0.0759443
3000 0.0754592
3010 0.0749886
3020 0.0745326
3030 0.0740817
3040 0.0736364
3050 0.0731967
3060 0.072764
3070 0.0723385
3080 0.0719201
3090 0.0715106
3100 0.0711102
3110 0.0707188
3120 0.0703364
3130 0.0699591
3140 0.0695869
3150 0.0692197
3160 0.0688713
3170 0.0685415
3180 0.0682106
3190 0.0678785
3200 0.0675453
3210 0.0672108
3220 0.0668848
3230 0.066567
3240 0.0662554
3250 0.0659488
3260 0.065647
3270 0.0653497
3280 0.0650578
3290 0.06477
3300 0.0644869
3310 0.0642086
3320 0.0639354
3330 0.0636671
3340 0.0634039
3350 0.0631458
3360 0.0628952
3370 0.0626523
3380 0.062417
3390 0.0621888
3400 0.0619675
3410 0.0617519
3420 0.0615418
3430 0.0613374
3440 0.0611386
3450 0.0609454
3460 0.0607578
3470 0.0605758
3480 0.0603839
3490 0.0601819
3500 0.0599848
3510 0.0597788
3520 0.059564
3530 0.0593603
3540 0.0591676
3550 0.0589859
3560 0.0588153
3570 0.0586462
3580 0.0584786
3590 0.0583148
3600 0.0581551
3610 0.0579996
3620 0.0578482
3630 0.0577
3640 0.0575557
3650 0.0574146
3660 0.0572766
3670 0.0571415
3680 0.0570092
3690 0.0568799
3700 0.0567534
3710 0.0566273
3720 0.0565014
3730 0.0563759
3740 0.0562506
3750 0.0561256
3760 0.0560009
3770 0.0558765
3780 0.0557527
3790 0.0556294
3800 0.0555067
3810 0.0553845
3820 0.0552637
3830 0.0551596
3840 0.0550719
3850 0.0549856
3860 0.0549008
3870 0.0548175
3880 0.0547368
3890 0.0546587
3900 0.0545821
3910 0.0545069
3920 0.0544338
3930 0.0543626
3940 0.0542975
3950 0.054238
3960 0.0541773
3970 0.0541152
3980 0.0540555
3990 0.0539974
4000 0.0539409
4010 0.053886
4020 0.0538327
4030 0.053781
4040 0.0537309
4050 0.0536824
4060 0.0536355
4070 0.0535902
4080 0.0535466
4090 0.0535046
4100 0.0534643
4110 0.0534256
4120 0.0533886
4130 0.053353
4140 0.0533187
4150 0.0532859
4160 0.0532549
4170 0.053225
4180 0.0531961
4190 0.0531687
4200 0.0531432
4210 0.0531196
4220 0.0530979
4230 0.0530769
4240 0.0530567
4250 0.0530385
4260 0.0530221
4270 0.0530072
4280 0.0529939
4290 0.0529783
4300 0.0529603
4310 0.052947
4320 0.0529384
4330 0.0529309
4340 0.0529241
4350 0.0529182
4360 0.0529131
4370 0.052909
4380 0.0529057
4390 0.0529032
4400 0.0529379
4410 0.0530098
4420 0.0530653
4430 0.0531046
4440 0.0531277
4450 0.0531344
4460 0.0531672
4470 0.0532262
4480 0.0533112
4490 0.0534224
4500 0.0535596
4510 0.0537225
4520 0.0539109
4530 0.0541253
4540 0.0543654
4550 0.0546311
4560 0.0549222
4570 0.0552388
4580 0.0554089
4590 0.0554325
4600 0.0554573
4610 0.0554836
4620 0.0555111
4630 0.0555396
4640 0.0555689
4650 0.0555991
4660 0.05563
4670 0.0556617
4680 0.0556941
4690 0.0557275
4700 0.0557619
4710 0.0557972
4720 0.055834
4730 0.0558724
4740 0.0559122
4750 0.0559172
4760 0.0558873
4770 0.0558756
4780 0.0558824
4790 0.0559074
4800 0.0559508
4810 0.0559701
4820 0.0559653
4830 0.0559366
4840 0.0558837
4850 0.0558069
4860 0.0557061
4870 0.0555816
4880 0.0554333
4890 0.0552614
4900 0.0550658
4910 0.0548464
4920 0.0546034
4930 0.0545087
4940 0.0545622
4950 0.0546163
4960 0.054671
4970 0.0547266
4980 0.0547826
4990 0.0548392
5000 0.0548965
5010 0.0549544
5020 0.0550138
5030 0.0550745
5040 0.0551364
5050 0.0551993
5060 0.0552633
5070 0.0553277
5080 0.0553927
5090 0.0554581
5100 0.055524
5110 0.0555907
5120 0.0556581
5130 0.0557262
5140 0.0557951
5150 0.0558647
5160 0.0559366
5170 0.0560108
5180 0.0560872
5190 0.0561658
5200 0.0562467
5210 0.0563296
5220 0.0564146
5230 0.0565015
5240 0.0565903
5250 0.0566809
5260 0.056769
5270 0.0568544
5280 0.0569372
5290 0.0570173
5300 0.0570982
5310 0.0571797
5320 0.0572617
5330 0.0573445
5340 0.0574281
5350 0.0575125
5360 0.0575978
5370 0.057683
5380 0.0577684
5390 0.0578541
5400 0.05794
5410 0.058026
5420 0.0581129
5430 0.0582006
5440 0.058289
5450 0.0583783
5460 0.0584684
5470 0.0585591
5480 0.0586515
5490 0.0587454
5500 0.058841
5510 0.0589367
5520 0.0590324
5530 0.0591283
5540 0.0592242
5550 0.0593203
5560 0.0594137
5570 0.0595045
5580 0.0595926
5590 0.0596782
5600 0.0597633
5610 0.0598526
5620 0.059946
5630 0.0600436
5640 0.0601453
5650 0.0602477
5660 0.0603508
5670 0.0604545
5680 0.060559
5690 0.0606642
5700 0.0607701
5710 0.0608766
5720 0.0609839
5730 0.0610918
5740 0.0612005
5750 0.0613101
5760 0.0614205
5770 0.0615313
5780 0.0616423
5790 0.0617537
5800 0.0618653
5810 0.0619774
5820 0.0620874
5830 0.0621945
5840 0.0623025
5850 0.0624105
5860 0.0625185
5870 0.0626265
5880 0.0627345
5890 0.0628425
5900 0.0629504
5910 0.0630584
5920 0.0631664
5930 0.0632744
5940 0.0633824
5950 0.0634904
5960 0.0635984
5970 0.0637064
5980 0.0638144
5990 0.0639224
6000 0.0640304



==> anc/Observeddielectroncross-sectionlimits.csv <==
#: table_doi: 10.17182/hepdata.88425.v3/t6
#: name: Observed dielectron cross-section limits
#: description: Observed upper limits at 95% CL on the fiducial cross-section times branching ratio as a function of pole mass for the zero-width  0.5%  1.2%  3%  6% and 10% relative width signals for the dielectron channel.
#: data_file: dilepton_crossSectionLimit_obs_ee.yaml
#: keyword reactions: P P --> LEPTON+ LEPTON-
#: keyword observables: INV MASS
#: keyword cmenergies: 13000
#: keyword phrases: Zprime | ATLAS | LHC | dilepton | BSM | resonance
#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 0.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 5.18233
251 4.38895
252 3.59557
253 2.97861
254 2.70622
255 2.69533
256 2.79857
257 2.9953
258 3.26473
259 3.5864
260 3.958
261 4.37196
262 4.72772
263 4.96262
264 5.07714
265 5.05605
266 4.85409
267 4.56767
268 4.27447
269 3.9713
270 3.71945
271 3.55966
272 3.45253
273 3.3258
274 3.20459
275 3.04242
276 2.82489
277 2.57646
278 2.34307
279 2.1233
280 1.92205
281 1.78692
282 1.71111
283 1.67222
284 1.65905
285 1.68909
286 1.72459
287 1.7722
288 1.84084
289 1.92939
290 2.03531
291 2.19337
292 2.34922
293 2.50563
294 2.62861
295 2.70509
296 2.69526
297 2.60847
298 2.45722
299 2.25429
300 2.02573
301 1.80151
302 1.61913
303 1.48133
304 1.40681
305 1.3929
306 1.43876
307 1.55133
308 1.71293
309 1.91538
310 2.12794
311 2.34905
312 2.55177
313 2.72408
314 2.87018
315 2.98917
316 3.08207
317 3.15096
318 3.20565
319 3.23745
320 3.25753
321 3.25821
322 3.23189
323 3.19134
324 3.13455
325 3.06191
326 2.97524
327 2.89017
328 2.7971
329 2.71265
330 2.63825
331 2.57752
332 2.52495
333 2.48416
334 2.44484
335 2.40568
336 2.36436
337 2.32047
338 2.25387
339 2.21107
340 2.17137
341 2.13929
342 2.11467
343 2.11952
344 2.10605
345 2.09544
346 2.08211
347 2.06151
348 2.0297
349 1.98843
350 1.9437
351 1.90639
352 1.89075
353 1.90845
354 1.96037
355 2.04587
356 2.14607
357 2.24481
358 2.32908
359 2.39451
360 2.43496
361 2.45985
362 2.47499
363 2.48545
364 2.49551
365 2.50902
366 2.52778
367 2.55112
368 2.5768
369 2.60119
370 2.62104
371 2.63205
372 2.63309
373 2.62149
374 2.5963
375 2.55612
376 2.50096
377 2.4291
378 2.34397
379 2.25848
380 2.18839
381 2.14669
382 2.14217
383 2.17382
384 2.22711
385 2.28672
386 2.33786
387 2.3713
388 2.38558
389 2.38006
390 2.35214
391 2.29962
392 2.21219
393 2.09147
394 1.96897
395 1.8792
396 1.85231
397 1.90395
398 2.01954
399 2.16169
400 2.30307
401 2.40739
402 2.47479
403 2.51798
404 2.55065
405 2.55953
406 2.55797
407 2.54212
408 2.51146
409 2.45767
410 2.38749
411 2.29847
412 2.1991
413 2.1009
414 2.0156
415 1.96427
416 1.94833
417 1.96025
418 1.99295
419 2.0377
420 2.0746
421 2.10737
422 2.1267
423 2.13289
424 2.13015
425 2.11205
426 2.07703
427 2.03359
428 1.97491
429 1.89196
430 1.78628
431 1.66829
432 1.53582
433 1.41127
434 1.30279
435 1.22018
436 1.15869
437 1.11942
438 1.081
439 1.04569
440 1.01274
441 0.979742
442 0.950357
443 0.929248
444 0.922453
445 0.928265
446 0.946616
447 0.973515
448 1.01059
449 1.0466
450 1.08496
451 1.12511
452 1.16005
453 1.19184
454 1.22061
455 1.24327
456 1.25313
457 1.25933
458 1.25899
459 1.2479
460 1.21888
461 1.17608
462 1.12261
463 1.05128
464 0.970572
465 0.88894
466 0.810896
467 0.73978
468 0.681091
469 0.63861
470 0.611366
471 0.597509
472 0.593908
473 0.604392
474 0.624751
475 0.659915
476 0.708422
477 0.764084
478 0.817186
479 0.868551
480 0.910623
481 0.942205
482 0.958718
483 0.972122
484 0.969298
485 0.95832
486 0.93491
487 0.905176
488 0.861332
489 0.817888
490 0.770592
491 0.727218
492 0.691987
493 0.668729
494 0.659164
495 0.665181
496 0.678555
497 0.703297
498 0.737486
499 0.78056
500 0.822161
501 0.867344
502 0.910546
503 0.946059
504 0.970436
505 0.993342
506 1.00498
507 1.01186
508 1.01335
509 1.01338
510 0.999786
511 0.98848
512 0.973432
513 0.957553
514 0.932011
515 0.913995
516 0.889124
517 0.861833
518 0.829905
519 0.803296
520 0.774387
521 0.747231
522 0.715454
523 0.692185
524 0.667634
525 0.643711
526 0.627356
527 0.624222
528 0.631983
529 0.664707
530 0.720468
531 0.792018
532 0.874001
533 0.956857
534 1.02708
535 1.07606
536 1.1098
537 1.1283
538 1.13846
539 1.13567
540 1.13228
541 1.1239
542 1.11109
543 1.09067
544 1.07099
545 1.05373
546 1.04041
547 1.03681
548 1.03841
549 1.04946
550 1.06456
551 1.08502
552 1.1052
553 1.12947
554 1.15283
555 1.17508
556 1.19358
557 1.20713
558 1.21914
559 1.22667
560 1.22773
561 1.22501
562 1.22053
563 1.21269
564 1.20169
565 1.19351
566 1.18271
567 1.1663
568 1.13588
569 1.08701
570 1.02043
571 0.943362
572 0.862335
573 0.789929
574 0.732972
575 0.690498
576 0.66113
577 0.642327
578 0.62666
579 0.616364
580 0.605992
581 0.594511
582 0.580417
583 0.56625
584 0.551645
585 0.549449
586 0.587932
587 0.681842
588 0.831261
589 0.983917
590 1.1302
591 1.24117
592 1.3012
593 1.31025
594 1.31928
595 1.32639
596 1.33219
597 1.33676
598 1.34198
599 1.34587
600 1.3477
601 1.34801
602 1.34823
603 1.34552
604 1.34215
605 1.33873
606 1.33334
607 1.32633
608 1.31731
609 1.30536
610 1.28154
611 1.22753
612 1.13677
613 1.02448
614 0.903425
615 0.789245
616 0.702449
617 0.651474
618 0.624264
619 0.605947
620 0.592048
621 0.581219
622 0.57148
623 0.563361
624 0.561423
625 0.564814
626 0.577813
627 0.599799
628 0.628158
629 0.65947
630 0.692528
631 0.722041
632 0.745961
633 0.764289
634 0.778265
635 0.78801
636 0.794735
637 0.797692
638 0.79802
639 0.795631
640 0.790423
641 0.781992
642 0.767701
643 0.746375
644 0.718158
645 0.682187
646 0.638845
647 0.592079
648 0.543769
649 0.494803
650 0.449654
651 0.409269
652 0.376322
653 0.350116
654 0.33065
655 0.315576
656 0.303918
657 0.294707
658 0.287543
659 0.282407
660 0.279418
661 0.279032
662 0.281779
663 0.287911
664 0.297458
665 0.310319
666 0.325864
667 0.343134
668 0.361316
669 0.379281
670 0.39623
671 0.41144
672 0.424857
673 0.43607
674 0.444892
675 0.451229
676 0.455224
677 0.456527
678 0.455184
679 0.451477
680 0.445564
681 0.437737
682 0.428286
683 0.41769
684 0.406925
685 0.396576
686 0.387343
687 0.379676
688 0.373901
689 0.369653
690 0.366712
691 0.364516
692 0.362516
693 0.360127
694 0.356929
695 0.352431
696 0.346458
697 0.339397
698 0.331256
699 0.322548
700 0.31396
701 0.305815
702 0.298455
703 0.292172
704 0.286813
705 0.282261
706 0.278317
707 0.274543
708 0.270913
709 0.267552
710 0.264876
711 0.264048
712 0.267796
713 0.280688
714 0.30515
715 0.341114
716 0.387158
717 0.440128
718 0.495925
719 0.551021
720 0.606362
721 0.653172
722 0.691224
723 0.719422
724 0.738555
725 0.746685
726 0.752727
727 0.75724
728 0.760701
729 0.762909
730 0.764298
731 0.764939
732 0.764651
733 0.764149
734 0.762997
735 0.76136
736 0.75937
737 0.757544
738 0.756946
739 0.759785
740 0.766674
741 0.776462
742 0.789002
743 0.802437
744 0.81437
745 0.8243
746 0.833516
747 0.844806
748 0.858703
749 0.884372
750 0.908104
755 1.01547
760 1.07498
765 1.11276
770 1.10915
775 1.09306
780 1.08255
785 1.05525
790 0.96737
795 0.877851
800 0.781678
805 0.650391
810 0.528239
815 0.462876
820 0.39718
825 0.336832
830 0.306736
835 0.288922
840 0.284672
845 0.289126
850 0.295298
855 0.305353
860 0.328215
865 0.382429
870 0.440443
875 0.501261
880 0.568245
885 0.625448
890 0.651056
895 0.67282
900 0.685646
905 0.680737
910 0.662345
915 0.631131
920 0.59103
925 0.533536
930 0.464929
935 0.397551
940 0.329869
945 0.259298
950 0.212822
955 0.202611
960 0.211124
965 0.232838
970 0.261976
975 0.289675
980 0.302439
985 0.305181
990 0.298897
995 0.290272
1000 0.278512
1005 0.264103
1010 0.244345
1015 0.222405
1020 0.1966
1025 0.187689
1030 0.192431
1035 0.20551
1040 0.224582
1045 0.253462
1050 0.275327
1055 0.290961
1060 0.306156
1065 0.320119
1070 0.330503
1075 0.333811
1080 0.333316
1085 0.313514
1090 0.291455
1095 0.287882
1100 0.288524
1105 0.292226
1110 0.31466
1115 0.339812
1120 0.34413
1125 0.344705
1130 0.342072
1135 0.336619
1140 0.309258
1145 0.266179
1150 0.22358
1155 0.184049
1160 0.147187
1165 0.134406
1170 0.145042
1175 0.166867
1180 0.201552
1185 0.240033
1190 0.275171
1195 0.304815
1200 0.32385
1205 0.329728
1210 0.331888
1215 0.334729
1220 0.337055
1225 0.33838
1230 0.336568
1235 0.314444
1240 0.272576
1245 0.224702
1250 0.179407
1255 0.137759
1260 0.117369
1265 0.121936
1270 0.13987
1275 0.159592
1280 0.178387
1285 0.195882
1290 0.20816
1295 0.212683
1300 0.212715
1305 0.208804
1310 0.196463
1315 0.182749
1320 0.171045
1325 0.16167
1330 0.156813
1335 0.160774
1340 0.165885
1345 0.169185
1350 0.169798
1355 0.167038
1360 0.159604
1365 0.147158
1370 0.13027
1375 0.113553
1380 0.0995618
1385 0.0900347
1390 0.086122
1395 0.0877194
1400 0.0904187
1405 0.0927909
1410 0.0941432
1415 0.0957463
1420 0.0987669
1425 0.103108
1430 0.108071
1435 0.114448
1440 0.120085
1445 0.123373
1450 0.124478
1455 0.124343
1460 0.123007
1465 0.120507
1470 0.116181
1475 0.11053
1480 0.104076
1485 0.0978012
1490 0.0924685
1495 0.0893134
1500 0.0865218
1510 0.0859739
1520 0.0889258
1530 0.0926885
1540 0.0956976
1550 0.0986736
1560 0.0975725
1570 0.0916509
1580 0.0816926
1590 0.072714
1600 0.0658674
1610 0.0608116
1620 0.0589182
1630 0.06595
1640 0.077814
1650 0.0895878
1660 0.104688
1670 0.126103
1680 0.139381
1690 0.148068
1700 0.156781
1710 0.162554
1720 0.161151
1730 0.161679
1740 0.157734
1750 0.148266
1760 0.137933
1770 0.126563
1780 0.112631
1790 0.0995001
1800 0.0932604
1810 0.0880056
1820 0.0836253
1830 0.0812121
1840 0.0800446
1850 0.0751494
1860 0.0682615
1870 0.0597044
1880 0.0508131
1890 0.0437297
1900 0.0389461
1910 0.035889
1920 0.0344352
1930 0.0339192
1940 0.0331394
1950 0.0318628
1960 0.0306254
1970 0.030217
1980 0.0309543
1990 0.0324207
2000 0.0352893
2010 0.0416062
2020 0.0530293
2030 0.0679752
2040 0.0834965
2050 0.0980195
2060 0.108953
2070 0.114111
2080 0.114898
2090 0.114515
2100 0.113628
2110 0.112489
2120 0.111139
2130 0.102396
2140 0.0862459
2150 0.0698628
2160 0.0535307
2170 0.0374609
2180 0.0290199
2190 0.0285771
2200 0.0306075
2210 0.0352244
2220 0.0435181
2230 0.0536539
2240 0.0637868
2250 0.0718258
2260 0.0771041
2270 0.0784182
2280 0.0779084
2290 0.0770246
2300 0.0770587
2310 0.0772277
2320 0.0775937
2330 0.0797954
2340 0.0839203
2350 0.0875825
2360 0.091583
2370 0.0955277
2380 0.0959187
2390 0.0935767
2400 0.0909303
2410 0.0923561
2420 0.093203
2430 0.0927863
2440 0.0911289
2450 0.0894918
2460 0.0837973
2470 0.0790843
2480 0.0772562
2490 0.0769483
2500 0.0751307
2510 0.0715125
2520 0.0666458
2530 0.0605159
2540 0.0547034
2550 0.0511956
2560 0.0501062
2570 0.0503558
2580 0.0520978
2590 0.0540736
2600 0.0551393
2610 0.0553253
2620 0.0548695
2630 0.0528759
2640 0.0492611
2650 0.0444881
2660 0.0391826
2670 0.034043
2680 0.0301245
2690 0.0276943
2700 0.0263693
2710 0.0257027
2720 0.0252246
2730 0.0249159
2740 0.0246863
2750 0.0245093
2760 0.0243581
2770 0.0242298
2780 0.024093
2790 0.0239919
2800 0.0238934
2810 0.0238036
2820 0.0237215
2830 0.0236425
2840 0.0235684
2850 0.0235019
2860 0.0234367
2870 0.0233665
2880 0.0233041
2890 0.0232438
2900 0.0231813
2910 0.0231223
2920 0.0230731
2930 0.0230212
2940 0.0229643
2950 0.0229104
2960 0.0228619
2970 0.022812
2980 0.0227611
2990 0.0227169
3000 0.0226707
3010 0.0226282
3020 0.0225805
3030 0.0225341
3040 0.0224901
3050 0.0224542
3060 0.0224114
3070 0.0223739
3080 0.0223379
3090 0.0222979
3100 0.0222578
3110 0.0222168
3120 0.0221769
3130 0.0221389
3140 0.0221039
3150 0.0220661
3160 0.0220342
3170 0.0220006
3180 0.0219663
3190 0.0219294
3200 0.0218949
3210 0.0218604
3220 0.0218294
3230 0.0217971
3240 0.0217692
3250 0.0217407
3260 0.0217094
3270 0.0216786
3280 0.0216598
3290 0.0216499
3300 0.0216622
3310 0.0217263
3320 0.0218365
3330 0.022353
3340 0.023586
3350 0.0256911
3360 0.0287347
3370 0.0318799
3380 0.0346961
3390 0.0368276
3400 0.0380855
3410 0.03853
3420 0.0386747
3430 0.0387284
3440 0.0387175
3450 0.038665
3460 0.0384088
3470 0.0382185
3480 0.0378882
3490 0.0370036
3500 0.0354368
3510 0.0334527
3520 0.0312918
3530 0.0290526
3540 0.0272682
3550 0.0258839
3560 0.0247984
3570 0.0239061
3580 0.0231915
3590 0.0225638
3600 0.0222195
3610 0.0219901
3620 0.0218154
3630 0.0217054
3640 0.0215819
3650 0.0214756
3660 0.0213355
3670 0.0212543
3680 0.0211465
3690 0.0210859
3700 0.0210467
3710 0.0210834
3720 0.0210568
3730 0.0209817
3740 0.0209381
3750 0.0208693
3760 0.0208288
3770 0.0207003
3780 0.0206922
3790 0.02066
3800 0.0206318
3810 0.020559
3820 0.0205995
3830 0.0205724
3840 0.0205434
3850 0.0204803
3860 0.0204687
3870 0.0204616
3880 0.020499
3890 0.0205072
3900 0.0208405
3910 0.0217475
3920 0.0234142
3930 0.0267354
3940 0.0301977
3950 0.0334382
3960 0.0361128
3970 0.0380604
3980 0.0383344
3990 0.0385153
4000 0.0386451
4010 0.0387271
4020 0.0387741
4030 0.0388026
4040 0.0388166
4050 0.038819
4060 0.0388185
4070 0.0388122
4080 0.0388017
4090 0.0387764
4100 0.0387405
4110 0.0386856
4120 0.0385982
4130 0.038468
4140 0.038281
4150 0.0378579
4160 0.0373645
4170 0.0368401
4180 0.0361845
4190 0.03515
4200 0.0339462
4210 0.032359
4220 0.0304559
4230 0.0285326
4240 0.0269643
4250 0.0256382
4260 0.0247459
4270 0.0241687
4280 0.0237513
4290 0.0233922
4300 0.023138
4310 0.0228844
4320 0.0226838
4330 0.0224866
4340 0.0222956
4350 0.0221429
4360 0.0220215
4370 0.021898
4380 0.0217912
4390 0.021693
4400 0.0215799
4410 0.0214961
4420 0.0214112
4430 0.0213328
4440 0.0212581
4450 0.0212183
4460 0.0211546
4470 0.0211653
4480 0.0211106
4490 0.0210622
4500 0.0210138
4510 0.0209692
4520 0.0208552
4530 0.020812
4540 0.0207666
4550 0.0207336
4560 0.020695
4570 0.020666
4580 0.020632
4590 0.0206046
4600 0.0205663
4610 0.020533
4620 0.0204963
4630 0.0204698
4640 0.020442
4650 0.0204058
4660 0.0203788
4670 0.0203515
4680 0.0203309
4690 0.0203044
4700 0.0202997
4710 0.0202803
4720 0.0202682
4730 0.0202808
4740 0.0202685
4750 0.0202451
4760 0.020225
4770 0.0201849
4780 0.020134
4790 0.0201089
4800 0.0200942
4810 0.0200781
4820 0.0200622
4830 0.0200381
4840 0.0200239
4850 0.0199941
4860 0.0199593
4870 0.019957
4880 0.0199447
4890 0.0199362
4900 0.0199399
4910 0.019945
4920 0.019917
4930 0.0199045
4940 0.0198752
4950 0.019858
4960 0.0198351
4970 0.0198416
4980 0.0198119
4990 0.019813
5000 0.019805
5010 0.0198077
5020 0.0197833
5030 0.0197803
5040 0.0197604
5050 0.0197373
5060 0.0197166
5070 0.0197227
5080 0.019732
5090 0.0197179
5100 0.0197081
5110 0.0196981
5120 0.019679
5130 0.0196704
5140 0.0196655
5150 0.0196609
5160 0.0196477
5170 0.0195847
5180 0.0195703
5190 0.0195648
5200 0.0195309
5210 0.0195282
5220 0.019572
5230 0.0195671
5240 0.0195581
5250 0.0195051
5260 0.0195184
5270 0.0195263
5280 0.0195192
5290 0.0194586
5300 0.0195341
5310 0.019435
5320 0.0194149
5330 0.0193933
5340 0.0194443
5350 0.0194259
5360 0.0194974
5370 0.0195045
5380 0.0194996
5390 0.0194941
5400 0.0194886
5410 0.019407
5420 0.0193919
5430 0.0193274
5440 0.0193337
5450 0.0193271
5460 0.0194053
5470 0.0194012
5480 0.0194703
5490 0.0194493
5500 0.019444
5510 0.0194464
5520 0.0194543
5530 0.0194492
5540 0.0194433
5550 0.0194411
5560 0.0194366
5570 0.0194212
5580 0.0194047
5590 0.0194226
5600 0.0194319
5610 0.0194145
5620 0.0194182
5630 0.0194169
5640 0.0193943
5650 0.0193774
5660 0.0193267
5670 0.0193258
5680 0.0193368
5690 0.0193376
5700 0.0193141
5710 0.0193329
5720 0.0193059
5730 0.0192844
5740 0.0192932
5750 0.0193138
5760 0.0193427
5770 0.019353
5780 0.0193568
5790 0.0193424
5800 0.0193391
5810 0.0193277
5820 0.0193335
5830 0.019337
5840 0.0193467
5850 0.0193136
5860 0.0193226
5870 0.0193072
5880 0.0192918
5890 0.0192757
5900 0.0193093
5910 0.0193081
5920 0.0193253
5930 0.0193494
5940 0.0193143
5950 0.0193356
5960 0.0193481
5970 0.0193518
5980 0.0193486
5990 0.019397
6000 0.0194454

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 0.5
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 5.45997
251 4.69495
252 3.92993
253 3.31739
254 3.02253
255 2.97961
256 3.07039
257 3.25186
258 3.5149
259 3.83461
260 4.21949
261 4.61031
262 4.93501
263 5.1645
264 5.27392
265 5.21812
266 5.06418
267 4.85045
268 4.56456
269 4.27607
270 4.01966
271 3.79297
272 3.61785
273 3.48838
274 3.34909
275 3.19517
276 2.98213
277 2.75305
278 2.51799
279 2.30693
280 2.11412
281 1.98508
282 1.88051
283 1.82153
284 1.8016
285 1.81125
286 1.84454
287 1.90609
288 1.98539
289 2.0702
290 2.18786
291 2.32664
292 2.46644
293 2.61688
294 2.72377
295 2.7705
296 2.75191
297 2.68394
298 2.53512
299 2.35862
300 2.16065
301 1.96339
302 1.77366
303 1.62852
304 1.54635
305 1.51567
306 1.55173
307 1.66427
308 1.8339
309 2.03304
310 2.26126
311 2.503
312 2.72589
313 2.92073
314 3.08504
315 3.22832
316 3.3364
317 3.41759
318 3.47572
319 3.52267
320 3.54021
321 3.54268
322 3.5217
323 3.48576
324 3.42494
325 3.35303
326 3.26338
327 3.17387
328 3.08011
329 2.99242
330 2.91187
331 2.84042
332 2.77674
333 2.72229
334 2.67262
335 2.62642
336 2.58013
337 2.53378
338 2.48532
339 2.43275
340 2.39147
341 2.34966
342 2.32099
343 2.30157
344 2.2933
345 2.27802
346 2.26751
347 2.24505
348 2.21323
349 2.17643
350 2.13983
351 2.1119
352 2.10225
353 2.1224
354 2.17376
355 2.2529
356 2.34507
357 2.44276
358 2.52938
359 2.59862
360 2.64887
361 2.68643
362 2.71036
363 2.72874
364 2.74504
365 2.76265
366 2.78272
367 2.80547
368 2.82853
369 2.84949
370 2.86532
371 2.87359
372 2.87112
373 2.85769
374 2.8313
375 2.79122
376 2.73604
377 2.66728
378 2.58826
379 2.50885
380 2.44101
381 2.39569
382 2.38238
383 2.39729
384 2.43316
385 2.47708
386 2.51901
387 2.55042
388 2.56173
389 2.55344
390 2.5285
391 2.47399
392 2.38805
393 2.28456
394 2.1816
395 2.10001
396 2.07551
397 2.10962
398 2.21106
399 2.33134
400 2.46381
401 2.57031
402 2.6576
403 2.70322
404 2.73973
405 2.75064
406 2.75478
407 2.73413
408 2.7014
409 2.65294
410 2.58626
411 2.49893
412 2.40711
413 2.32262
414 2.23835
415 2.18156
416 2.15493
417 2.16121
418 2.18403
419 2.22223
420 2.24917
421 2.27759
422 2.28528
423 2.28271
424 2.27363
425 2.25618
426 2.21743
427 2.1719
428 2.1054
429 2.02109
430 1.91364
431 1.79293
432 1.65884
433 1.53216
434 1.41539
435 1.32705
436 1.25569
437 1.20488
438 1.1632
439 1.1259
440 1.0899
441 1.06123
442 1.03379
443 1.01063
444 1.0008
445 1.00554
446 1.01835
447 1.04033
448 1.07057
449 1.10937
450 1.14504
451 1.17905
452 1.21532
453 1.24764
454 1.27031
455 1.28857
456 1.29983
457 1.30147
458 1.29255
459 1.2718
460 1.24161
461 1.20087
462 1.1442
463 1.08054
464 1.0058
465 0.930495
466 0.85767
467 0.795825
468 0.741354
469 0.704442
470 0.676223
471 0.661188
472 0.657989
473 0.663722
474 0.681259
475 0.708017
476 0.745003
477 0.791035
478 0.83765
479 0.884885
480 0.930447
481 0.957732
482 0.976236
483 0.987528
484 0.991169
485 0.980728
486 0.965503
487 0.938319
488 0.906155
489 0.864165
490 0.82227
491 0.787066
492 0.7603
493 0.741281
494 0.732376
495 0.736535
496 0.750748
497 0.77093
498 0.800957
499 0.837227
500 0.876025
501 0.918052
502 0.956659
503 0.989064
504 1.02264
505 1.04464
506 1.0572
507 1.06686
508 1.07644
509 1.0698
510 1.06354
511 1.0533
512 1.03931
513 1.01825
514 1.00131
515 0.978242
516 0.952754
517 0.929964
518 0.903811
519 0.874199
520 0.84843
521 0.82222
522 0.790956
523 0.763748
524 0.740521
525 0.718198
526 0.704152
527 0.699275
528 0.707539
529 0.731664
530 0.778464
531 0.836837
532 0.907721
533 0.985913
534 1.05639
535 1.1134
536 1.15857
537 1.18624
538 1.20045
539 1.20649
540 1.20432
541 1.19798
542 1.19114
543 1.17882
544 1.16698
545 1.15751
546 1.15107
547 1.1486
548 1.15073
549 1.1589
550 1.17571
551 1.19606
552 1.21624
553 1.23732
554 1.26124
555 1.2771
556 1.28756
557 1.30068
558 1.30919
559 1.31351
560 1.31371
561 1.31669
562 1.31257
563 1.30893
564 1.29852
565 1.28801
566 1.26659
567 1.23864
568 1.196
569 1.14204
570 1.07482
571 1.00813
572 0.938529
573 0.877316
574 0.824387
575 0.782734
576 0.746123
577 0.719407
578 0.697676
579 0.680855
580 0.666495
581 0.652077
582 0.638434
583 0.625899
584 0.61732
585 0.617011
586 0.642068
587 0.703048
588 0.800698
589 0.94261
590 1.087
591 1.21091
592 1.30374
593 1.36294
594 1.37822
595 1.38788
596 1.39706
597 1.40413
598 1.40922
599 1.41206
600 1.41427
601 1.41515
602 1.41515
603 1.41519
604 1.41373
605 1.40796
606 1.39978
607 1.38917
608 1.37376
609 1.35271
610 1.31673
611 1.25565
612 1.16958
613 1.06668
614 0.95838
615 0.858952
616 0.784142
617 0.732691
618 0.698356
619 0.674604
620 0.658371
621 0.643919
622 0.633094
623 0.626227
624 0.624032
625 0.625428
626 0.63425
627 0.648972
628 0.669498
629 0.692299
630 0.71825
631 0.742708
632 0.764705
633 0.783323
634 0.799282
635 0.811362
636 0.818943
637 0.823288
638 0.823059
639 0.817642
640 0.807715
641 0.794061
642 0.773968
643 0.74935
644 0.717675
645 0.683613
646 0.643411
647 0.601271
648 0.556908
649 0.513426
650 0.471832
651 0.435367
652 0.404178
653 0.378917
654 0.360332
655 0.344349
656 0.331888
657 0.321957
658 0.314614
659 0.30951
660 0.306715
661 0.30632
662 0.308649
663 0.313774
664 0.321725
665 0.332472
666 0.345528
667 0.360463
668 0.376421
669 0.3927
670 0.40845
671 0.423165
672 0.436238
673 0.447321
674 0.456344
675 0.463197
676 0.467648
677 0.469829
678 0.470095
679 0.467844
680 0.463487
681 0.457486
682 0.45004
683 0.441607
684 0.432928
685 0.424453
686 0.41651
687 0.409428
688 0.403372
689 0.398352
690 0.394115
691 0.390478
692 0.386969
693 0.383041
694 0.378564
695 0.373389
696 0.367217
697 0.36037
698 0.353086
699 0.345492
700 0.337879
701 0.330753
702 0.324131
703 0.318163
704 0.313091
705 0.308686
706 0.304853
707 0.301574
708 0.298862
709 0.296814
710 0.296177
711 0.298038
712 0.304086
713 0.317895
714 0.34211
715 0.377376
716 0.422144
717 0.474536
718 0.530508
719 0.587202
720 0.642151
721 0.693681
722 0.737164
723 0.771406
724 0.79608
725 0.811987
726 0.820799
727 0.827276
728 0.832347
729 0.836235
730 0.839067
731 0.841124
732 0.842211
733 0.842899
734 0.843053
735 0.842925
736 0.842708
737 0.843339
738 0.845688
739 0.850469
740 0.858221
741 0.86903
742 0.881705
743 0.895853
744 0.909489
745 0.922862
746 0.935772
747 0.951481
748 0.966508
749 0.98896
750 1.01045
755 1.102
760 1.15416
765 1.18963
770 1.19307
775 1.17845
780 1.16338
785 1.13322
790 1.0498
795 0.954831
800 0.851131
805 0.718747
810 0.590689
815 0.509523
820 0.437328
825 0.374527
830 0.338624
835 0.318402
840 0.31284
845 0.316727
850 0.324929
855 0.341395
860 0.372288
865 0.431265
870 0.495022
875 0.563344
880 0.632298
885 0.686569
890 0.711085
895 0.728412
900 0.733872
905 0.726236
910 0.707412
915 0.677029
920 0.638322
925 0.581102
930 0.510165
935 0.437429
940 0.363191
945 0.288263
950 0.238426
955 0.222769
960 0.22879
965 0.249363
970 0.277985
975 0.30643
980 0.322167
985 0.325885
990 0.320873
995 0.312407
1000 0.29976
1005 0.283734
1010 0.263854
1015 0.240969
1020 0.215555
1025 0.202157
1030 0.205247
1035 0.219979
1040 0.241851
1045 0.27133
1050 0.297867
1055 0.316889
1060 0.330807
1065 0.343829
1070 0.353399
1075 0.355707
1080 0.348893
1085 0.324977
1090 0.299811
1095 0.290865
1100 0.291263
1105 0.29927
1110 0.324896
1115 0.351417
1120 0.361245
1125 0.362405
1130 0.360001
1135 0.348922
1140 0.320571
1145 0.276907
1150 0.232991
1155 0.192682
1160 0.160827
1165 0.150767
1170 0.162815
1175 0.187015
1180 0.222059
1185 0.261072
1190 0.296562
1195 0.326643
1200 0.346428
1205 0.354341
1210 0.357647
1215 0.359558
1220 0.360322
1225 0.358821
1230 0.353853
1235 0.327957
1240 0.285014
1245 0.235618
1250 0.189766
1255 0.14837
1260 0.12927
1265 0.13284
1270 0.149237
1275 0.168504
1280 0.186833
1285 0.20426
1290 0.21603
1295 0.221682
1300 0.221026
1305 0.215476
1310 0.204774
1315 0.192922
1320 0.182231
1325 0.17459
1330 0.171835
1335 0.174071
1340 0.177503
1345 0.17958
1350 0.178602
1355 0.173971
1360 0.1648
1365 0.151551
1370 0.134738
1375 0.118824
1380 0.106076
1385 0.0977036
1390 0.0942014
1395 0.0953792
1400 0.0975206
1405 0.0995661
1410 0.100974
1415 0.102932
1420 0.106001
1425 0.110482
1430 0.116032
1435 0.122639
1440 0.128207
1445 0.131952
1450 0.133609
1455 0.133474
1460 0.131975
1465 0.129156
1470 0.124843
1475 0.119112
1480 0.112794
1485 0.10667
1490 0.101574
1495 0.0978877
1500 0.0952023
1510 0.093915
1520 0.0962102
1530 0.0994423
1540 0.102201
1550 0.104604
1560 0.103166
1570 0.0968225
1580 0.0869233
1590 0.0778935
1600 0.0705989
1610 0.0657181
1620 0.0646277
1630 0.0720389
1640 0.0849909
1650 0.0987443
1660 0.116499
1670 0.138286
1680 0.153775
1690 0.163618
1700 0.172422
1710 0.177135
1720 0.176504
1730 0.175561
1740 0.170965
1750 0.16099
1760 0.149672
1770 0.137163
1780 0.121909
1790 0.107885
1800 0.0998196
1810 0.0933889
1820 0.0880736
1830 0.0851501
1840 0.0830812
1850 0.0781449
1860 0.0709168
1870 0.0621443
1880 0.0532548
1890 0.0459346
1900 0.0407374
1910 0.0374948
1920 0.0358186
1930 0.0350818
1940 0.0342991
1950 0.0333112
1960 0.03244
1970 0.0323655
1980 0.0333138
1990 0.0352675
2000 0.0391066
2010 0.0465636
2020 0.0591987
2030 0.0739584
2040 0.0890625
2050 0.102889
2060 0.112988
2070 0.117249
2080 0.118555
2090 0.118551
2100 0.117666
2110 0.116267
2120 0.110068
2130 0.099106
2140 0.083007
2150 0.0664414
2160 0.0500491
2170 0.0385369
2180 0.0320735
2190 0.0315428
2200 0.0341014
2210 0.0396632
2220 0.0487678
2230 0.059479
2240 0.0701428
2250 0.0786142
2260 0.0843185
2270 0.0863511
2280 0.0864983
2290 0.0878082
2300 0.0919381
2310 0.0947866
2320 0.0965964
2330 0.0996575
2340 0.101956
2350 0.101835
2360 0.10308
2370 0.105396
2380 0.10611
2390 0.105096
2400 0.104453
2410 0.104972
2420 0.105086
2430 0.104029
2440 0.101402
2450 0.0975336
2460 0.0925818
2470 0.0879837
2480 0.0849221
2490 0.0836502
2500 0.0814006
2510 0.0776357
2520 0.0726479
2530 0.0666592
2540 0.0608868
2550 0.0568754
2560 0.0545372
2570 0.0538112
2580 0.0542896
2590 0.0552549
2600 0.055651
2610 0.0556061
2620 0.0549164
2630 0.0530286
2640 0.0497165
2650 0.0454627
2660 0.0405748
2670 0.0358278
2680 0.0319862
2690 0.0293389
2700 0.0276866
2710 0.0267747
2720 0.0261413
2730 0.0257231
2740 0.0254352
2750 0.025221
2760 0.0250507
2770 0.0248396
2780 0.0247184
2790 0.0246091
2800 0.0245107
2810 0.024401
2820 0.0243893
2830 0.0243078
2840 0.0242324
2850 0.0241591
2860 0.024107
2870 0.0240412
2880 0.0239761
2890 0.0239163
2900 0.0238614
2910 0.0238077
2920 0.0237541
2930 0.0237039
2940 0.0236564
2950 0.0236071
2960 0.0235592
2970 0.0235124
2980 0.0234717
2990 0.0234266
3000 0.0233819
3010 0.0233419
3020 0.0233027
3030 0.0232606
3040 0.023226
3050 0.0231948
3060 0.0231598
3070 0.0231191
3080 0.0230915
3090 0.0230576
3100 0.02303
3110 0.0230039
3120 0.0229874
3130 0.0229658
3140 0.022945
3150 0.0229231
3160 0.0229118
3170 0.0228257
3180 0.0228138
3190 0.0228101
3200 0.0228109
3210 0.0228133
3220 0.0228995
3230 0.0229197
3240 0.0229505
3250 0.022996
3260 0.0230572
3270 0.0231367
3280 0.023191
3290 0.0233002
3300 0.0234836
3310 0.0238371
3320 0.024433
3330 0.0253536
3340 0.0268846
3350 0.0290249
3360 0.031564
3370 0.0339852
3380 0.0361821
3390 0.0377601
3400 0.0386565
3410 0.0390174
3420 0.0391886
3430 0.0393008
3440 0.039312
3450 0.0392674
3460 0.0391222
3470 0.0389845
3480 0.0386206
3490 0.0380288
3500 0.0370739
3510 0.0354909
3520 0.0335637
3530 0.0315162
3540 0.029475
3550 0.0276629
3560 0.0263648
3570 0.0253321
3580 0.0245277
3590 0.0239038
3600 0.0234219
3610 0.0230551
3620 0.0227737
3630 0.0226209
3640 0.022496
3650 0.0224283
3660 0.022363
3670 0.0223113
3680 0.0222334
3690 0.0222106
3700 0.0221931
3710 0.0221711
3720 0.0221688
3730 0.0221588
3740 0.0221657
3750 0.0220988
3760 0.022118
3770 0.0222009
3780 0.0223834
3790 0.0224899
3800 0.0226334
3810 0.0227892
3820 0.0229096
3830 0.0229715
3840 0.023102
3850 0.0234077
3860 0.0236226
3870 0.0239097
3880 0.0243479
3890 0.0250043
3900 0.025873
3910 0.0272094
3920 0.0290695
3930 0.0312983
3940 0.0335284
3950 0.0354561
3960 0.037008
3970 0.0379625
3980 0.0383818
3990 0.0385862
4000 0.038718
4010 0.0388027
4020 0.0388563
4030 0.0388818
4040 0.0388972
4050 0.0389009
4060 0.038894
4070 0.0388832
4080 0.0388643
4090 0.0388358
4100 0.0387924
4110 0.0387305
4120 0.0386343
4130 0.0385089
4140 0.0383148
4150 0.0380348
4160 0.0376688
4170 0.0372359
4180 0.0366811
4190 0.0359176
4200 0.0348024
4210 0.0333626
4220 0.0317016
4230 0.0299153
4240 0.0282165
4250 0.0267782
4260 0.0257198
4270 0.0248804
4280 0.0242537
4290 0.0237937
4300 0.0234733
4310 0.0231418
4320 0.0229116
4330 0.0227279
4340 0.0225477
4350 0.0224025
4360 0.0223786
4370 0.0222502
4380 0.0221335
4390 0.0220178
4400 0.0219107
4410 0.0218169
4420 0.0217289
4430 0.0216437
4440 0.0215766
4450 0.0215022
4460 0.0213464
4470 0.0212898
4480 0.0213008
4490 0.0212402
4500 0.0211918
4510 0.021147
4520 0.0210902
4530 0.0209663
4540 0.0209838
4550 0.0209395
4560 0.0209027
4570 0.0208762
4580 0.0208475
4590 0.0207512
4600 0.0207251
4610 0.0207399
4620 0.0207011
4630 0.0206726
4640 0.0206434
4650 0.0206119
4660 0.0205041
4670 0.0204842
4680 0.0204352
4690 0.0204532
4700 0.0204018
4710 0.0203806
4720 0.0203277
4730 0.0203219
4740 0.0202385
4750 0.0202409
4760 0.0202207
4770 0.0202274
4780 0.0202232
4790 0.0202226
4800 0.0201851
4810 0.0201663
4820 0.0201457
4830 0.0200997
4840 0.0200111
4850 0.0200168
4860 0.020013
4870 0.0199894
4880 0.0199776
4890 0.0200393
4900 0.0199651
4910 0.0199725
4920 0.0199432
4930 0.0199513
4940 0.0199181
4950 0.0199468
4960 0.0199095
4970 0.0199029
4980 0.0198656
4990 0.0198542
5000 0.0198397
5010 0.0198284
5020 0.0198184
5030 0.0197659
5040 0.0197811
5050 0.0197736
5060 0.0197828
5070 0.0197993
5080 0.0198396
5090 0.0198014
5100 0.0198112
5110 0.019777
5120 0.0197479
5130 0.0197384
5140 0.019695
5150 0.019668
5160 0.0196696
5170 0.0196587
5180 0.0196625
5190 0.0196966
5200 0.0197051
5210 0.0196776
5220 0.0196689
5230 0.0196512
5240 0.0196587
5250 0.0196372
5260 0.0196468
5270 0.0196416
5280 0.0196329
5290 0.0196093
5300 0.0195999
5310 0.0195988
5320 0.0195889
5330 0.0195809
5340 0.0195907
5350 0.0196027
5360 0.019611
5370 0.019623
5380 0.0196347
5390 0.0196142
5400 0.0196089
5410 0.0195911
5420 0.0195893
5430 0.01957
5440 0.0195828
5450 0.0195593
5460 0.0195661
5470 0.0195417
5480 0.0195424
5490 0.0195383
5500 0.0195364
5510 0.0195143
5520 0.0195256
5530 0.0195291
5540 0.0195097
5550 0.0194746
5560 0.0194126
5570 0.0193939
5580 0.019375
5590 0.0193725
5600 0.019418
5610 0.019479
5620 0.0194803
5630 0.0194965
5640 0.0195041
5650 0.0194866
5660 0.0194796
5670 0.0194916
5680 0.0194846
5690 0.0194753
5700 0.0194834
5710 0.0194811
5720 0.0194366
5730 0.0194325
5740 0.0194274
5750 0.0194068
5760 0.0194041
5770 0.0194246
5780 0.0194214
5790 0.0194273
5800 0.0194483
5810 0.0194471
5820 0.019443
5830 0.0194322
5840 0.0193983
5850 0.0193795
5860 0.0193857
5870 0.0193961
5880 0.0193883
5890 0.0194273
5900 0.0194451
5910 0.0194588
5920 0.019504
5930 0.0195426
5940 0.0195583
5950 0.0195385
5960 0.0195546
5970 0.0195539
5980 0.019573
5990 0.0196169
6000 0.0196609

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 1.2
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 6.06249
251 5.33008
252 4.59768
253 4.01549
254 3.68297
255 3.5816
256 3.62942
257 3.80979
258 4.06703
259 4.38114
260 4.75384
261 5.14082
262 5.41898
263 5.64798
264 5.74948
265 5.70054
266 5.57169
267 5.36052
268 5.06516
269 4.8212
270 4.5838
271 4.33044
272 4.14244
273 3.96534
274 3.754
275 3.52256
276 3.28712
277 3.04159
278 2.78638
279 2.56525
280 2.38123
281 2.23487
282 2.12283
283 2.06403
284 2.02732
285 2.02165
286 2.03795
287 2.09042
288 2.15378
289 2.24913
290 2.37388
291 2.49658
292 2.63069
293 2.77244
294 2.85299
295 2.88655
296 2.8849
297 2.81228
298 2.68335
299 2.53907
300 2.35861
301 2.17968
302 2.02508
303 1.89268
304 1.80786
305 1.78756
306 1.82352
307 1.92289
308 2.08383
309 2.28866
310 2.52566
311 2.76585
312 2.99681
313 3.21427
314 3.41027
315 3.56788
316 3.70683
317 3.81714
318 3.89982
319 3.95477
320 3.9945
321 4.00878
322 4.01657
323 3.9876
324 3.93365
325 3.86021
326 3.7807
327 3.67432
328 3.58118
329 3.49168
330 3.40372
331 3.32207
332 3.24949
333 3.18321
334 3.12323
335 3.06906
336 3.01243
337 2.95585
338 2.9013
339 2.84898
340 2.80191
341 2.76017
342 2.72547
343 2.69619
344 2.67134
345 2.66595
346 2.64344
347 2.61676
348 2.58668
349 2.55498
350 2.50894
351 2.49069
352 2.49281
353 2.5208
354 2.57569
355 2.65319
356 2.74393
357 2.83779
358 2.92173
359 2.99578
360 3.05559
361 3.10234
362 3.13867
363 3.17179
364 3.19855
365 3.22257
366 3.24809
367 3.27331
368 3.2957
369 3.31553
370 3.33054
371 3.33607
372 3.33124
373 3.3161
374 3.28654
375 3.24425
376 3.18799
377 3.12146
378 3.04737
379 2.97663
380 2.91353
381 2.87121
382 2.84934
383 2.85009
384 2.86672
385 2.8916
386 2.91403
387 2.92838
388 2.92965
389 2.91756
390 2.88281
391 2.82558
392 2.75157
393 2.67211
394 2.58748
395 2.53314
396 2.52392
397 2.56558
398 2.6428
399 2.7503
400 2.85715
401 2.95481
402 3.02787
403 3.08024
404 3.11275
405 3.12792
406 3.1265
407 3.10993
408 3.07731
409 3.02274
410 2.95818
411 2.87692
412 2.7918
413 2.70717
414 2.64008
415 2.5943
416 2.56116
417 2.54558
418 2.55254
419 2.5634
420 2.57157
421 2.58405
422 2.58871
423 2.57555
424 2.56179
425 2.53453
426 2.49004
427 2.43214
428 2.35942
429 2.26159
430 2.15179
431 2.03234
432 1.89809
433 1.76542
434 1.64782
435 1.54578
436 1.46103
437 1.39573
438 1.34549
439 1.30315
440 1.26594
441 1.23507
442 1.20622
443 1.18334
444 1.17333
445 1.16429
446 1.16945
447 1.18682
448 1.20973
449 1.23009
450 1.25716
451 1.28302
452 1.31717
453 1.33928
454 1.35928
455 1.38009
456 1.38964
457 1.38428
458 1.37763
459 1.35542
460 1.31266
461 1.26672
462 1.20747
463 1.14293
464 1.07562
465 1.01319
466 0.941331
467 0.885905
468 0.83816
469 0.801429
470 0.774542
471 0.764349
472 0.758677
473 0.762633
474 0.776507
475 0.799005
476 0.827283
477 0.858881
478 0.897374
479 0.930005
480 0.962735
481 0.987641
482 1.00801
483 1.01919
484 1.02616
485 1.01921
486 1.00763
487 0.985768
488 0.958817
489 0.92676
490 0.894003
491 0.869771
492 0.853275
493 0.840245
494 0.838509
495 0.84814
496 0.862949
497 0.88414
498 0.908847
499 0.941988
500 0.976453
501 1.01239
502 1.05199
503 1.08955
504 1.11823
505 1.14449
506 1.16227
507 1.16378
508 1.16396
509 1.16056
510 1.15913
511 1.15104
512 1.14856
513 1.13328
514 1.11588
515 1.08736
516 1.06375
517 1.03087
518 1.00782
519 0.982074
520 0.952808
521 0.923306
522 0.902407
523 0.877841
524 0.858656
525 0.844949
526 0.835065
527 0.828973
528 0.837249
529 0.861647
530 0.89945
531 0.952779
532 1.01226
533 1.07961
534 1.14111
535 1.19987
536 1.24604
537 1.2856
538 1.31044
539 1.32795
540 1.3374
541 1.34223
542 1.34564
543 1.33927
544 1.33354
545 1.33098
546 1.32746
547 1.33118
548 1.34578
549 1.35757
550 1.37481
551 1.39428
552 1.41252
553 1.42571
554 1.44281
555 1.45365
556 1.46592
557 1.47423
558 1.47971
559 1.48526
560 1.48926
561 1.48241
562 1.47494
563 1.46857
564 1.45251
565 1.43156
566 1.40525
567 1.36748
568 1.32526
569 1.26921
570 1.2048
571 1.14448
572 1.08222
573 1.02099
574 0.967021
575 0.921945
576 0.880468
577 0.847674
578 0.820117
579 0.803591
580 0.787938
581 0.774539
582 0.76494
583 0.755882
584 0.746469
585 0.75232
586 0.771394
587 0.809294
588 0.872765
589 0.966438
590 1.07508
591 1.1899
592 1.28993
593 1.37203
594 1.42571
595 1.45726
596 1.47501
597 1.48981
598 1.4992
599 1.50697
600 1.51238
601 1.51386
602 1.51091
603 1.50525
604 1.4976
605 1.48518
606 1.4686
607 1.44897
608 1.4222
609 1.38617
610 1.33776
611 1.27549
612 1.20148
613 1.12164
614 1.04253
615 0.969913
616 0.912548
617 0.864856
618 0.829573
619 0.804089
620 0.783356
621 0.764357
622 0.752396
623 0.744186
624 0.738934
625 0.738939
626 0.743481
627 0.752122
628 0.762979
629 0.777446
630 0.794337
631 0.809835
632 0.825419
633 0.838926
634 0.847623
635 0.853936
636 0.857092
637 0.855642
638 0.851155
639 0.841097
640 0.828314
641 0.811805
642 0.790952
643 0.764045
644 0.73633
645 0.701777
646 0.665292
647 0.627047
648 0.589129
649 0.551429
650 0.516663
651 0.484657
652 0.45655
653 0.432728
654 0.412823
655 0.396549
656 0.383449
657 0.373062
658 0.365202
659 0.359741
660 0.356644
661 0.355722
662 0.357114
663 0.360789
664 0.366738
665 0.374676
666 0.384434
667 0.395366
668 0.407514
669 0.420017
670 0.432479
671 0.444335
672 0.455437
673 0.465052
674 0.473017
675 0.479315
676 0.483863
677 0.486658
678 0.487449
679 0.486688
680 0.484324
681 0.480691
682 0.475998
683 0.470564
684 0.464693
685 0.458725
686 0.452785
687 0.447063
688 0.441837
689 0.43697
690 0.432356
691 0.427792
692 0.423261
693 0.418586
694 0.41358
695 0.408168
696 0.402457
697 0.39643
698 0.390089
699 0.3838
700 0.377583
701 0.371727
702 0.366197
703 0.361325
704 0.356994
705 0.3534
706 0.35055
707 0.348718
708 0.34784
709 0.34843
710 0.351169
711 0.356563
712 0.366194
713 0.382366
714 0.40619
715 0.43868
716 0.479573
717 0.526887
718 0.578248
719 0.631535
720 0.684205
721 0.737005
722 0.786793
723 0.829784
724 0.864626
725 0.892001
726 0.910156
727 0.92209
728 0.931429
729 0.939253
730 0.946419
731 0.951858
732 0.95663
733 0.960292
734 0.964199
735 0.967485
736 0.972219
737 0.979081
738 0.986926
739 0.996363
740 1.00795
741 1.02153
742 1.03542
743 1.05313
744 1.06964
745 1.08782
746 1.10721
747 1.12522
748 1.14365
749 1.1657
750 1.18563
755 1.26539
760 1.31896
765 1.35701
770 1.37019
775 1.36341
780 1.34366
785 1.3051
790 1.22001
795 1.11582
800 1.00023
805 0.858995
810 0.718907
815 0.612254
820 0.522227
825 0.446407
830 0.40046
835 0.374345
840 0.364812
845 0.365787
850 0.377143
855 0.397585
860 0.436042
865 0.502207
870 0.57513
875 0.651216
880 0.722488
885 0.779367
890 0.805025
895 0.817896
900 0.816485
905 0.808769
910 0.790315
915 0.762245
920 0.724613
925 0.668485
930 0.592628
935 0.512627
940 0.428181
945 0.347207
950 0.290741
955 0.267343
960 0.264663
965 0.28185
970 0.308604
975 0.334442
980 0.3528
985 0.359844
990 0.356687
995 0.347377
1000 0.335194
1005 0.317128
1010 0.296897
1015 0.272808
1020 0.248798
1025 0.235129
1030 0.236524
1035 0.24929
1040 0.2719
1045 0.301785
1050 0.329822
1055 0.350774
1060 0.367203
1065 0.380082
1070 0.387517
1075 0.387299
1080 0.376686
1085 0.349767
1090 0.323756
1095 0.311872
1100 0.311658
1105 0.322268
1110 0.348377
1115 0.374358
1120 0.386464
1125 0.387806
1130 0.383235
1135 0.365907
1140 0.334208
1145 0.292484
1150 0.250612
1155 0.212431
1160 0.18915
1165 0.183577
1170 0.196313
1175 0.220071
1180 0.25511
1185 0.291869
1190 0.327198
1195 0.35636
1200 0.37771
1205 0.387423
1210 0.391498
1215 0.393132
1220 0.391512
1225 0.385981
1230 0.373304
1235 0.343339
1240 0.299595
1245 0.251343
1250 0.206573
1255 0.169971
1260 0.154479
1265 0.15681
1270 0.169473
1275 0.185664
1280 0.203
1285 0.21796
1290 0.228841
1295 0.235226
1300 0.235444
1305 0.230251
1310 0.222322
1315 0.213362
1320 0.205636
1325 0.200172
1330 0.19834
1335 0.198702
1340 0.199882
1345 0.198961
1350 0.195454
1355 0.189032
1360 0.178689
1365 0.164065
1370 0.148891
1375 0.134623
1380 0.122504
1385 0.114258
1390 0.110911
1395 0.109797
1400 0.110721
1405 0.112381
1410 0.114253
1415 0.116692
1420 0.12041
1425 0.124333
1430 0.129417
1435 0.135085
1440 0.140138
1445 0.143831
1450 0.14615
1455 0.145844
1460 0.144362
1465 0.141454
1470 0.137294
1475 0.132031
1480 0.126615
1485 0.120918
1490 0.116031
1495 0.112028
1500 0.10891
1510 0.106722
1520 0.107942
1530 0.110229
1540 0.112451
1550 0.11421
1560 0.112
1570 0.105019
1580 0.0951883
1590 0.0864121
1600 0.0792436
1610 0.0749617
1620 0.0757943
1630 0.0836274
1640 0.0976192
1650 0.11395
1660 0.133978
1670 0.155646
1680 0.173368
1690 0.185174
1700 0.194281
1710 0.199011
1720 0.19957
1730 0.197797
1740 0.192264
1750 0.182691
1760 0.171151
1770 0.157979
1780 0.142565
1790 0.127862
1800 0.116737
1810 0.107672
1820 0.100207
1830 0.0949806
1840 0.090596
1850 0.0844898
1860 0.0764586
1870 0.0671839
1880 0.0581835
1890 0.0506826
1900 0.045132
1910 0.0414383
1920 0.0393019
1930 0.0380866
1940 0.0371196
1950 0.0362361
1960 0.0356708
1970 0.0358839
1980 0.0371406
1990 0.0396178
2000 0.0443609
2010 0.0523925
2020 0.0646338
2030 0.0790785
2040 0.0935998
2050 0.106421
2060 0.116104
2070 0.120838
2080 0.12249
2090 0.122679
2100 0.121959
2110 0.119903
2120 0.114391
2130 0.102786
2140 0.0878616
2150 0.0724014
2160 0.0570214
2170 0.0451608
2180 0.0397301
2190 0.0388756
2200 0.0411015
2210 0.0468659
2220 0.0563154
2230 0.0673934
2240 0.0781745
2250 0.0873406
2260 0.0938918
2270 0.0971102
2280 0.0991052
2290 0.103001
2300 0.107332
2310 0.111561
2320 0.115489
2330 0.119252
2340 0.120961
2350 0.121899
2360 0.122968
2370 0.123977
2380 0.124322
2390 0.123941
2400 0.123441
2410 0.122865
2420 0.121923
2430 0.12016
2440 0.117374
2450 0.113706
2460 0.109551
2470 0.105573
2480 0.101833
2490 0.098853
2500 0.0954546
2510 0.091301
2520 0.086259
2530 0.0811092
2540 0.0753193
2550 0.0702291
2560 0.0663915
2570 0.063688
2580 0.0618816
2590 0.0610321
2600 0.0605883
2610 0.0596732
2620 0.0583164
2630 0.0559203
2640 0.0526348
2650 0.0483173
2660 0.043775
2670 0.0393775
2680 0.0356954
2690 0.0328994
2700 0.0310209
2710 0.0297119
2720 0.0286835
2730 0.0279287
2740 0.027366
2750 0.0269391
2760 0.0266037
2770 0.0263411
2780 0.0261212
2790 0.0259356
2800 0.0257755
2810 0.0256377
2820 0.0255183
2830 0.0254089
2840 0.0253124
2850 0.0252254
2860 0.0251465
2870 0.0250729
2880 0.0250092
2890 0.0249468
2900 0.02489
2910 0.0248317
2920 0.0247751
2930 0.0247226
2940 0.0246719
2950 0.0246285
2960 0.0245846
2970 0.0245458
2980 0.0245013
2990 0.0244647
3000 0.0244215
3010 0.0243939
3020 0.0243607
3030 0.0243315
3040 0.0243047
3050 0.0242801
3060 0.0242532
3070 0.0242322
3080 0.0242138
3090 0.0241976
3100 0.0241873
3110 0.0241825
3120 0.0241759
3130 0.0242599
3140 0.0242658
3150 0.0242811
3160 0.0242964
3170 0.0243276
3180 0.02428
3190 0.0243231
3200 0.0243752
3210 0.0243563
3220 0.0244374
3230 0.0245404
3240 0.0246564
3250 0.0247244
3260 0.0249002
3270 0.0250399
3280 0.0252497
3290 0.0255003
3300 0.0261119
3310 0.0269081
3320 0.0279178
3330 0.0291109
3340 0.030746
3350 0.0325894
3360 0.0344811
3370 0.0362335
3380 0.0377829
3390 0.0389561
3400 0.0395941
3410 0.0399406
3420 0.0401344
3430 0.0402577
3440 0.0402185
3450 0.040147
3460 0.0400418
3470 0.0398606
3480 0.0395564
3490 0.0391152
3500 0.038453
3510 0.0375381
3520 0.0363568
3530 0.03517
3540 0.033665
3550 0.0321828
3560 0.0307645
3570 0.0297161
3580 0.0285351
3590 0.027726
3600 0.0270602
3610 0.0265575
3620 0.0259773
3630 0.0255624
3640 0.0252476
3650 0.0249862
3660 0.0247804
3670 0.0245983
3680 0.0245229
3690 0.0244514
3700 0.024502
3710 0.0245766
3720 0.0247042
3730 0.0247298
3740 0.0249074
3750 0.0250171
3760 0.0250245
3770 0.0250456
3780 0.0251979
3790 0.0251969
3800 0.0252219
3810 0.0254388
3820 0.0256844
3830 0.0259785
3840 0.026412
3850 0.026922
3860 0.0275029
3870 0.028386
3880 0.0292716
3890 0.0303173
3900 0.0315639
3910 0.0329271
3920 0.0341149
3930 0.0353575
3940 0.036412
3950 0.037228
3960 0.0378001
3970 0.0382147
3980 0.0384997
3990 0.0387017
4000 0.0388211
4010 0.038906
4020 0.0389603
4030 0.0389912
4040 0.0390058
4050 0.0390133
4060 0.0390062
4070 0.0389872
4080 0.0389577
4090 0.03891
4100 0.0388397
4110 0.0387622
4120 0.0386608
4130 0.0385331
4140 0.0383696
4150 0.0381724
4160 0.0379378
4170 0.0376715
4180 0.037347
4190 0.0369816
4200 0.0365576
4210 0.03599
4220 0.0352767
4230 0.0343861
4240 0.0332455
4250 0.0318597
4260 0.0306251
4270 0.0294039
4280 0.0284635
4290 0.0277156
4300 0.0270194
4310 0.0262745
4320 0.0256338
4330 0.0250765
4340 0.0244182
4350 0.0240475
4360 0.0237215
4370 0.023445
4380 0.0230438
4390 0.022854
4400 0.0226491
4410 0.0224895
4420 0.022324
4430 0.0222616
4440 0.0221389
4450 0.0220306
4460 0.0219197
4470 0.0218271
4480 0.0216521
4490 0.0215581
4500 0.0214752
4510 0.0213527
4520 0.0212896
4530 0.0212215
4540 0.0211635
4550 0.0211136
4560 0.0210619
4570 0.0210158
4580 0.0209775
4590 0.0209418
4600 0.0208939
4610 0.0208579
4620 0.0208211
4630 0.0207267
4640 0.0206556
4650 0.0206256
4660 0.0205952
4670 0.0205285
4680 0.0205245
4690 0.0205037
4700 0.0204501
4710 0.0204292
4720 0.0204063
4730 0.0203814
4740 0.0203573
4750 0.0203569
4760 0.0203292
4770 0.0203031
4780 0.0202828
4790 0.0202691
4800 0.0202295
4810 0.0202325
4820 0.0202179
4830 0.0201869
4840 0.0201735
4850 0.0201557
4860 0.0201271
4870 0.0201217
4880 0.020139
4890 0.0201408
4900 0.0201263
4910 0.0201344
4920 0.0201144
4930 0.0200872
4940 0.02004
4950 0.0200377
4960 0.0199889
4970 0.019981
4980 0.0199691
4990 0.0199627
5000 0.0199461
5010 0.0199469
5020 0.0199321
5030 0.0199414
5040 0.0199499
5050 0.0199341
5060 0.0199509
5070 0.0199614
5080 0.019928
5090 0.0198951
5100 0.0198708
5110 0.0198357
5120 0.0198273
5130 0.0198197
5140 0.0198214
5150 0.0198269
5160 0.019824
5170 0.0198176
5180 0.0198122
5190 0.0198004
5200 0.0197561
5210 0.0197486
5220 0.0197207
5230 0.0197131
5240 0.0197059
5250 0.0197401
5260 0.0197319
5270 0.0197288
5280 0.0197423
5290 0.0197326
5300 0.0197279
5310 0.0197174
5320 0.019634
5330 0.0196041
5340 0.0196151
5350 0.0196071
5360 0.0196056
5370 0.0196879
5380 0.0197023
5390 0.0196811
5400 0.0196905
5410 0.019682
5420 0.0196635
5430 0.0196452
5440 0.019644
5450 0.0196237
5460 0.0196301
5470 0.0196164
5480 0.0196106
5490 0.0196193
5500 0.0196216
5510 0.0195482
5520 0.0195509
5530 0.0195527
5540 0.0195379
5550 0.0194855
5560 0.019495
5570 0.0194953
5580 0.0195062
5590 0.0195198
5600 0.0195596
5610 0.0196199
5620 0.0196319
5630 0.019615
5640 0.0195994
5650 0.0196004
5660 0.0195892
5670 0.0195757
5680 0.019535
5690 0.0195328
5700 0.0194828
5710 0.0194835
5720 0.0194933
5730 0.0195301
5740 0.019541
5750 0.0196072
5760 0.0195898
5770 0.0195776
5780 0.019577
5790 0.0195701
5800 0.019561
5810 0.0195859
5820 0.0195333
5830 0.0195407
5840 0.0195388
5850 0.0195405
5860 0.0195427
5870 0.0195802
5880 0.0195973
5890 0.0196223
5900 0.0196374
5910 0.0196587
5920 0.0197026
5930 0.0197217
5940 0.0197334
5950 0.0197592
5960 0.0197983
5970 0.0198259
5980 0.0198554
5990 0.0198899
6000 0.0199243

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 3.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 7.88035
251 7.22354
252 6.56673
253 6.02535
254 5.66352
255 5.49899
256 5.49519
257 5.59176
258 5.7648
259 6.01391
260 6.27284
261 6.51661
262 6.78728
263 6.93878
264 7.0543
265 7.01765
266 6.94602
267 6.71223
268 6.50385
269 6.17234
270 5.90364
271 5.57285
272 5.28855
273 4.96011
274 4.69084
275 4.3945
276 4.107
277 3.84436
278 3.61678
279 3.3984
280 3.21443
281 3.04834
282 2.90679
283 2.81347
284 2.76195
285 2.75752
286 2.78137
287 2.82609
288 2.87045
289 2.928
290 2.98359
291 3.07183
292 3.15657
293 3.25098
294 3.28879
295 3.31135
296 3.28506
297 3.22447
298 3.12159
299 3.02327
300 2.90758
301 2.78249
302 2.6883
303 2.63633
304 2.61135
305 2.61208
306 2.68389
307 2.79291
308 2.91942
309 3.11061
310 3.3371
311 3.57288
312 3.81493
313 4.0686
314 4.31325
315 4.53753
316 4.7337
317 4.90315
318 5.03048
319 5.11144
320 5.17655
321 5.21179
322 5.22335
323 5.21063
324 5.18381
325 5.12952
326 5.06477
327 4.98213
328 4.90223
329 4.80532
330 4.7197
331 4.62951
332 4.53593
333 4.4512
334 4.37522
335 4.29533
336 4.22144
337 4.15678
338 4.09031
339 4.02929
340 3.97162
341 3.91948
342 3.87261
343 3.83375
344 3.79498
345 3.76211
346 3.73267
347 3.7066
348 3.68425
349 3.66994
350 3.66469
351 3.67383
352 3.69837
353 3.73791
354 3.79688
355 3.87005
356 3.95193
357 4.03906
358 4.12193
359 4.20302
360 4.27699
361 4.34312
362 4.40101
363 4.45577
364 4.50031
365 4.53988
366 4.57962
367 4.60622
368 4.6278
369 4.64273
370 4.64908
371 4.63951
372 4.62817
373 4.60688
374 4.57489
375 4.53313
376 4.48477
377 4.43115
378 4.37343
379 4.31597
380 4.26556
381 4.22425
382 4.19257
383 4.17754
384 4.16271
385 4.16267
386 4.15763
387 4.14861
388 4.12083
389 4.08778
390 4.04544
391 3.99189
392 3.94181
393 3.89258
394 3.86691
395 3.84329
396 3.84847
397 3.85742
398 3.91231
399 3.95773
400 4.01489
401 4.06772
402 4.12576
403 4.15063
404 4.1771
405 4.17554
406 4.17034
407 4.14994
408 4.11836
409 4.07361
410 4.04114
411 3.98031
412 3.91523
413 3.8492
414 3.78602
415 3.70682
416 3.65944
417 3.60716
418 3.56999
419 3.53968
420 3.5161
421 3.47866
422 3.44771
423 3.40218
424 3.34483
425 3.28049
426 3.20498
427 3.11589
428 3.01189
429 2.89667
430 2.77637
431 2.65312
432 2.5267
433 2.39687
434 2.2738
435 2.15559
436 2.04605
437 1.96107
438 1.8942
439 1.84283
440 1.79336
441 1.75399
442 1.71513
443 1.67577
444 1.64011
445 1.61959
446 1.61278
447 1.60163
448 1.61322
449 1.61756
450 1.6315
451 1.62847
452 1.63228
453 1.62549
454 1.62263
455 1.60714
456 1.60197
457 1.59053
458 1.56228
459 1.52839
460 1.49571
461 1.44853
462 1.39701
463 1.34367
464 1.29829
465 1.24645
466 1.19955
467 1.15757
468 1.12718
469 1.09775
470 1.07782
471 1.06441
472 1.05542
473 1.05594
474 1.05935
475 1.06879
476 1.07985
477 1.09696
478 1.11482
479 1.13328
480 1.14991
481 1.1622
482 1.17234
483 1.18059
484 1.18451
485 1.18129
486 1.182
487 1.17851
488 1.16985
489 1.16007
490 1.15391
491 1.14442
492 1.13946
493 1.13804
494 1.14118
495 1.1375
496 1.14049
497 1.15423
498 1.17367
499 1.19752
500 1.22881
501 1.25747
502 1.27405
503 1.29309
504 1.31416
505 1.33643
506 1.35876
507 1.38084
508 1.38877
509 1.39331
510 1.39343
511 1.38787
512 1.37443
513 1.36071
514 1.33815
515 1.31722
516 1.30206
517 1.29017
518 1.27512
519 1.25681
520 1.24394
521 1.22615
522 1.21225
523 1.21032
524 1.21255
525 1.21121
526 1.21585
527 1.21864
528 1.23249
529 1.25638
530 1.28135
531 1.31864
532 1.36066
533 1.4
534 1.44609
535 1.49714
536 1.53594
537 1.57767
538 1.61834
539 1.649
540 1.67546
541 1.69982
542 1.72094
543 1.74149
544 1.75819
545 1.77234
546 1.78943
547 1.8036
548 1.8151
549 1.82983
550 1.84272
551 1.85479
552 1.87043
553 1.87406
554 1.88077
555 1.88677
556 1.88817
557 1.8865
558 1.89095
559 1.88395
560 1.87681
561 1.86237
562 1.8477
563 1.82462
564 1.80166
565 1.77223
566 1.73639
567 1.69168
568 1.64423
569 1.59584
570 1.53859
571 1.49259
572 1.44057
573 1.39152
574 1.34622
575 1.30461
576 1.25965
577 1.23369
578 1.20463
579 1.17654
580 1.1649
581 1.15435
582 1.14479
583 1.14466
584 1.15455
585 1.16188
586 1.19009
587 1.21529
588 1.25398
589 1.29872
590 1.35665
591 1.41219
592 1.47372
593 1.52718
594 1.57496
595 1.60884
596 1.63694
597 1.65714
598 1.67891
599 1.68824
600 1.7004
601 1.7009
602 1.70355
603 1.69398
604 1.68745
605 1.66878
606 1.65333
607 1.62885
608 1.59945
609 1.56038
610 1.52491
611 1.47654
612 1.42181
613 1.37279
614 1.32431
615 1.27529
616 1.23176
617 1.19468
618 1.16159
619 1.13588
620 1.10969
621 1.08939
622 1.07571
623 1.05871
624 1.04517
625 1.03336
626 1.02633
627 1.0156
628 1.0117
629 1.00562
630 1.00711
631 1.00661
632 1.00731
633 1.00398
634 1.00046
635 0.990087
636 0.978004
637 0.964746
638 0.953291
639 0.937728
640 0.91943
641 0.898228
642 0.875239
643 0.846845
644 0.817112
645 0.789216
646 0.759465
647 0.729503
648 0.700347
649 0.671924
650 0.643853
651 0.618976
652 0.596434
653 0.576315
654 0.558783
655 0.54376
656 0.531161
657 0.520692
658 0.512322
659 0.505941
660 0.501314
661 0.498521
662 0.497661
663 0.498106
664 0.500095
665 0.503275
666 0.507458
667 0.512362
668 0.518185
669 0.524338
670 0.530805
671 0.537095
672 0.543294
673 0.548856
674 0.553817
675 0.558038
676 0.561421
677 0.563805
678 0.565411
679 0.56606
680 0.565952
681 0.565066
682 0.563696
683 0.56149
684 0.558844
685 0.555655
686 0.552344
687 0.548703
688 0.544935
689 0.541007
690 0.536959
691 0.532774
692 0.528439
693 0.524182
694 0.519958
695 0.515931
696 0.512028
697 0.50825
698 0.504757
699 0.501619
700 0.498976
701 0.496763
702 0.495218
703 0.49442
704 0.494495
705 0.495514
706 0.497851
707 0.501631
708 0.507079
709 0.514512
710 0.524634
711 0.537491
712 0.553844
713 0.574529
714 0.59994
715 0.630186
716 0.665727
717 0.705834
718 0.74957
719 0.796353
720 0.844935
721 0.895007
722 0.946413
723 0.996351
724 1.04469
725 1.08939
726 1.12864
727 1.16171
728 1.19075
729 1.2171
730 1.23834
731 1.26109
732 1.27977
733 1.2977
734 1.31682
735 1.33477
736 1.35034
737 1.369
738 1.38824
739 1.40454
740 1.42781
741 1.44973
742 1.47097
743 1.49254
744 1.51429
745 1.53629
746 1.55837
747 1.58091
748 1.60417
749 1.62492
750 1.64151
755 1.70877
760 1.7627
765 1.79598
770 1.81392
775 1.81081
780 1.7862
785 1.73343
790 1.64661
795 1.52892
800 1.39419
805 1.23467
810 1.06794
815 0.9217
820 0.793134
825 0.686373
830 0.613861
835 0.573008
840 0.55287
845 0.5541
850 0.568331
855 0.598971
860 0.648016
865 0.724424
870 0.801207
875 0.883847
880 0.956477
885 1.01037
890 1.03577
895 1.05033
900 1.05163
905 1.04605
910 1.02267
915 0.987068
920 0.932756
925 0.857011
930 0.766251
935 0.669359
940 0.574833
945 0.494673
950 0.433799
955 0.398876
960 0.390726
965 0.397053
970 0.413079
975 0.433084
980 0.445556
985 0.450679
990 0.449909
995 0.441825
1000 0.426425
1005 0.40729
1010 0.385167
1015 0.362481
1020 0.341752
1025 0.331124
1030 0.332109
1035 0.347373
1040 0.370167
1045 0.398769
1050 0.425602
1055 0.448564
1060 0.464966
1065 0.472953
1070 0.474738
1075 0.468004
1080 0.454088
1085 0.43265
1090 0.414438
1095 0.403014
1100 0.40131
1105 0.409949
1110 0.424676
1115 0.437957
1120 0.445937
1125 0.446191
1130 0.43623
1135 0.415162
1140 0.386639
1145 0.353148
1150 0.320308
1155 0.294223
1160 0.281571
1165 0.281341
1170 0.292532
1175 0.313777
1180 0.342141
1185 0.371218
1190 0.398852
1195 0.422405
1200 0.439041
1205 0.447593
1210 0.45064
1215 0.449461
1220 0.443142
1225 0.43012
1230 0.40955
1235 0.378291
1240 0.340971
1245 0.303797
1250 0.271178
1255 0.246853
1260 0.235478
1265 0.235171
1270 0.240274
1275 0.249969
1280 0.261338
1285 0.263024
1290 0.270019
1295 0.27529
1300 0.275909
1305 0.273956
1310 0.279197
1315 0.274859
1320 0.268805
1325 0.264191
1330 0.258746
1335 0.254383
1340 0.248737
1345 0.243243
1350 0.235408
1355 0.22636
1360 0.214613
1365 0.20134
1370 0.187514
1375 0.175421
1380 0.164887
1385 0.156657
1390 0.152058
1395 0.150261
1400 0.149493
1405 0.150464
1410 0.15183
1415 0.154583
1420 0.157217
1425 0.160767
1430 0.16421
1435 0.168442
1440 0.171459
1445 0.173828
1450 0.174665
1455 0.174456
1460 0.172966
1465 0.170359
1470 0.166788
1475 0.162554
1480 0.157336
1485 0.153054
1490 0.148401
1495 0.144656
1500 0.141854
1510 0.139736
1520 0.13806
1530 0.137816
1540 0.138158
1550 0.136095
1560 0.132231
1570 0.126462
1580 0.119253
1590 0.111915
1600 0.107071
1610 0.105243
1620 0.108368
1630 0.117769
1640 0.132878
1650 0.152716
1660 0.17446
1670 0.195859
1680 0.213786
1690 0.225542
1700 0.233747
1710 0.238087
1720 0.238843
1730 0.235173
1740 0.23111
1750 0.222566
1760 0.211373
1770 0.197982
1780 0.18438
1790 0.16814
1800 0.153671
1810 0.140655
1820 0.128727
1830 0.118507
1840 0.109987
1850 0.100413
1860 0.0903983
1870 0.0807739
1880 0.0715118
1890 0.0636221
1900 0.0574707
1910 0.0530129
1920 0.0500297
1930 0.0480824
1940 0.0468219
1950 0.0461384
1960 0.0461478
1970 0.0469621
1980 0.0489378
1990 0.0526192
2000 0.0584613
2010 0.0669072
2020 0.0776424
2030 0.0904155
2040 0.102335
2050 0.113164
2060 0.120938
2070 0.125639
2080 0.127205
2090 0.1275
2100 0.125617
2110 0.122211
2120 0.115802
2130 0.106652
2140 0.0952895
2150 0.0834774
2160 0.072804
2170 0.0651652
2180 0.0609037
2190 0.0611362
2200 0.0651851
2210 0.0726584
2220 0.0830123
2230 0.0947348
2240 0.105953
2250 0.115809
2260 0.123878
2270 0.129943
2280 0.135235
2290 0.140047
2300 0.145535
2310 0.15045
2320 0.15505
2330 0.157581
2340 0.160746
2350 0.162434
2360 0.163412
2370 0.164011
2380 0.165503
2390 0.165203
2400 0.164362
2410 0.165374
2420 0.163633
2430 0.161302
2440 0.158443
2450 0.1551
2460 0.149149
2470 0.145087
2480 0.14063
2490 0.135644
2500 0.130198
2510 0.124437
2520 0.118277
2530 0.112136
2540 0.106033
2550 0.10046
2560 0.0951747
2570 0.0900737
2580 0.0853863
2590 0.0814533
2600 0.0777016
2610 0.0740619
2620 0.070906
2630 0.0673386
2640 0.0634088
2650 0.0588318
2660 0.0544105
2670 0.0499597
2680 0.0459912
2690 0.0422943
2700 0.0397845
2710 0.0376394
2720 0.0359097
2730 0.0345312
2740 0.0337235
2750 0.0328066
2760 0.0320569
2770 0.0314275
2780 0.0308983
2790 0.0304383
2800 0.0300533
2810 0.0297098
2820 0.0294089
2830 0.0291409
2840 0.0289086
2850 0.0286809
2860 0.0284802
2870 0.0282921
2880 0.0281353
2890 0.0279728
2900 0.0278407
2910 0.0277164
2920 0.0275884
2930 0.0274939
2940 0.0274171
2950 0.0273441
2960 0.0272705
2970 0.0272549
2980 0.0271917
2990 0.0271365
3000 0.0271072
3010 0.0270872
3020 0.0270377
3030 0.027023
3040 0.0270178
3050 0.0270075
3060 0.0270087
3070 0.0270326
3080 0.0270605
3090 0.0269323
3100 0.0269682
3110 0.0270067
3120 0.0270586
3130 0.0271103
3140 0.0273362
3150 0.0274163
3160 0.0273795
3170 0.0273378
3180 0.0273538
3190 0.027406
3200 0.0274415
3210 0.0276583
3220 0.0280027
3230 0.0282549
3240 0.0285576
3250 0.0289438
3260 0.0295457
3270 0.0300291
3280 0.0308473
3290 0.0318008
3300 0.032939
3310 0.0339319
3320 0.0351537
3330 0.0363595
3340 0.0373972
3350 0.0384437
3360 0.0394754
3370 0.0403375
3380 0.0409829
3390 0.0415573
3400 0.041892
3410 0.0421378
3420 0.0423449
3430 0.0424505
3440 0.0425278
3450 0.0425505
3460 0.0424231
3470 0.0423346
3480 0.0421949
3490 0.0420109
3500 0.0417527
3510 0.0414355
3520 0.0409291
3530 0.0403332
3540 0.0396671
3550 0.0388297
3560 0.0378532
3570 0.0369531
3580 0.0359058
3590 0.035196
3600 0.0345113
3610 0.0341794
3620 0.0337398
3630 0.0334743
3640 0.0330805
3650 0.0327676
3660 0.0321792
3670 0.0317437
3680 0.0317075
3690 0.0314724
3700 0.0315213
3710 0.0316905
3720 0.0318667
3730 0.03175
3740 0.0318439
3750 0.0319593
3760 0.0320987
3770 0.0323715
3780 0.0326827
3790 0.0328145
3800 0.0330918
3810 0.0334399
3820 0.0338983
3830 0.0344012
3840 0.0351446
3850 0.0356821
3860 0.0363183
3870 0.0367628
3880 0.0372259
3890 0.0376224
3900 0.0379818
3910 0.038314
3920 0.0386023
3930 0.0388541
3940 0.0390644
3950 0.039236
3960 0.0393677
3970 0.0394853
3980 0.0395726
3990 0.0396319
4000 0.0396756
4010 0.0397104
4020 0.0397167
4030 0.0397097
4040 0.0396918
4050 0.0396589
4060 0.0396199
4070 0.0395705
4080 0.0395194
4090 0.0394747
4100 0.0394013
4110 0.0393056
4120 0.0391966
4130 0.0390713
4140 0.0389075
4150 0.0387451
4160 0.0385756
4170 0.0383896
4180 0.0381796
4190 0.0379656
4200 0.0377195
4210 0.0374496
4220 0.0371599
4230 0.0368286
4240 0.0364807
4250 0.0361089
4260 0.0357148
4270 0.0352587
4280 0.0347298
4290 0.0342225
4300 0.0336837
4310 0.0331012
4320 0.032504
4330 0.0319508
4340 0.0312065
4350 0.0305823
4360 0.0301517
4370 0.0297709
4380 0.0292623
4390 0.0287812
4400 0.0283375
4410 0.0277227
4420 0.0271497
4430 0.026748
4440 0.0264706
4450 0.0260966
4460 0.0258214
4470 0.0254708
4480 0.0251674
4490 0.0248817
4500 0.0246301
4510 0.0243807
4520 0.0243407
4530 0.0241038
4540 0.0239129
4550 0.0237732
4560 0.0235993
4570 0.0233282
4580 0.0232292
4590 0.0231274
4600 0.0229749
4610 0.0228348
4620 0.0226859
4630 0.0225792
4640 0.0225498
4650 0.0224304
4660 0.0223342
4670 0.0222437
4680 0.0221428
4690 0.0219633
4700 0.021883
4710 0.0217913
4720 0.0217063
4730 0.0216309
4740 0.021568
4750 0.0215035
4760 0.021447
4770 0.0213861
4780 0.0213271
4790 0.0212355
4800 0.0211724
4810 0.0211246
4820 0.0210857
4830 0.0209707
4840 0.0209145
4850 0.0208505
4860 0.0207684
4870 0.0207228
4880 0.0207615
4890 0.0207376
4900 0.020704
4910 0.0206632
4920 0.0206331
4930 0.0205694
4940 0.0205452
4950 0.0205627
4960 0.0205478
4970 0.0204916
4980 0.0204491
4990 0.0204539
5000 0.0203778
5010 0.0203642
5020 0.0203513
5030 0.0203525
5040 0.0203021
5050 0.0202977
5060 0.0202728
5070 0.0202502
5080 0.0202643
5090 0.0202037
5100 0.0202159
5110 0.0202056
5120 0.0201895
5130 0.0201435
5140 0.0201732
5150 0.0200874
5160 0.0200736
5170 0.0200378
5180 0.0200291
5190 0.0200214
5200 0.0200569
5210 0.0200725
5220 0.0200686
5230 0.020055
5240 0.0200521
5250 0.020049
5260 0.020007
5270 0.0200235
5280 0.0200201
5290 0.0200132
5300 0.0200048
5310 0.0200113
5320 0.0200225
5330 0.020013
5340 0.0199877
5350 0.0199845
5360 0.0199655
5370 0.0199436
5380 0.0199437
5390 0.0198684
5400 0.0198796
5410 0.0198878
5420 0.0199055
5430 0.0199008
5440 0.0200024
5450 0.019981
5460 0.0199935
5470 0.0199674
5480 0.0199792
5490 0.0199774
5500 0.0199992
5510 0.0199982
5520 0.0200034
5530 0.0199846
5540 0.0199636
5550 0.0199373
5560 0.0199237
5570 0.0199383
5580 0.0199462
5590 0.0199077
5600 0.0199296
5610 0.0199289
5620 0.0199125
5630 0.0198579
5640 0.0199049
5650 0.0198875
5660 0.0198904
5670 0.0198979
5680 0.0199523
5690 0.01997
5700 0.0199262
5710 0.0199353
5720 0.0199391
5730 0.0199475
5740 0.0199374
5750 0.019994
5760 0.0200047
5770 0.0200248
5780 0.0200392
5790 0.0200569
5800 0.0200756
5810 0.0200887
5820 0.02009
5830 0.0200897
5840 0.0201177
5850 0.0201406
5860 0.02016
5870 0.0201994
5880 0.0202874
5890 0.0203178
5900 0.0203609
5910 0.0204005
5920 0.0204336
5930 0.0204502
5940 0.0204916
5950 0.02054
5960 0.0206323
5970 0.0207193
5980 0.0207964
5990 0.0208976
6000 0.0209989

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 6.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 11.207
251 10.6521
252 10.0971
253 9.60718
254 9.21691
255 8.99573
256 8.84064
257 8.73756
258 8.76959
259 8.84901
260 8.85389
261 9.01192
262 9.14422
263 9.15354
264 9.16513
265 9.07535
266 8.94042
267 8.7655
268 8.41384
269 8.04588
270 7.69927
271 7.28379
272 6.79802
273 6.45065
274 6.08868
275 5.85073
276 5.49645
277 5.23783
278 5.00669
279 4.80464
280 4.52508
281 4.36208
282 4.2736
283 4.1755
284 4.14199
285 4.09821
286 4.09714
287 4.03099
288 4.02285
289 4.01031
290 4.06141
291 4.0938
292 4.16591
293 4.22542
294 4.23592
295 4.21658
296 4.21816
297 4.15148
298 4.10211
299 4.04628
300 4.03646
301 3.96181
302 3.97511
303 3.96942
304 4.02561
305 4.09035
306 4.18947
307 4.30004
308 4.46094
309 4.66431
310 4.86946
311 5.12347
312 5.42126
313 5.69807
314 5.92371
315 6.17956
316 6.40992
317 6.56892
318 6.72382
319 6.87647
320 6.99136
321 7.05243
322 7.10534
323 7.14731
324 7.15826
325 7.13333
326 7.118
327 7.08152
328 7.02418
329 6.95
330 6.87564
331 6.78854
332 6.70886
333 6.61283
334 6.52594
335 6.44272
336 6.36018
337 6.28035
338 6.21473
339 6.1519
340 6.088
341 6.03026
342 5.97812
343 5.9266
344 5.89058
345 5.86217
346 5.84259
347 5.82952
348 5.8341
349 5.8417
350 5.85979
351 5.88887
352 5.93072
353 5.98278
354 6.04392
355 6.11337
356 6.18787
357 6.26569
358 6.34537
359 6.42307
360 6.49826
361 6.56927
362 6.63627
363 6.69352
364 6.7462
365 6.79057
366 6.82663
367 6.85396
368 6.87699
369 6.88582
370 6.89059
371 6.88732
372 6.8754
373 6.85017
374 6.827
375 6.80288
376 6.7743
377 6.74209
378 6.73288
379 6.69719
380 6.65238
381 6.61005
382 6.59201
383 6.52697
384 6.48819
385 6.45045
386 6.39751
387 6.33497
388 6.30494
389 6.26511
390 6.22544
391 6.20032
392 6.16098
393 6.1231
394 6.09446
395 6.07112
396 6.0515
397 6.04149
398 6.03221
399 6.02586
400 6.01832
401 6.01405
402 6.00491
403 5.98908
404 5.96787
405 5.94218
406 5.95683
407 5.91486
408 5.8808
409 5.82713
410 5.76685
411 5.65185
412 5.58172
413 5.49501
414 5.41782
415 5.35444
416 5.27257
417 5.2085
418 5.12301
419 5.03968
420 4.94499
421 4.87768
422 4.76532
423 4.66847
424 4.56266
425 4.44482
426 4.30314
427 4.15408
428 4.03016
429 3.88882
430 3.7422
431 3.61547
432 3.49774
433 3.34854
434 3.22085
435 3.0863
436 2.95816
437 2.85721
438 2.771
439 2.68022
440 2.62564
441 2.56925
442 2.49119
443 2.43763
444 2.39091
445 2.33671
446 2.27309
447 2.24693
448 2.20474
449 2.16635
450 2.13018
451 2.10316
452 2.0689
453 2.03336
454 2.00357
455 1.99097
456 1.97668
457 1.96007
458 1.94311
459 1.92477
460 1.88694
461 1.84794
462 1.79952
463 1.75983
464 1.72297
465 1.68052
466 1.64801
467 1.62688
468 1.59367
469 1.56839
470 1.55401
471 1.53796
472 1.52471
473 1.52253
474 1.51649
475 1.51336
476 1.5108
477 1.51312
478 1.51359
479 1.51708
480 1.52183
481 1.52448
482 1.52775
483 1.53194
484 1.53593
485 1.52283
486 1.52677
487 1.52829
488 1.53039
489 1.53287
490 1.55114
491 1.55466
492 1.56036
493 1.56683
494 1.55944
495 1.55421
496 1.56547
497 1.57713
498 1.58483
499 1.6136
500 1.64348
501 1.66057
502 1.66882
503 1.68178
504 1.68029
505 1.69442
506 1.68831
507 1.70899
508 1.7089
509 1.71544
510 1.70286
511 1.70613
512 1.6874
513 1.68879
514 1.6886
515 1.68777
516 1.68636
517 1.70012
518 1.70506
519 1.71843
520 1.73296
521 1.74879
522 1.75204
523 1.76501
524 1.76648
525 1.76663
526 1.76532
527 1.78206
528 1.79596
529 1.83417
530 1.86246
531 1.90438
532 1.93438
533 1.96833
534 1.98909
535 2.02536
536 2.05682
537 2.08837
538 2.12244
539 2.15612
540 2.19992
541 2.23007
542 2.25681
543 2.28237
544 2.3045
545 2.3236
546 2.35077
547 2.36757
548 2.38591
549 2.40625
550 2.41503
551 2.41422
552 2.41909
553 2.41336
554 2.40977
555 2.40424
556 2.39474
557 2.374
558 2.37254
559 2.35537
560 2.33339
561 2.31976
562 2.31405
563 2.29113
564 2.26709
565 2.24434
566 2.21589
567 2.18513
568 2.14606
569 2.11334
570 2.0822
571 2.04566
572 2.01376
573 1.98217
574 1.94687
575 1.89232
576 1.8736
577 1.85146
578 1.82625
579 1.80506
580 1.80637
581 1.78903
582 1.78406
583 1.79362
584 1.81244
585 1.82713
586 1.83665
587 1.84812
588 1.86121
589 1.8711
590 1.88276
591 1.90565
592 1.92205
593 1.93219
594 1.94714
595 1.96629
596 1.97578
597 1.9843
598 1.99611
599 1.99262
600 1.99179
601 1.98953
602 1.98643
603 1.97245
604 1.96197
605 1.94118
606 1.92334
607 1.89359
608 1.86507
609 1.83745
610 1.80981
611 1.78356
612 1.75255
613 1.72657
614 1.69425
615 1.66257
616 1.61932
617 1.59255
618 1.56554
619 1.54218
620 1.51825
621 1.49829
622 1.47571
623 1.44707
624 1.4236
625 1.39796
626 1.37655
627 1.35308
628 1.33653
629 1.31624
630 1.30237
631 1.28491
632 1.26554
633 1.24793
634 1.2206
635 1.19958
636 1.17583
637 1.1534
638 1.12849
639 1.1124
640 1.08652
641 1.06277
642 1.03949
643 1.01582
644 0.99221
645 0.969075
646 0.946425
647 0.925595
648 0.904108
649 0.885454
650 0.866203
651 0.847965
652 0.829123
653 0.813943
654 0.79801
655 0.785103
656 0.773373
657 0.763349
658 0.754201
659 0.746383
660 0.739657
661 0.734167
662 0.72982
663 0.726104
664 0.723307
665 0.721501
666 0.720298
667 0.719318
668 0.718998
669 0.719362
670 0.720273
671 0.721496
672 0.722506
673 0.723833
674 0.724995
675 0.725847
676 0.726641
677 0.727839
678 0.728749
679 0.729568
680 0.730169
681 0.730626
682 0.730804
683 0.730949
684 0.730948
685 0.730942
686 0.73087
687 0.730903
688 0.730713
689 0.730561
690 0.730598
691 0.730788
692 0.731161
693 0.731996
694 0.733318
695 0.735072
696 0.736967
697 0.73945
698 0.742521
699 0.746062
700 0.750231
701 0.755776
702 0.762093
703 0.76954
704 0.778379
705 0.788456
706 0.80005
707 0.813411
708 0.828514
709 0.846234
710 0.865847
711 0.887629
712 0.91221
713 0.939391
714 0.968951
715 1.00197
716 1.0379
717 1.07599
718 1.11729
719 1.16073
720 1.20874
721 1.257
722 1.30784
723 1.35787
724 1.41087
725 1.46176
726 1.51151
727 1.55949
728 1.6084
729 1.65203
730 1.69458
731 1.73987
732 1.78213
733 1.81838
734 1.85433
735 1.89625
736 1.92557
737 1.96294
738 2.00263
739 2.03308
740 2.05327
741 2.0849
742 2.10334
743 2.12081
744 2.15214
745 2.18414
746 2.21133
747 2.23272
748 2.26034
749 2.27863
750 2.29225
755 2.35279
760 2.40422
765 2.42888
770 2.43059
775 2.4
780 2.34168
785 2.25818
790 2.16376
795 2.02848
800 1.89293
805 1.73233
810 1.56233
815 1.3871
820 1.24374
825 1.11238
830 1.02789
835 0.973092
840 0.943471
845 0.934353
850 0.94993
855 0.977772
860 1.03295
865 1.09875
870 1.17709
875 1.24962
880 1.30297
885 1.33553
890 1.36189
895 1.35875
900 1.34403
905 1.32948
910 1.30277
915 1.24618
920 1.18236
925 1.10429
930 1.01843
935 0.926501
940 0.840226
945 0.761976
950 0.702675
955 0.654209
960 0.623404
965 0.609129
970 0.604503
975 0.606309
980 0.608722
985 0.605079
990 0.600402
995 0.591519
1000 0.57446
1005 0.556925
1010 0.540705
1015 0.526894
1020 0.518119
1025 0.518146
1030 0.519099
1035 0.531994
1040 0.548073
1045 0.565875
1050 0.580528
1055 0.597406
1060 0.609171
1065 0.611313
1070 0.614803
1075 0.615693
1080 0.60879
1085 0.5989
1090 0.593492
1095 0.586321
1100 0.579476
1105 0.57817
1110 0.576527
1115 0.572392
1120 0.565825
1125 0.556783
1130 0.546745
1135 0.532266
1140 0.514857
1145 0.498241
1150 0.482378
1155 0.466437
1160 0.458842
1165 0.458081
1170 0.463039
1175 0.47282
1180 0.486105
1185 0.498151
1190 0.510947
1195 0.520404
1200 0.527752
1205 0.531685
1210 0.530347
1215 0.525276
1220 0.515536
1225 0.499966
1230 0.481087
1235 0.459699
1240 0.437828
1245 0.416611
1250 0.398044
1255 0.381848
1260 0.371988
1265 0.363801
1270 0.35938
1275 0.35754
1280 0.358835
1285 0.360336
1290 0.361995
1295 0.363467
1300 0.36289
1305 0.361143
1310 0.356538
1315 0.35216
1320 0.346002
1325 0.33986
1330 0.332472
1335 0.324773
1340 0.315711
1345 0.30609
1350 0.294666
1355 0.284033
1360 0.272006
1365 0.260103
1370 0.248765
1375 0.239402
1380 0.230979
1385 0.224232
1390 0.219817
1395 0.216926
1400 0.215388
1405 0.212853
1410 0.213208
1415 0.212201
1420 0.212581
1425 0.211889
1430 0.212655
1435 0.213174
1440 0.214746
1445 0.214492
1450 0.215051
1455 0.213962
1460 0.21156
1465 0.209401
1470 0.206853
1475 0.204024
1480 0.202084
1485 0.198994
1490 0.19573
1495 0.192551
1500 0.190014
1510 0.185957
1520 0.1835
1530 0.180198
1540 0.177901
1550 0.173752
1560 0.169479
1570 0.164867
1580 0.160746
1590 0.157359
1600 0.156454
1610 0.15856
1620 0.164777
1630 0.175422
1640 0.193468
1650 0.216173
1660 0.23464
1670 0.252044
1680 0.266949
1690 0.2748
1700 0.277401
1710 0.281071
1720 0.281471
1730 0.278719
1740 0.273133
1750 0.264729
1760 0.253697
1770 0.240424
1780 0.225783
1790 0.210085
1800 0.194219
1810 0.178302
1820 0.163302
1830 0.149064
1840 0.135716
1850 0.123004
1860 0.111785
1870 0.101479
1880 0.0922783
1890 0.0844396
1900 0.0785167
1910 0.0738136
1920 0.07057
1930 0.0682714
1940 0.0671893
1950 0.0668772
1960 0.0674577
1970 0.0689009
1980 0.0720269
1990 0.0771013
2000 0.0836363
2010 0.0918562
2020 0.101582
2030 0.112088
2040 0.121199
2050 0.129325
2060 0.135677
2070 0.139894
2080 0.141868
2090 0.142656
2100 0.14235
2110 0.13949
2120 0.136329
2130 0.131126
2140 0.125485
2150 0.119133
2160 0.114923
2170 0.111034
2180 0.110857
2190 0.113415
2200 0.117896
2210 0.127046
2220 0.136449
2230 0.146192
2240 0.154807
2250 0.166995
2260 0.175133
2270 0.183751
2280 0.19072
2290 0.198089
2300 0.200906
2310 0.20316
2320 0.204791
2330 0.206097
2340 0.206173
2350 0.207906
2360 0.206905
2370 0.205578
2380 0.204856
2390 0.203696
2400 0.202009
2410 0.200081
2420 0.197817
2430 0.1953
2440 0.192628
2450 0.188344
2460 0.186081
2470 0.183571
2480 0.1798
2490 0.175376
2500 0.170915
2510 0.165605
2520 0.16023
2530 0.15267
2540 0.145008
2550 0.136146
2560 0.128046
2570 0.11978
2580 0.113035
2590 0.107078
2600 0.102309
2610 0.0969968
2620 0.0913967
2630 0.0866118
2640 0.0812667
2650 0.0759118
2660 0.0710449
2670 0.0661204
2680 0.0612844
2690 0.0578517
2700 0.0542691
2710 0.0513525
2720 0.049165
2730 0.0473294
2740 0.0446801
2750 0.0432168
2760 0.0414241
2770 0.0403936
2780 0.0394677
2790 0.0389851
2800 0.0377186
2810 0.0373384
2820 0.0366666
2830 0.0361207
2840 0.0356325
2850 0.0354481
2860 0.0350735
2870 0.0347765
2880 0.034431
2890 0.0341263
2900 0.0338905
2910 0.0336591
2920 0.0333335
2930 0.0331886
2940 0.033066
2950 0.0328759
2960 0.0326903
2970 0.0327114
2980 0.0326245
2990 0.0325381
3000 0.0325133
3010 0.0325262
3020 0.032494
3030 0.0324632
3040 0.0324456
3050 0.0321124
3060 0.0318509
3070 0.0315856
3080 0.0313545
3090 0.0316141
3100 0.0321031
3110 0.0325403
3120 0.0329894
3130 0.0334608
3140 0.0334764
3150 0.0336311
3160 0.0337204
3170 0.0339849
3180 0.0339522
3190 0.0342521
3200 0.034299
3210 0.0345194
3220 0.0345449
3230 0.0350437
3240 0.0355053
3250 0.0361402
3260 0.0369474
3270 0.0379135
3280 0.0390039
3290 0.0398886
3300 0.040973
3310 0.041879
3320 0.0424797
3330 0.0428978
3340 0.0432996
3350 0.0436097
3360 0.0438609
3370 0.0443332
3380 0.0448425
3390 0.0451478
3400 0.0453855
3410 0.0456344
3420 0.0457887
3430 0.0457464
3440 0.0458708
3450 0.0459435
3460 0.0459018
3470 0.0458952
3480 0.0459289
3490 0.0459019
3500 0.0458703
3510 0.0458567
3520 0.0457242
3530 0.0455988
3540 0.0453347
3550 0.044916
3560 0.0443667
3570 0.0441689
3580 0.0438327
3590 0.0435859
3600 0.0435413
3610 0.0432175
3620 0.0428889
3630 0.0425432
3640 0.0423001
3650 0.042009
3660 0.0420354
3670 0.0417792
3680 0.0415782
3690 0.0413628
3700 0.0410124
3710 0.041032
3720 0.0408105
3730 0.0408804
3740 0.0409518
3750 0.0411662
3760 0.0411672
3770 0.041288
3780 0.0414048
3790 0.0414912
3800 0.0415845
3810 0.0416504
3820 0.0419491
3830 0.0420092
3840 0.0420351
3850 0.0420949
3860 0.0421703
3870 0.0421733
3880 0.0422071
3890 0.0422402
3900 0.0422721
3910 0.0422818
3920 0.0422976
3930 0.0422911
3940 0.0423038
3950 0.042262
3960 0.0422051
3970 0.0421436
3980 0.0420669
3990 0.0420382
4000 0.0419907
4010 0.0419336
4020 0.0418746
4030 0.0418201
4040 0.0416918
4050 0.0416104
4060 0.0415253
4070 0.0414293
4080 0.0413187
4090 0.04122
4100 0.0411058
4110 0.0409923
4120 0.04087
4130 0.040734
4140 0.040638
4150 0.0404932
4160 0.0403388
4170 0.0401725
4180 0.0400024
4190 0.0397652
4200 0.0395725
4210 0.039367
4220 0.0391605
4230 0.0389268
4240 0.0386981
4250 0.0384605
4260 0.0382158
4270 0.0379639
4280 0.037704
4290 0.0374005
4300 0.0371151
4310 0.0368204
4320 0.0364558
4330 0.0361524
4340 0.0358109
4350 0.0352922
4360 0.0348828
4370 0.0345024
4380 0.0340548
4390 0.0336251
4400 0.0333498
4410 0.032923
4420 0.0322709
4430 0.0318332
4440 0.0313956
4450 0.030873
4460 0.0306319
4470 0.0304674
4480 0.0301042
4490 0.0297716
4500 0.0296944
4510 0.0293843
4520 0.0292546
4530 0.0289551
4540 0.028704
4550 0.0282832
4560 0.0278641
4570 0.0274734
4580 0.0272311
4590 0.0269867
4600 0.0267878
4610 0.026605
4620 0.0263917
4630 0.026199
4640 0.0259909
4650 0.0257862
4660 0.0256062
4670 0.0254185
4680 0.0252653
4690 0.0251929
4700 0.0252192
4710 0.0250541
4720 0.0249334
4730 0.0248207
4740 0.0246347
4750 0.0243311
4760 0.0243781
4770 0.0242622
4780 0.0241865
4790 0.0241243
4800 0.0241908
4810 0.0239683
4820 0.0239233
4830 0.0238395
4840 0.0238548
4850 0.0237494
4860 0.0237586
4870 0.023666
4880 0.0235769
4890 0.0233883
4900 0.0232048
4910 0.0230364
4920 0.0229608
4930 0.0228867
4940 0.0228303
4950 0.0227604
4960 0.0226922
4970 0.0226316
4980 0.0225748
4990 0.0225029
5000 0.0224386
5010 0.022388
5020 0.0223272
5030 0.0222734
5040 0.0222222
5050 0.0221865
5060 0.0222109
5070 0.0221761
5080 0.0221335
5090 0.0220914
5100 0.0220485
5110 0.021935
5120 0.0218871
5130 0.021844
5140 0.0218011
5150 0.0217639
5160 0.0217216
5170 0.0216824
5180 0.0216462
5190 0.0216228
5200 0.0215939
5210 0.0215605
5220 0.0215459
5230 0.0215242
5240 0.0214951
5250 0.0214691
5260 0.02145
5270 0.0214223
5280 0.0214026
5290 0.0213749
5300 0.0213511
5310 0.0213354
5320 0.0212779
5330 0.021258
5340 0.0212967
5350 0.0212794
5360 0.0212351
5370 0.0212588
5380 0.0212422
5390 0.0211827
5400 0.0211638
5410 0.0211735
5420 0.0211341
5430 0.0211241
5440 0.0210742
5450 0.0210651
5460 0.021029
5470 0.0210437
5480 0.0210287
5490 0.02105
5500 0.0210561
5510 0.0210795
5520 0.021048
5530 0.0210258
5540 0.0210256
5550 0.0209885
5560 0.0209133
5570 0.0209874
5580 0.0210106
5590 0.0209909
5600 0.0209916
5610 0.021052
5620 0.0209893
5630 0.0209952
5640 0.0210292
5650 0.0210435
5660 0.021045
5670 0.0210544
5680 0.0210741
5690 0.0210621
5700 0.0210186
5710 0.0210601
5720 0.0210776
5730 0.0210643
5740 0.0211021
5750 0.0211767
5760 0.0211772
5770 0.0211977
5780 0.0212486
5790 0.0212781
5800 0.0213038
5810 0.0213375
5820 0.0213865
5830 0.0214301
5840 0.0214552
5850 0.0215126
5860 0.0215921
5870 0.0216726
5880 0.0217363
5890 0.0218047
5900 0.0218812
5910 0.0219594
5920 0.0220831
5930 0.022177
5940 0.0222589
5950 0.0223059
5960 0.0224079
5970 0.022482
5980 0.022576
5990 0.0227568
6000 0.0229376

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dielectron
#: RELATIVE WIDTH [%] 10.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 15.6455
251 15.1393
252 14.6331
253 14.1269
254 13.6652
255 13.2566
256 12.8881
257 12.6081
258 12.3371
259 12.161
260 11.9804
261 11.7399
262 11.6586
263 11.43
264 11.2535
265 10.9742
266 10.7026
267 10.4559
268 10.1635
269 9.7987
270 9.45653
271 9.06065
272 8.71641
273 8.3002
274 7.94478
275 7.69124
276 7.30296
277 7.05979
278 6.83636
279 6.663
280 6.47338
281 6.33393
282 6.11131
283 6.00423
284 5.90927
285 5.81474
286 5.73529
287 5.70876
288 5.62184
289 5.62262
290 5.62257
291 5.61675
292 5.64295
293 5.65294
294 5.62972
295 5.63736
296 5.66074
297 5.70049
298 5.73419
299 5.76239
300 5.81964
301 5.89912
302 5.98312
303 6.07446
304 6.1994
305 6.32839
306 6.46727
307 6.62785
308 6.83092
309 7.03945
310 7.24219
311 7.4488
312 7.6919
313 7.94929
314 8.17356
315 8.41932
316 8.66743
317 8.89565
318 9.08521
319 9.25691
320 9.41421
321 9.54955
322 9.63033
323 9.69007
324 9.75612
325 9.7936
326 9.82435
327 9.83466
328 9.84278
329 9.83328
330 9.79982
331 9.756
332 9.72308
333 9.66984
334 9.61858
335 9.56179
336 9.5017
337 9.45536
338 9.40993
339 9.36083
340 9.3144
341 9.27416
342 9.2405
343 9.21113
344 9.19084
345 9.17825
346 9.17219
347 9.17565
348 9.18577
349 9.20504
350 9.23303
351 9.26573
352 9.30473
353 9.34851
354 9.39465
355 9.44865
356 9.50456
357 9.57006
358 9.63142
359 9.68822
360 9.74302
361 9.79957
362 9.84723
363 9.88478
364 9.9133
365 9.95051
366 9.97645
367 10.0044
368 10.008
369 10.0209
370 10.0157
371 9.99861
372 9.97872
373 9.9612
374 9.93267
375 9.91213
376 9.87201
377 9.84327
378 9.81102
379 9.76073
380 9.7081
381 9.64357
382 9.58603
383 9.52713
384 9.46682
385 9.42404
386 9.36348
387 9.32149
388 9.28731
389 9.24828
390 9.20801
391 9.17482
392 9.13236
393 9.09501
394 9.04196
395 8.99129
396 8.96695
397 8.97264
398 8.91439
399 8.84707
400 8.79068
401 8.72826
402 8.65757
403 8.55947
404 8.44276
405 8.36213
406 8.27426
407 8.19346
408 8.09612
409 8.00651
410 7.90003
411 7.77659
412 7.66199
413 7.50855
414 7.38372
415 7.25681
416 7.174
417 7.04518
418 6.91488
419 6.75419
420 6.646
421 6.45973
422 6.29875
423 6.06611
424 5.90053
425 5.69853
426 5.52252
427 5.32715
428 5.16051
429 4.98914
430 4.85612
431 4.69973
432 4.57823
433 4.46403
434 4.36982
435 4.26672
436 4.15632
437 4.03112
438 3.9319
439 3.81594
440 3.69103
441 3.55365
442 3.4397
443 3.35323
444 3.26606
445 3.17093
446 3.1037
447 3.03924
448 2.99765
449 2.95845
450 2.91299
451 2.85981
452 2.81824
453 2.75178
454 2.71626
455 2.68067
456 2.61872
457 2.54627
458 2.48688
459 2.43201
460 2.40454
461 2.3659
462 2.30882
463 2.28604
464 2.27706
465 2.26666
466 2.24609
467 2.22889
468 2.20772
469 2.19862
470 2.18388
471 2.16225
472 2.14582
473 2.13136
474 2.11421
475 2.10839
476 2.09956
477 2.09608
478 2.09114
479 2.08719
480 2.08009
481 2.08195
482 2.07649
483 2.07583
484 2.07649
485 2.07823
486 2.08648
487 2.09532
488 2.08961
489 2.08897
490 2.09598
491 2.10281
492 2.10472
493 2.09697
494 2.10503
495 2.12482
496 2.13506
497 2.13531
498 2.14514
499 2.14076
500 2.1624
501 2.15196
502 2.14157
503 2.14919
504 2.16397
505 2.17948
506 2.20468
507 2.20906
508 2.23174
509 2.25662
510 2.26033
511 2.27044
512 2.2701
513 2.28033
514 2.30062
515 2.31377
516 2.32447
517 2.34894
518 2.35889
519 2.38321
520 2.38216
521 2.38317
522 2.38402
523 2.39957
524 2.40466
525 2.42222
526 2.42774
527 2.4625
528 2.48513
529 2.51973
530 2.5413
531 2.57508
532 2.59924
533 2.63905
534 2.67066
535 2.69712
536 2.73001
537 2.75702
538 2.79714
539 2.81631
540 2.82654
541 2.84209
542 2.86285
543 2.88756
544 2.90524
545 2.91835
546 2.93854
547 2.94977
548 2.95994
549 2.96123
550 2.96579
551 2.98206
552 2.97905
553 2.98344
554 2.98634
555 2.98154
556 2.98701
557 2.96779
558 2.9455
559 2.93921
560 2.93217
561 2.91146
562 2.89393
563 2.87229
564 2.86013
565 2.84016
566 2.80846
567 2.78344
568 2.76337
569 2.74274
570 2.7217
571 2.69617
572 2.67718
573 2.64742
574 2.61323
575 2.56604
576 2.53963
577 2.52168
578 2.49691
579 2.48265
580 2.47075
581 2.46453
582 2.49035
583 2.48733
584 2.47071
585 2.46283
586 2.45336
587 2.44661
588 2.43467
589 2.41255
590 2.40077
591 2.3946
592 2.38839
593 2.37408
594 2.36589
595 2.36368
596 2.35944
597 2.3593
598 2.3534
599 2.35049
600 2.34239
601 2.33816
602 2.32099
603 2.29943
604 2.27954
605 2.25697
606 2.23581
607 2.21154
608 2.1884
609 2.16846
610 2.1459
611 2.12049
612 2.09639
613 2.06262
614 2.04062
615 2.01242
616 1.98462
617 1.96036
618 1.93041
619 1.90529
620 1.87829
621 1.84829
622 1.81826
623 1.78859
624 1.76084
625 1.73197
626 1.70375
627 1.67926
628 1.6524
629 1.62619
630 1.5998
631 1.57343
632 1.54899
633 1.52384
634 1.49941
635 1.47498
636 1.45027
637 1.42666
638 1.4034
639 1.38039
640 1.35773
641 1.33566
642 1.31498
643 1.29468
644 1.27489
645 1.25574
646 1.23693
647 1.21881
648 1.20158
649 1.18462
650 1.1688
651 1.15361
652 1.13903
653 1.12496
654 1.113
655 1.1014
656 1.09049
657 1.08024
658 1.07088
659 1.06279
660 1.05591
661 1.04863
662 1.04255
663 1.03713
664 1.03214
665 1.02795
666 1.02433
667 1.02104
668 1.01829
669 1.01594
670 1.01394
671 1.01263
672 1.01187
673 1.01143
674 1.01154
675 1.0119
676 1.01273
677 1.01384
678 1.01522
679 1.01676
680 1.01873
681 1.02147
682 1.02427
683 1.02723
684 1.03095
685 1.03475
686 1.03901
687 1.04375
688 1.04854
689 1.05452
690 1.06068
691 1.06722
692 1.07462
693 1.08297
694 1.09167
695 1.10091
696 1.11105
697 1.12225
698 1.13409
699 1.14746
700 1.16117
701 1.17617
702 1.19265
703 1.20992
704 1.22879
705 1.24927
706 1.27083
707 1.29416
708 1.31939
709 1.34551
710 1.37043
711 1.40017
712 1.43223
713 1.46695
714 1.49892
715 1.53608
716 1.57474
717 1.61662
718 1.65729
719 1.69945
720 1.74215
721 1.79784
722 1.84437
723 1.90057
724 1.95213
725 2.00871
726 2.0688
727 2.12428
728 2.17608
729 2.23316
730 2.27813
731 2.32898
732 2.36633
733 2.40571
734 2.4487
735 2.4777
736 2.51871
737 2.54862
738 2.58612
739 2.63167
740 2.66636
741 2.69839
742 2.7373
743 2.75176
744 2.77764
745 2.80097
746 2.81207
747 2.82311
748 2.8338
749 2.84294
750 2.86341
755 2.91962
760 2.93785
765 2.95588
770 2.94533
775 2.90979
780 2.8309
785 2.74888
790 2.6485
795 2.54016
800 2.4093
805 2.28212
810 2.14145
815 2.01543
820 1.90188
825 1.78169
830 1.69122
835 1.62052
840 1.57296
845 1.55713
850 1.54789
855 1.54256
860 1.55956
865 1.57695
870 1.60618
875 1.62313
880 1.63527
885 1.65229
890 1.65842
895 1.66901
900 1.65819
905 1.61752
910 1.58269
915 1.53067
920 1.47497
925 1.40827
930 1.31932
935 1.23866
940 1.17267
945 1.10257
950 1.04454
955 0.991176
960 0.95166
965 0.919117
970 0.90008
975 0.874494
980 0.857499
985 0.845375
990 0.832032
995 0.81695
1000 0.805839
1005 0.788256
1010 0.781476
1015 0.771557
1020 0.766489
1025 0.761384
1030 0.764117
1035 0.768226
1040 0.772652
1045 0.776105
1050 0.784694
1055 0.787742
1060 0.794369
1065 0.796857
1070 0.79895
1075 0.800353
1080 0.801105
1085 0.796906
1090 0.794157
1095 0.78697
1100 0.780858
1105 0.771818
1110 0.763521
1115 0.752838
1120 0.743395
1125 0.733418
1130 0.7243
1135 0.713636
1140 0.703771
1145 0.694642
1150 0.686517
1155 0.679504
1160 0.67382
1165 0.669799
1170 0.66637
1175 0.665786
1180 0.664212
1185 0.66346
1190 0.662535
1195 0.659703
1200 0.65548
1205 0.650698
1210 0.64385
1215 0.635303
1220 0.62501
1225 0.613114
1230 0.599751
1235 0.585662
1240 0.571176
1245 0.557103
1250 0.544625
1255 0.531726
1260 0.520063
1265 0.510878
1270 0.502795
1275 0.495893
1280 0.488488
1285 0.481265
1290 0.475804
1295 0.469215
1300 0.462335
1305 0.455202
1310 0.447412
1315 0.438395
1320 0.429912
1325 0.420826
1330 0.411306
1335 0.401539
1340 0.391557
1345 0.381435
1350 0.372419
1355 0.362675
1360 0.352005
1365 0.342676
1370 0.333898
1375 0.325686
1380 0.318258
1385 0.310401
1390 0.303344
1395 0.29819
1400 0.293747
1405 0.289099
1410 0.285827
1415 0.282235
1420 0.279907
1425 0.278569
1430 0.277407
1435 0.275721
1440 0.274484
1445 0.272572
1450 0.270781
1455 0.26971
1460 0.267567
1465 0.265513
1470 0.262265
1475 0.260008
1480 0.256889
1485 0.25515
1490 0.251928
1495 0.249127
1500 0.246071
1510 0.242398
1520 0.237768
1530 0.234873
1540 0.231431
1550 0.229271
1560 0.227686
1570 0.226946
1580 0.226835
1590 0.228822
1600 0.231158
1610 0.237267
1620 0.245357
1630 0.254743
1640 0.266482
1650 0.277825
1660 0.290279
1670 0.302615
1680 0.311692
1690 0.317709
1700 0.322444
1710 0.322987
1720 0.322668
1730 0.318547
1740 0.312094
1750 0.302114
1760 0.291179
1770 0.277644
1780 0.264239
1790 0.24884
1800 0.232906
1810 0.216084
1820 0.201253
1830 0.186553
1840 0.173261
1850 0.160633
1860 0.148413
1870 0.13772
1880 0.128958
1890 0.121455
1900 0.115527
1910 0.110474
1920 0.106204
1930 0.104086
1940 0.104017
1950 0.105225
1960 0.107263
1970 0.109788
1980 0.113638
1990 0.119546
2000 0.126409
2010 0.131682
2020 0.137256
2030 0.144511
2040 0.152453
2050 0.158623
2060 0.1631
2070 0.166684
2080 0.171337
2090 0.175043
2100 0.176449
2110 0.179447
2120 0.18117
2130 0.182697
2140 0.184179
2150 0.187867
2160 0.190369
2170 0.195941
2180 0.19966
2190 0.207273
2200 0.215581
2210 0.221743
2220 0.227755
2230 0.232695
2240 0.237267
2250 0.241691
2260 0.24156
2270 0.240551
2280 0.241482
2290 0.242395
2300 0.2428
2310 0.240352
2320 0.237463
2330 0.239467
2340 0.238759
2350 0.240301
2360 0.236306
2370 0.237173
2380 0.237697
2390 0.235797
2400 0.23335
2410 0.233201
2420 0.230104
2430 0.227359
2440 0.222183
2450 0.216721
2460 0.214897
2470 0.209241
2480 0.204537
2490 0.198617
2500 0.195349
2510 0.190958
2520 0.186108
2530 0.179274
2540 0.174504
2550 0.168274
2560 0.161383
2570 0.153253
2580 0.145848
2590 0.138082
2600 0.131687
2610 0.12295
2620 0.11415
2630 0.107708
2640 0.101877
2650 0.0963205
2660 0.0908386
2670 0.085183
2680 0.0807886
2690 0.0773721
2700 0.0738667
2710 0.0704066
2720 0.0670133
2730 0.0648573
2740 0.0621009
2750 0.0602227
2760 0.0577921
2770 0.0555656
2780 0.0536897
2790 0.0519946
2800 0.0502548
2810 0.0490095
2820 0.0478721
2830 0.0471791
2840 0.0464816
2850 0.0455943
2860 0.0446979
2870 0.0441918
2880 0.0436193
2890 0.0431444
2900 0.0426812
2910 0.0422761
2920 0.0420596
2930 0.0419137
2940 0.041741
2950 0.0416575
2960 0.041448
2970 0.0412976
2980 0.041318
2990 0.0411967
3000 0.0414206
3010 0.0413549
3020 0.0410606
3030 0.0410681
3040 0.0409324
3050 0.0409593
3060 0.0410298
3070 0.0409868
3080 0.0410976
3090 0.0413531
3100 0.0415053
3110 0.0418556
3120 0.0419469
3130 0.0419897
3140 0.0419739
3150 0.0418306
3160 0.0417538
3170 0.0416576
3180 0.0417033
3190 0.0420321
3200 0.0423895
3210 0.0430454
3220 0.0438942
3230 0.0447097
3240 0.0456097
3250 0.0463598
3260 0.0465548
3270 0.0472305
3280 0.0476881
3290 0.048141
3300 0.0485036
3310 0.048632
3320 0.0489276
3330 0.0494955
3340 0.0495939
3350 0.0498555
3360 0.0498859
3370 0.0499549
3380 0.0500839
3390 0.0501478
3400 0.05023
3410 0.0503545
3420 0.0502842
3430 0.0503407
3440 0.0503557
3450 0.0504986
3460 0.0503499
3470 0.050273
3480 0.0502997
3490 0.0502456
3500 0.0502285
3510 0.0502858
3520 0.0501065
3530 0.0501739
3540 0.0501167
3550 0.0500104
3560 0.0499444
3570 0.0498445
3580 0.0496231
3590 0.0495223
3600 0.049303
3610 0.0491145
3620 0.0489325
3630 0.0486963
3640 0.0485326
3650 0.0483983
3660 0.0482931
3670 0.0481367
3680 0.0480229
3690 0.0478946
3700 0.0477481
3710 0.0475325
3720 0.0473816
3730 0.0472564
3740 0.0471636
3750 0.0469689
3760 0.0468344
3770 0.046787
3780 0.0467224
3790 0.0466669
3800 0.0465722
3810 0.0464899
3820 0.0463743
3830 0.0462537
3840 0.0461578
3850 0.046031
3860 0.0458388
3870 0.0457306
3880 0.0456259
3890 0.045536
3900 0.0454363
3910 0.0453151
3920 0.0452502
3930 0.045197
3940 0.0451074
3950 0.0449902
3960 0.0449584
3970 0.0448253
3980 0.0446947
3990 0.0445858
4000 0.0444355
4010 0.0442807
4020 0.044178
4030 0.0440172
4040 0.0439027
4050 0.0437925
4060 0.0436444
4070 0.0435354
4080 0.0434115
4090 0.0432838
4100 0.0431311
4110 0.0429972
4120 0.0428556
4130 0.0427251
4140 0.042574
4150 0.042426
4160 0.0422332
4170 0.0420889
4180 0.0419014
4190 0.0417508
4200 0.0415516
4210 0.0413529
4220 0.0411487
4230 0.0409722
4240 0.040761
4250 0.0405314
4260 0.0403085
4270 0.0401141
4280 0.0399174
4290 0.0397149
4300 0.0395034
4310 0.0392909
4320 0.0390623
4330 0.0388404
4340 0.038606
4350 0.0383716
4360 0.0380948
4370 0.0378312
4380 0.0375198
4390 0.0373251
4400 0.037047
4410 0.036594
4420 0.0361405
4430 0.0358254
4440 0.0355192
4450 0.0352517
4460 0.0347929
4470 0.0344514
4480 0.0342996
4490 0.0340157
4500 0.033716
4510 0.0333631
4520 0.0330114
4530 0.0327922
4540 0.0325681
4550 0.0322583
4560 0.0320487
4570 0.0317425
4580 0.0314616
4590 0.0311848
4600 0.0310338
4610 0.0306478
4620 0.030484
4630 0.0302225
4640 0.0301104
4650 0.0300042
4660 0.0297735
4670 0.0295593
4680 0.0293848
4690 0.0291915
4700 0.029014
4710 0.0286718
4720 0.0283689
4730 0.0282032
4740 0.0278909
4750 0.0277357
4760 0.0274331
4770 0.0273945
4780 0.0272459
4790 0.0270999
4800 0.0269555
4810 0.0268243
4820 0.0266626
4830 0.0266783
4840 0.0264144
4850 0.0263284
4860 0.026192
4870 0.0261099
4880 0.0260145
4890 0.0259042
4900 0.025671
4910 0.0257114
4920 0.0256085
4930 0.0255346
4940 0.0254047
4950 0.0253097
4960 0.0252292
4970 0.0251573
4980 0.0249725
4990 0.0248971
5000 0.0249427
5010 0.024996
5020 0.0249653
5030 0.0249261
5040 0.0248789
5050 0.0248166
5060 0.0247764
5070 0.0247048
5080 0.0245589
5090 0.0244874
5100 0.0244375
5110 0.0243821
5120 0.0243376
5130 0.0243
5140 0.0241698
5150 0.0241207
5160 0.0240791
5170 0.024032
5180 0.0239905
5190 0.0239582
5200 0.0239111
5210 0.0238755
5220 0.0238332
5230 0.0237971
5240 0.0237639
5250 0.0237278
5260 0.0236862
5270 0.0236542
5280 0.0236123
5290 0.0235821
5300 0.0235557
5310 0.0235285
5320 0.0235104
5330 0.0234857
5340 0.023467
5350 0.0234569
5360 0.0234431
5370 0.0234186
5380 0.0233924
5390 0.0233805
5400 0.0233671
5410 0.0233505
5420 0.0233485
5430 0.0233457
5440 0.023353
5450 0.0234165
5460 0.0233946
5470 0.0233827
5480 0.0233704
5490 0.0233484
5500 0.0233956
5510 0.0233785
5520 0.0233062
5530 0.0233099
5540 0.023373
5550 0.0233771
5560 0.023446
5570 0.0233858
5580 0.0233897
5590 0.0234057
5600 0.0234147
5610 0.023424
5620 0.0234424
5630 0.0234537
5640 0.0234758
5650 0.0234976
5660 0.0235207
5670 0.0235461
5680 0.0235166
5690 0.0235458
5700 0.0235206
5710 0.0235572
5720 0.023603
5730 0.0236454
5740 0.0236922
5750 0.0237375
5760 0.0238463
5770 0.0239058
5780 0.0239569
5790 0.0240189
5800 0.0240824
5810 0.0242194
5820 0.024304
5830 0.0243334
5840 0.024421
5850 0.0245201
5860 0.0246224
5870 0.0247356
5880 0.024776
5890 0.0248944
5900 0.0250804
5910 0.0252169
5920 0.0253661
5930 0.0255142
5940 0.0256709
5950 0.0259233
5960 0.0261001
5970 0.0262652
5980 0.0265029
5990 0.0267407
6000 0.0269784



==> anc/Observeddimuoncross-sectionlimits.csv <==
#: table_doi: 10.17182/hepdata.88425.v3/t8
#: name: Observed dimuon cross-section limits
#: description: Observed upper limits at 95% CL on the fiducial cross-section times branching ratio as a function of pole mass for the zero-width  0.5%  1.2%  3%  6% and 10% relative width signals for the dimuon channel.
#: data_file: dilepton_crossSectionLimit_obs_mm.yaml
#: keyword reactions: P P --> LEPTON+ LEPTON-
#: keyword observables: INV MASS
#: keyword cmenergies: 13000
#: keyword phrases: Zprime | ATLAS | LHC | dilepton | BSM | resonance
#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 0.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 5.25595
251 5.88745
252 6.51896
253 7.15046
254 7.78196
255 8.41347
256 9.04497
257 9.60464
258 10.1461
259 10.6426
260 11.1104
261 11.5248
262 11.8606
263 12.1325
264 12.3221
265 12.4703
266 12.5651
267 12.6108
268 12.6063
269 12.5625
270 12.4841
271 12.3748
272 12.2208
273 12.0686
274 11.8851
275 11.6801
276 11.4531
277 11.2226
278 10.9501
279 10.6545
280 10.3365
281 9.99638
282 9.63835
283 9.24417
284 8.85917
285 8.46512
286 8.06513
287 7.67723
288 7.30203
289 6.94499
290 6.59437
291 6.27953
292 5.98103
293 5.72703
294 5.50127
295 5.32806
296 5.19348
297 5.08072
298 5.02674
299 4.97748
300 4.93777
301 4.90925
302 4.89086
303 4.90898
304 4.91029
305 4.93306
306 4.93868
307 4.93321
308 4.89873
309 4.85934
310 4.80324
311 4.72675
312 4.64469
313 4.53848
314 4.43997
315 4.33436
316 4.20703
317 4.09411
318 3.9639
319 3.83513
320 3.72422
321 3.61629
322 3.51504
323 3.41841
324 3.31963
325 3.2153
326 3.14507
327 3.07023
328 2.99544
329 2.92752
330 2.85327
331 2.79323
332 2.73437
333 2.67419
334 2.618
335 2.57367
336 2.52623
337 2.48743
338 2.45437
339 2.41946
340 2.38094
341 2.34923
342 2.31755
343 2.29014
344 2.26006
345 2.23385
346 2.2076
347 2.18156
348 2.15325
349 2.12618
350 2.09874
351 2.07119
352 2.04472
353 2.01937
354 1.99445
355 1.97228
356 1.95108
357 1.93237
358 1.91475
359 1.9009
360 1.89078
361 1.8845
362 1.8815
363 1.88223
364 1.88949
365 1.90166
366 1.92007
367 1.94393
368 1.97197
369 1.99582
370 2.03242
371 2.0858
372 2.1445
373 2.21063
374 2.27476
375 2.3465
376 2.44009
377 2.53577
378 2.64274
379 2.7493
380 2.86117
381 2.97478
382 3.1038
383 3.22971
384 3.35099
385 3.47854
386 3.59766
387 3.72602
388 3.84858
389 3.95294
390 4.0515
391 4.13704
392 4.21839
393 4.28901
394 4.35382
395 4.40624
396 4.44678
397 4.47401
398 4.4823
399 4.50029
400 4.48931
401 4.468
402 4.43242
403 4.4397
404 4.39519
405 4.34569
406 4.29122
407 4.23177
408 4.16917
409 4.09191
410 4.01447
411 3.94144
412 3.86001
413 3.81794
414 3.80109
415 3.75881
416 3.65538
417 3.64613
418 3.61801
419 3.571
420 3.5274
421 3.48697
422 3.46159
423 3.43682
424 3.46256
425 3.48206
426 3.43866
427 3.40281
428 3.39178
429 3.39094
430 3.33787
431 3.31249
432 3.31479
433 3.32941
434 3.39383
435 3.41824
436 3.44264
437 3.46863
438 3.47873
439 3.50541
440 3.5549
441 3.5781
442 3.62349
443 3.66465
444 3.71514
445 3.76009
446 3.79262
447 3.77521
448 3.8199
449 3.86425
450 3.87675
451 3.92058
452 3.98894
453 4.00358
454 4.06437
455 4.1076
456 4.18601
457 4.24342
458 4.30991
459 4.38559
460 4.47046
461 4.53776
462 4.5982
463 4.63555
464 4.65868
465 4.71044
466 4.7596
467 4.78148
468 4.80464
469 4.81536
470 4.82883
471 4.84691
472 4.86291
473 4.87041
474 4.87397
475 4.88425
476 4.89749
477 4.89773
478 4.85585
479 4.83693
480 4.82992
481 4.80666
482 4.7746
483 4.75374
484 4.72855
485 4.68085
486 4.61707
487 4.55537
488 4.48967
489 4.42797
490 4.42964
491 4.39596
492 4.35021
493 4.29342
494 4.25288
495 4.21495
496 4.15737
497 4.10916
498 4.0951
499 4.05836
500 4.015
501 3.96783
502 3.90973
503 3.796
504 3.74089
505 3.66879
506 3.62735
507 3.57241
508 3.50629
509 3.45663
510 3.41078
511 3.31003
512 3.24594
513 3.18429
514 3.14148
515 3.08995
516 3.05494
517 3.00677
518 2.96768
519 2.91155
520 2.86799
521 2.83639
522 2.80574
523 2.72961
524 2.68814
525 2.64856
526 2.61417
527 2.56822
528 2.54125
529 2.50398
530 2.46806
531 2.46246
532 2.41974
533 2.38653
534 2.34147
535 2.2928
536 2.26808
537 2.24057
538 2.20835
539 2.18159
540 2.15502
541 2.1232
542 2.11973
543 2.11802
544 2.05687
545 2.03965
546 2.01724
547 1.99663
548 1.97441
549 1.95062
550 1.95524
551 1.94686
552 1.92804
553 1.93098
554 1.91579
555 1.89218
556 1.8516
557 1.83227
558 1.81641
559 1.78988
560 1.77857
561 1.76525
562 1.78544
563 1.77989
564 1.76385
565 1.75863
566 1.74833
567 1.76856
568 1.74124
569 1.73723
570 1.7675
571 1.7919
572 1.82706
573 1.82426
574 1.82597
575 1.79754
576 1.7676
577 1.77441
578 1.77436
579 1.76008
580 1.73752
581 1.74603
582 1.75584
583 1.74434
584 1.73219
585 1.71939
586 1.73499
587 1.75163
588 1.77104
589 1.79917
590 1.81891
591 1.83989
592 1.86201
593 1.88521
594 1.91308
595 1.93846
596 1.96477
597 1.98882
598 2.0119
599 2.04407
600 2.074
601 2.09717
602 2.12069
603 2.14765
604 2.17469
605 2.2018
606 2.22905
607 2.25441
608 2.27794
609 2.29594
610 2.32062
611 2.34696
612 2.37136
613 2.39615
614 2.42264
615 2.4481
616 2.46785
617 2.48737
618 2.50632
619 2.5228
620 2.53527
621 2.55061
622 2.56904
623 2.58288
624 2.59446
625 2.59726
626 2.59832
627 2.60684
628 2.60702
629 2.61191
630 2.61398
631 2.61353
632 2.61501
633 2.614
634 2.60915
635 2.6042
636 2.59749
637 2.59042
638 2.58372
639 2.5761
640 2.56202
641 2.55262
642 2.54141
643 2.5291
644 2.51706
645 2.50291
646 2.4898
647 2.47401
648 2.45742
649 2.44064
650 2.42318
651 2.40658
652 2.39134
653 2.37648
654 2.36049
655 2.3442
656 2.32828
657 2.31032
658 2.29424
659 2.27769
660 2.26534
661 2.25172
662 2.23826
663 2.2233
664 2.20862
665 2.19425
666 2.17769
667 2.16285
668 2.14675
669 2.13451
670 2.12491
671 2.11052
672 2.09782
673 2.08532
674 2.07419
675 2.06328
676 2.05151
677 2.03856
678 2.02473
679 2.01521
680 2.0051
681 1.99339
682 1.97698
683 1.96192
684 1.95171
685 1.94059
686 1.92419
687 1.90717
688 1.88852
689 1.87272
690 1.85675
691 1.84378
692 1.82817
693 1.80892
694 1.79511
695 1.78245
696 1.76336
697 1.74243
698 1.71976
699 1.70004
700 1.68132
701 1.66508
702 1.64538
703 1.62792
704 1.6042
705 1.57862
706 1.55506
707 1.5325
708 1.5051
709 1.48086
710 1.45676
711 1.43471
712 1.41026
713 1.38753
714 1.36201
715 1.33929
716 1.31021
717 1.28737
718 1.26105
719 1.2361
720 1.20585
721 1.1818
722 1.15694
723 1.13116
724 1.10521
725 1.08477
726 1.058
727 1.032
728 1.00627
729 0.984944
730 0.961111
731 0.941425
732 0.921343
733 0.903122
734 0.884258
735 0.866633
736 0.849018
737 0.834885
738 0.814482
739 0.802111
740 0.788192
741 0.77466
742 0.760594
743 0.746752
744 0.736606
745 0.725362
746 0.715067
747 0.705579
748 0.697565
749 0.690353
750 0.677749
755 0.651109
760 0.624528
765 0.606168
770 0.594205
775 0.585249
780 0.57828
785 0.573386
790 0.571623
795 0.57668
800 0.581599
805 0.589847
810 0.595674
815 0.607884
820 0.62072
825 0.631947
830 0.644005
835 0.654157
840 0.670281
845 0.68712
850 0.698992
855 0.715021
860 0.732579
865 0.750195
870 0.766861
875 0.791128
880 0.812745
885 0.836223
890 0.865715
895 0.89516
900 0.923837
905 0.949229
910 0.968917
915 0.997921
920 1.01971
925 1.0377
930 1.05545
935 1.07627
940 1.09016
945 1.09883
950 1.10861
955 1.10862
960 1.10916
965 1.1018
970 1.09586
975 1.09305
980 1.08077
985 1.07188
990 1.05533
995 1.03947
1000 1.01589
1005 0.989386
1010 0.965647
1015 0.935447
1020 0.905045
1025 0.871407
1030 0.843515
1035 0.807357
1040 0.774263
1045 0.743639
1050 0.711177
1055 0.682354
1060 0.65292
1065 0.625681
1070 0.601789
1075 0.580305
1080 0.559707
1085 0.542016
1090 0.525249
1095 0.510065
1100 0.497384
1105 0.485796
1110 0.474296
1115 0.464051
1120 0.458315
1125 0.454018
1130 0.449704
1135 0.445232
1140 0.441214
1145 0.440133
1150 0.441254
1155 0.443355
1160 0.446208
1165 0.451408
1170 0.456209
1175 0.460573
1180 0.469216
1185 0.476845
1190 0.485669
1195 0.498439
1200 0.513057
1205 0.526553
1210 0.539666
1215 0.553312
1220 0.567035
1225 0.583937
1230 0.59808
1235 0.611928
1240 0.626239
1245 0.640097
1250 0.654786
1255 0.667089
1260 0.675546
1265 0.685875
1270 0.694499
1275 0.70439
1280 0.714681
1285 0.722342
1290 0.726309
1295 0.732362
1300 0.73726
1305 0.741386
1310 0.744088
1315 0.744823
1320 0.746412
1325 0.747511
1330 0.746096
1335 0.746452
1340 0.745114
1345 0.741414
1350 0.739989
1355 0.737306
1360 0.733976
1365 0.730223
1370 0.726619
1375 0.722723
1380 0.717864
1385 0.712652
1390 0.707426
1395 0.701461
1400 0.694133
1405 0.687402
1410 0.680488
1415 0.672519
1420 0.665155
1425 0.657421
1430 0.649379
1435 0.641114
1440 0.632399
1445 0.623882
1450 0.615191
1455 0.605887
1460 0.59677
1465 0.587431
1470 0.579436
1475 0.571162
1480 0.561441
1485 0.55271
1490 0.543266
1495 0.534692
1500 0.524801
1510 0.506732
1520 0.488826
1530 0.471201
1540 0.454557
1550 0.440476
1560 0.426531
1570 0.410534
1580 0.397362
1590 0.386605
1600 0.37448
1610 0.365435
1620 0.355516
1630 0.347568
1640 0.340859
1650 0.334907
1660 0.330772
1670 0.327063
1680 0.32222
1690 0.318817
1700 0.316075
1710 0.313132
1720 0.311239
1730 0.31116
1740 0.310198
1750 0.310108
1760 0.309827
1770 0.308894
1780 0.307703
1790 0.305962
1800 0.304548
1810 0.303122
1820 0.301854
1830 0.300854
1840 0.299071
1850 0.297091
1860 0.294064
1870 0.290878
1880 0.287564
1890 0.284153
1900 0.280589
1910 0.277714
1920 0.273693
1930 0.269325
1940 0.266803
1950 0.263996
1960 0.260009
1970 0.256162
1980 0.25167
1990 0.247055
2000 0.2419
2010 0.237898
2020 0.23372
2030 0.22974
2040 0.225816
2050 0.222877
2060 0.219312
2070 0.213706
2080 0.207927
2090 0.203745
2100 0.199536
2110 0.19486
2120 0.190767
2130 0.187767
2140 0.183878
2150 0.181247
2160 0.178687
2170 0.175496
2180 0.171818
2190 0.168743
2200 0.165452
2210 0.162653
2220 0.160104
2230 0.157578
2240 0.15558
2250 0.154051
2260 0.152481
2270 0.150658
2280 0.147845
2290 0.145153
2300 0.142668
2310 0.140651
2320 0.13892
2330 0.137753
2340 0.13644
2350 0.13493
2360 0.133222
2370 0.131284
2380 0.129116
2390 0.126899
2400 0.124836
2410 0.123272
2420 0.121657
2430 0.120152
2440 0.118592
2450 0.117169
2460 0.115557
2470 0.113847
2480 0.112275
2490 0.110846
2500 0.109533
2510 0.108394
2520 0.107246
2530 0.106356
2540 0.105073
2550 0.104078
2560 0.103148
2570 0.102147
2580 0.101122
2590 0.100127
2600 0.0991067
2610 0.098109
2620 0.0971366
2630 0.0961534
2640 0.095104
2650 0.0940582
2660 0.0931182
2670 0.0921859
2680 0.0912761
2690 0.0906641
2700 0.0898019
2710 0.088933
2720 0.088373
2730 0.0875344
2740 0.0869852
2750 0.0865631
2760 0.0862967
2770 0.0858567
2780 0.0850818
2790 0.0841671
2800 0.0833756
2810 0.0826417
2820 0.0816267
2830 0.0809179
2840 0.0802193
2850 0.0792624
2860 0.0786002
2870 0.0776561
2880 0.0766078
2890 0.0756441
2900 0.0747212
2910 0.0740999
2920 0.0735077
2930 0.0729294
2940 0.072398
2950 0.0718272
2960 0.0712704
2970 0.0707255
2980 0.0701941
2990 0.0696637
3000 0.0691518
3010 0.0686451
3020 0.0679593
3030 0.0675883
3040 0.067201
3050 0.066772
3060 0.0663481
3070 0.0658671
3080 0.0654172
3090 0.0649844
3100 0.0645587
3110 0.0641289
3120 0.0637237
3130 0.0634867
3140 0.0633537
3150 0.0633205
3160 0.0628214
3170 0.0623699
3180 0.0619665
3190 0.0616098
3200 0.0612499
3210 0.0609239
3220 0.0607189
3230 0.0604037
3240 0.0601022
3250 0.0597987
3260 0.0593485
3270 0.0588081
3280 0.0581595
3290 0.05789
3300 0.057628
3310 0.0573728
3320 0.0571667
3330 0.057006
3340 0.0567638
3350 0.0564475
3360 0.0563057
3370 0.0561555
3380 0.0559957
3390 0.0558373
3400 0.0556406
3410 0.0555054
3420 0.0553723
3430 0.0551788
3440 0.0550497
3450 0.054829
3460 0.0545703
3470 0.0543807
3480 0.0541186
3490 0.0538445
3500 0.0536172
3510 0.0534163
3520 0.0532348
3530 0.0531134
3540 0.0529702
3550 0.0528218
3560 0.0528077
3570 0.0526279
3580 0.0525114
3590 0.0523923
3600 0.0523249
3610 0.0523178
3620 0.0520927
3630 0.0519345
3640 0.0518637
3650 0.0517509
3660 0.0517889
3670 0.0516964
3680 0.051575
3690 0.0513682
3700 0.0511598
3710 0.0510114
3720 0.0509354
3730 0.0508371
3740 0.0507166
3750 0.0507917
3760 0.0507956
3770 0.0506879
3780 0.0506175
3790 0.0503661
3800 0.0502525
3810 0.0501749
3820 0.0501127
3830 0.0501574
3840 0.0501338
3850 0.0500419
3860 0.0499578
3870 0.0498595
3880 0.0497564
3890 0.0494944
3900 0.0493212
3910 0.0492144
3920 0.0490005
3930 0.0488493
3940 0.048761
3950 0.048606
3960 0.0483846
3970 0.0481732
3980 0.0479673
3990 0.0477602
4000 0.0475899
4010 0.0474472
4020 0.047455
4030 0.047406
4040 0.0472668
4050 0.0472364
4060 0.0471076
4070 0.0470151
4080 0.0468889
4090 0.0468594
4100 0.0468498
4110 0.0468777
4120 0.0469337
4130 0.0470014
4140 0.0470809
4150 0.0471852
4160 0.047314
4170 0.0475009
4180 0.0477458
4190 0.0479848
4200 0.048083
4210 0.0482606
4220 0.0483871
4230 0.0484624
4240 0.0486215
4250 0.0487504
4260 0.0488492
4270 0.0489179
4280 0.0489565
4290 0.0489722
4300 0.0489626
4310 0.0489275
4320 0.0488175
4330 0.0487593
4340 0.0487954
4350 0.0488862
4360 0.049014
4370 0.0490324
4380 0.0490446
4390 0.0490507
4400 0.0489744
4410 0.0489828
4420 0.0489659
4430 0.048926
4440 0.0488632
4450 0.0489159
4460 0.0490325
4470 0.0490322
4480 0.049047
4490 0.0490213
4500 0.0489538
4510 0.0489516
4520 0.0489322
4530 0.048972
4540 0.0489038
4550 0.0489707
4560 0.04905
4570 0.0491409
4580 0.0492235
4590 0.0492228
4600 0.0492549
4610 0.0493025
4620 0.0493875
4630 0.0495097
4640 0.0495728
4650 0.0496502
4660 0.0497419
4670 0.0497832
4680 0.0497873
4690 0.0498167
4700 0.0498723
4710 0.049778
4720 0.0498117
4730 0.0498714
4740 0.0498821
4750 0.0498954
4760 0.0499113
4770 0.0499299
4780 0.0499599
4790 0.0499268
4800 0.0499417
4810 0.0499104
4820 0.049893
4830 0.0498894
4840 0.0500706
4850 0.0500169
4860 0.0500717
4870 0.0500254
4880 0.0500574
4890 0.0500894
4900 0.0501216
4910 0.0501539
4920 0.0502601
4930 0.0503937
4940 0.0504264
4950 0.0504897
4960 0.0505834
4970 0.050516
4980 0.0506573
4990 0.0506853
5000 0.0506962
5010 0.0507522
5020 0.0506222
5030 0.0505909
5040 0.0506466
5050 0.0506991
5060 0.0507483
5070 0.0508689
5080 0.0509298
5090 0.0509153
5100 0.0510171
5110 0.0510074
5120 0.051054
5130 0.0513512
5140 0.0513954
5150 0.0516324
5160 0.0517775
5170 0.0518458
5180 0.0518473
5190 0.0517739
5200 0.0517414
5210 0.0517498
5220 0.0518145
5230 0.0519011
5240 0.0520096
5250 0.0522141
5260 0.0525516
5270 0.0528686
5280 0.0530286
5290 0.0530316
5300 0.0530903
5310 0.0531064
5320 0.0532786
5330 0.0534321
5340 0.0535312
5350 0.0535757
5360 0.0536001
5370 0.0536701
5380 0.0535139
5390 0.0531517
5400 0.0528718
5410 0.0526457
5420 0.0526177
5430 0.0525717
5440 0.0526885
5450 0.0527776
5460 0.0528423
5470 0.0528737
5480 0.0528719
5490 0.0529391
5500 0.0530553
5510 0.0533527
5520 0.0534519
5530 0.0535023
5540 0.0536475
5550 0.0537434
5560 0.0538474
5570 0.0539582
5580 0.0540279
5590 0.0540324
5600 0.0541466
5610 0.0542985
5620 0.0543105
5630 0.0541368
5640 0.0539144
5650 0.0538847
5660 0.0539718
5670 0.0540604
5680 0.0541505
5690 0.0541951
5700 0.0542299
5710 0.0543029
5720 0.0542366
5730 0.0542654
5740 0.0542615
5750 0.0544726
5760 0.0548986
5770 0.055491
5780 0.0561435
5790 0.0569097
5800 0.0575195
5810 0.0579729
5820 0.0582594
5830 0.0583433
5840 0.0583853
5850 0.0586369
5860 0.0587335
5870 0.0588751
5880 0.0588894
5890 0.0587763
5900 0.0584476
5910 0.0580467
5920 0.0574214
5930 0.0570514
5940 0.0568438
5950 0.0568702
5960 0.0568966
5970 0.056923
5980 0.0569494
5990 0.0569758
6000 0.0570022

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 0.5
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 5.59849
251 6.24225
252 6.88601
253 7.52977
254 8.17354
255 8.8173
256 9.46106
257 10.0158
258 10.5704
259 11.0806
260 11.5428
261 11.9648
262 12.3173
263 12.603
264 12.8648
265 13.0178
266 13.1185
267 13.1608
268 13.1555
269 13.1422
270 13.0807
271 12.98
272 12.8342
273 12.6682
274 12.4892
275 12.2487
276 12.0048
277 11.6858
278 11.3857
279 11.073
280 10.7382
281 10.3832
282 9.976
283 9.56655
284 9.12812
285 8.70686
286 8.29756
287 7.8552
288 7.46635
289 7.10076
290 6.77875
291 6.45096
292 6.1611
293 5.89168
294 5.66591
295 5.46615
296 5.34048
297 5.25062
298 5.1835
299 5.12386
300 5.10641
301 5.0912
302 5.077
303 5.06789
304 5.0846
305 5.0734
306 5.07049
307 5.05814
308 5.0448
309 4.99059
310 4.92371
311 4.8418
312 4.74772
313 4.64812
314 4.54899
315 4.42614
316 4.30648
317 4.17583
318 4.05972
319 3.9362
320 3.80802
321 3.68955
322 3.57615
323 3.47063
324 3.37753
325 3.27082
326 3.18462
327 3.09972
328 3.02481
329 2.94345
330 2.87828
331 2.81054
332 2.75431
333 2.69906
334 2.64178
335 2.59775
336 2.55568
337 2.51078
338 2.48693
339 2.45064
340 2.42012
341 2.38647
342 2.35744
343 2.32673
344 2.29723
345 2.26825
346 2.24181
347 2.21581
348 2.19003
349 2.1616
350 2.134
351 2.10789
352 2.08215
353 2.05793
354 2.03498
355 2.01377
356 1.99395
357 1.97608
358 1.96109
359 1.94928
360 1.94079
361 1.92617
362 1.91883
363 1.92213
364 1.92257
365 1.92861
366 1.94425
367 1.97067
368 2.0012
369 2.03284
370 2.06708
371 2.12007
372 2.18009
373 2.24795
374 2.33397
375 2.422
376 2.51665
377 2.62402
378 2.73696
379 2.8427
380 2.95099
381 3.07396
382 3.20057
383 3.3324
384 3.45305
385 3.57339
386 3.6922
387 3.80775
388 3.92336
389 4.02067
390 4.11838
391 4.20829
392 4.29681
393 4.37349
394 4.43294
395 4.47977
396 4.51733
397 4.54564
398 4.56248
399 4.56684
400 4.55955
401 4.54034
402 4.51877
403 4.53227
404 4.48722
405 4.43712
406 4.37701
407 4.31222
408 4.25221
409 4.18555
410 4.14875
411 4.08592
412 4.02204
413 3.95712
414 3.89105
415 3.82383
416 3.71276
417 3.65915
418 3.63089
419 3.59388
420 3.60328
421 3.61125
422 3.62986
423 3.57688
424 3.60594
425 3.61162
426 3.60428
427 3.64272
428 3.64898
429 3.64718
430 3.63733
431 3.6166
432 3.65387
433 3.61877
434 3.58695
435 3.55115
436 3.57505
437 3.54636
438 3.54654
439 3.57256
440 3.56274
441 3.59504
442 3.65062
443 3.72948
444 3.78046
445 3.85289
446 3.90329
447 3.95642
448 4.01936
449 4.06782
450 4.11874
451 4.17328
452 4.2287
453 4.28306
454 4.32962
455 4.44437
456 4.48627
457 4.55132
458 4.55957
459 4.61849
460 4.6755
461 4.73123
462 4.84884
463 4.88491
464 4.93936
465 4.98139
466 5.01925
467 5.05496
468 5.07875
469 5.11079
470 5.13088
471 5.14054
472 5.14392
473 5.13551
474 5.11592
475 5.04027
476 5.09041
477 5.08723
478 5.07089
479 5.05597
480 5.04343
481 4.94875
482 4.89282
483 4.84869
484 4.80824
485 4.77147
486 4.74337
487 4.71564
488 4.68508
489 4.58647
490 4.49785
491 4.43573
492 4.36998
493 4.31205
494 4.26636
495 4.22249
496 4.1769
497 4.12535
498 4.06595
499 3.99624
500 3.94588
501 3.86737
502 3.80938
503 3.77866
504 3.73208
505 3.68716
506 3.63331
507 3.61732
508 3.55862
509 3.50039
510 3.43894
511 3.3844
512 3.34027
513 3.27656
514 3.23734
515 3.18969
516 3.13411
517 3.08754
518 3.03746
519 2.98857
520 2.89964
521 2.85898
522 2.81217
523 2.7651
524 2.7322
525 2.72545
526 2.69054
527 2.66963
528 2.64991
529 2.6241
530 2.58794
531 2.55854
532 2.53408
533 2.51097
534 2.50433
535 2.47005
536 2.43696
537 2.40075
538 2.33994
539 2.31167
540 2.25376
541 2.21828
542 2.18576
543 2.1562
544 2.11333
545 2.07777
546 2.03994
547 1.98595
548 1.97839
549 1.99361
550 1.97164
551 1.94358
552 1.91994
553 1.91059
554 1.88474
555 1.86014
556 1.84325
557 1.83726
558 1.82133
559 1.80552
560 1.78517
561 1.7525
562 1.71247
563 1.7153
564 1.73888
565 1.73705
566 1.72978
567 1.75057
568 1.74942
569 1.77132
570 1.79743
571 1.7998
572 1.80366
573 1.81514
574 1.82316
575 1.82529
576 1.81826
577 1.81418
578 1.84615
579 1.85787
580 1.83881
581 1.84967
582 1.83446
583 1.81984
584 1.83217
585 1.84482
586 1.85779
587 1.87173
588 1.89146
589 1.91164
590 1.91374
591 1.90399
592 1.92103
593 1.94449
594 1.96848
595 1.995
596 2.02264
597 2.04955
598 2.07125
599 2.09415
600 2.12091
601 2.14785
602 2.20645
603 2.2373
604 2.26737
605 2.29424
606 2.32063
607 2.34162
608 2.3672
609 2.38881
610 2.41015
611 2.43388
612 2.46342
613 2.48644
614 2.51026
615 2.49658
616 2.52183
617 2.53512
618 2.55314
619 2.56993
620 2.5916
621 2.60284
622 2.6151
623 2.63179
624 2.64984
625 2.65689
626 2.66271
627 2.66654
628 2.66994
629 2.66492
630 2.66726
631 2.66688
632 2.66747
633 2.66196
634 2.65974
635 2.65621
636 2.64409
637 2.6329
638 2.62394
639 2.6155
640 2.60346
641 2.59624
642 2.58231
643 2.57027
644 2.55661
645 2.53994
646 2.52666
647 2.51221
648 2.49643
649 2.48218
650 2.4668
651 2.45029
652 2.43439
653 2.41786
654 2.3975
655 2.38208
656 2.3661
657 2.35148
658 2.33834
659 2.32279
660 2.30685
661 2.28955
662 2.27399
663 2.25741
664 2.24167
665 2.2253
666 2.21047
667 2.19559
668 2.18351
669 2.17074
670 2.15719
671 2.14362
672 2.13037
673 2.11576
674 2.10283
675 2.09115
676 2.08008
677 2.06903
678 2.05905
679 2.0446
680 2.03351
681 2.02015
682 2.00377
683 1.98995
684 1.97273
685 1.95818
686 1.94667
687 1.93392
688 1.91868
689 1.90328
690 1.8883
691 1.86742
692 1.84902
693 1.82865
694 1.80798
695 1.78898
696 1.76626
697 1.74988
698 1.72357
699 1.70307
700 1.6799
701 1.65818
702 1.63267
703 1.60566
704 1.5838
705 1.56295
706 1.54008
707 1.51664
708 1.49161
709 1.4685
710 1.44382
711 1.42194
712 1.39688
713 1.37272
714 1.34495
715 1.32273
716 1.29725
717 1.27307
718 1.24401
719 1.21903
720 1.19379
721 1.16964
722 1.1483
723 1.12217
724 1.09962
725 1.07224
726 1.05074
727 1.03118
728 1.00736
729 0.98641
730 0.964309
731 0.947772
732 0.930864
733 0.914916
734 0.898106
735 0.876409
736 0.861821
737 0.845524
738 0.830529
739 0.812575
740 0.79474
741 0.782512
742 0.770128
743 0.758677
744 0.746462
745 0.734503
746 0.720618
747 0.710753
748 0.703086
749 0.690367
750 0.681192
755 0.654795
760 0.633815
765 0.617211
770 0.602362
775 0.594211
780 0.588851
785 0.586186
790 0.583623
795 0.585807
800 0.59195
805 0.599793
810 0.610965
815 0.621009
820 0.632927
825 0.64713
830 0.663706
835 0.676688
840 0.689422
845 0.705973
850 0.718146
855 0.737614
860 0.755167
865 0.776218
870 0.795417
875 0.813574
880 0.835409
885 0.858246
890 0.879354
895 0.905418
900 0.934588
905 0.963696
910 0.989078
915 1.01495
920 1.03838
925 1.06318
930 1.07827
935 1.09941
940 1.11368
945 1.1282
950 1.13747
955 1.14299
960 1.14263
965 1.13818
970 1.13147
975 1.11889
980 1.1092
985 1.09179
990 1.0732
995 1.0573
1000 1.03256
1005 1.01045
1010 0.979651
1015 0.952199
1020 0.922579
1025 0.890856
1030 0.860015
1035 0.827904
1040 0.798383
1045 0.764409
1050 0.733432
1055 0.703414
1060 0.67235
1065 0.643825
1070 0.618206
1075 0.598836
1080 0.57624
1085 0.555028
1090 0.537489
1095 0.521601
1100 0.50501
1105 0.49046
1110 0.480375
1115 0.470805
1120 0.463352
1125 0.458118
1130 0.454312
1135 0.44846
1140 0.444889
1145 0.444738
1150 0.447907
1155 0.448044
1160 0.450091
1165 0.455662
1170 0.463705
1175 0.472389
1180 0.484805
1185 0.493946
1190 0.504191
1195 0.516504
1200 0.530289
1205 0.542391
1210 0.558127
1215 0.570475
1220 0.585408
1225 0.600598
1230 0.614914
1235 0.627777
1240 0.640336
1245 0.650288
1250 0.663563
1255 0.675933
1260 0.687125
1265 0.698554
1270 0.708615
1275 0.714921
1280 0.723347
1285 0.730563
1290 0.735776
1295 0.741673
1300 0.746294
1305 0.749826
1310 0.752924
1315 0.754847
1320 0.755973
1325 0.756296
1330 0.755266
1335 0.754947
1340 0.753381
1345 0.752073
1350 0.749785
1355 0.747016
1360 0.743805
1365 0.739842
1370 0.735585
1375 0.731587
1380 0.726536
1385 0.721031
1390 0.715272
1395 0.707971
1400 0.700795
1405 0.694113
1410 0.68643
1415 0.679229
1420 0.671399
1425 0.662784
1430 0.654326
1435 0.646066
1440 0.637244
1445 0.62904
1450 0.620294
1455 0.611681
1460 0.602499
1465 0.592827
1470 0.582816
1475 0.573237
1480 0.563243
1485 0.55339
1490 0.544619
1495 0.535987
1500 0.526527
1510 0.507278
1520 0.488589
1530 0.470948
1540 0.45349
1550 0.437672
1560 0.424087
1570 0.410173
1580 0.398036
1590 0.385871
1600 0.375413
1610 0.364748
1620 0.355252
1630 0.347952
1640 0.341758
1650 0.336303
1660 0.331156
1670 0.326933
1680 0.323871
1690 0.319857
1700 0.317762
1710 0.31502
1720 0.313829
1730 0.312487
1740 0.31136
1750 0.310299
1760 0.309299
1770 0.308289
1780 0.307503
1790 0.307651
1800 0.306424
1810 0.305056
1820 0.30365
1830 0.302618
1840 0.304242
1850 0.305334
1860 0.302997
1870 0.300004
1880 0.296967
1890 0.293723
1900 0.29004
1910 0.28774
1920 0.282523
1930 0.278157
1940 0.273267
1950 0.269243
1960 0.264334
1970 0.256205
1980 0.248084
1990 0.243484
2000 0.239312
2010 0.234752
2020 0.230273
2030 0.225772
2040 0.21921
2050 0.215368
2060 0.211593
2070 0.20934
2080 0.205667
2090 0.201523
2100 0.197809
2110 0.193942
2120 0.191077
2130 0.188873
2140 0.185825
2150 0.183513
2160 0.179986
2170 0.177091
2180 0.17398
2190 0.171155
2200 0.167298
2210 0.163901
2220 0.161541
2230 0.158715
2240 0.156481
2250 0.153684
2260 0.150059
2270 0.1475
2280 0.144129
2290 0.142304
2300 0.140677
2310 0.138763
2320 0.136628
2330 0.134167
2340 0.132208
2350 0.130173
2360 0.128468
2370 0.126778
2380 0.12534
2390 0.123805
2400 0.122136
2410 0.120535
2420 0.119096
2430 0.117447
2440 0.11614
2450 0.11497
2460 0.113652
2470 0.1125
2480 0.111237
2490 0.110057
2500 0.10933
2510 0.108261
2520 0.106989
2530 0.105973
2540 0.10501
2550 0.103994
2560 0.103002
2570 0.101971
2580 0.100894
2590 0.100142
2600 0.0990855
2610 0.0980715
2620 0.0971002
2630 0.0956162
2640 0.094177
2650 0.0932801
2660 0.0923769
2670 0.0914824
2680 0.090595
2690 0.0897006
2700 0.0888445
2710 0.0879861
2720 0.0871614
2730 0.0863912
2740 0.0855698
2750 0.0847418
2760 0.0839682
2770 0.0832041
2780 0.0824342
2790 0.0816839
2800 0.0809319
2810 0.0801211
2820 0.0794176
2830 0.0787015
2840 0.0780114
2850 0.0772863
2860 0.0765888
2870 0.0759549
2880 0.0753327
2890 0.0748043
2900 0.0743146
2910 0.0738587
2920 0.0735934
2930 0.0733202
2940 0.0728071
2950 0.0722376
2960 0.0716864
2970 0.0711407
2980 0.0706373
2990 0.0701201
3000 0.0696185
3010 0.0693328
3020 0.0687278
3030 0.068122
3040 0.0674915
3050 0.0667968
3060 0.0660288
3070 0.065584
3080 0.0651454
3090 0.064718
3100 0.0642945
3110 0.0638867
3120 0.0634957
3130 0.0630968
3140 0.062493
3150 0.0621098
3160 0.0617244
3170 0.0613612
3180 0.0608408
3190 0.060404
3200 0.0599577
3210 0.0596298
3220 0.0593036
3230 0.0589885
3240 0.0587038
3250 0.05841
3260 0.0581705
3270 0.0579893
3280 0.05772
3290 0.0574448
3300 0.0571821
3310 0.0570742
3320 0.0569565
3330 0.056829
3340 0.0565968
3350 0.0563653
3360 0.056143
3370 0.0559039
3380 0.0556939
3390 0.0554421
3400 0.055146
3410 0.0549481
3420 0.0547594
3430 0.054591
3440 0.0543746
3450 0.0542132
3460 0.054046
3470 0.0538815
3480 0.0537258
3490 0.0535694
3500 0.0534194
3510 0.0533173
3520 0.053231
3530 0.0531427
3540 0.0530502
3550 0.0529635
3560 0.0528523
3570 0.0526917
3580 0.0525165
3590 0.0523871
3600 0.0522735
3610 0.0521652
3620 0.0521041
3630 0.0520456
3640 0.0519419
3650 0.0518234
3660 0.0516688
3670 0.0515308
3680 0.0514107
3690 0.0512973
3700 0.0512006
3710 0.0511205
3720 0.0510484
3730 0.0509644
3740 0.0509013
3750 0.050818
3760 0.0505754
3770 0.0503378
3780 0.0501094
3790 0.0499318
3800 0.0497523
3810 0.0495708
3820 0.0493896
3830 0.0492081
3840 0.0490263
3850 0.0488533
3860 0.0486857
3870 0.048655
3880 0.0484809
3890 0.048485
3900 0.0485031
3910 0.0485375
3920 0.0484223
3930 0.0483269
3940 0.0482059
3950 0.0481656
3960 0.0481967
3970 0.0481965
3980 0.048165
3990 0.0480878
4000 0.0479723
4010 0.047871
4020 0.0477137
4030 0.0475466
4040 0.0473669
4050 0.0473252
4060 0.0474071
4070 0.047566
4080 0.0477044
4090 0.0476957
4100 0.0476427
4110 0.0476958
4120 0.0478696
4130 0.0479884
4140 0.0481809
4150 0.0483771
4160 0.0484854
4170 0.0486855
4180 0.0489008
4190 0.0489759
4200 0.0491603
4210 0.0492138
4220 0.049263
4230 0.0493988
4240 0.0494562
4250 0.049441
4260 0.0493681
4270 0.0493209
4280 0.0492995
4290 0.0493705
4300 0.0493544
4310 0.0493435
4320 0.0493378
4330 0.0491801
4340 0.0490711
4350 0.0490109
4360 0.0489781
4370 0.0489871
4380 0.048996
4390 0.0490048
4400 0.049029
4410 0.0490581
4420 0.0490991
4430 0.0491281
4440 0.0490144
4450 0.0490274
4460 0.0490352
4470 0.0490837
4480 0.0491728
4490 0.0492254
4500 0.0492521
4510 0.0492758
4520 0.0492965
4530 0.0492892
4540 0.0493258
4550 0.0493419
4560 0.0493686
4570 0.0495438
4580 0.0495981
4590 0.0496632
4600 0.0497327
4610 0.0498066
4620 0.0498924
4630 0.0499796
4640 0.0500815
4650 0.050198
4660 0.0503541
4670 0.050376
4680 0.0503898
4690 0.0503954
4700 0.0503858
4710 0.0503789
4720 0.0503745
4730 0.0503726
4740 0.0503165
4750 0.0502061
4760 0.0501814
4770 0.0501244
4780 0.0500352
4790 0.0498432
4800 0.0497866
4810 0.0497755
4820 0.0498024
4830 0.0498675
4840 0.0497787
4850 0.049681
4860 0.0495054
4870 0.0494393
4880 0.0494826
4890 0.0494954
4900 0.0495358
4910 0.0496039
4920 0.0497702
4930 0.0499054
4940 0.0500094
4950 0.0500821
4960 0.0501237
4970 0.0503082
4980 0.0504216
4990 0.0505328
5000 0.0506468
5010 0.0507635
5020 0.0507904
5030 0.0507872
5040 0.0507539
5050 0.0506904
5060 0.0506472
5070 0.0506243
5080 0.0506673
5090 0.0507194
5100 0.0507834
5110 0.0509285
5120 0.0511548
5130 0.0512676
5140 0.0513205
5150 0.0514062
5160 0.0515847
5170 0.0517718
5180 0.0519675
5190 0.0521081
5200 0.0521587
5210 0.0522214
5220 0.0521536
5230 0.0522887
5240 0.052389
5250 0.0524545
5260 0.0525446
5270 0.0525246
5280 0.0525827
5290 0.0525744
5300 0.052584
5310 0.0526115
5320 0.0526814
5330 0.052784
5340 0.0527717
5350 0.0528438
5360 0.0527006
5370 0.0525798
5380 0.0524968
5390 0.0526128
5400 0.0527637
5410 0.052816
5420 0.0528152
5430 0.05285
5440 0.052915
5450 0.0529836
5460 0.0531002
5470 0.0531371
5480 0.0532463
5490 0.0533912
5500 0.0535719
5510 0.0536894
5520 0.0535824
5530 0.0536013
5540 0.0536112
5550 0.0536509
5560 0.0537725
5570 0.0538633
5580 0.0539423
5590 0.0540097
5600 0.0540818
5610 0.0541068
5620 0.0540848
5630 0.054019
5640 0.0540514
5650 0.0541786
5660 0.0542954
5670 0.0544072
5680 0.0545955
5690 0.054673
5700 0.0547577
5710 0.0548498
5720 0.0549491
5730 0.055167
5740 0.0554034
5750 0.0558178
5760 0.0560029
5770 0.0561762
5780 0.056322
5790 0.0564086
5800 0.0565107
5810 0.0565467
5820 0.0564987
5830 0.0565681
5840 0.0566211
5850 0.0566576
5860 0.0566666
5870 0.0566971
5880 0.0565898
5890 0.0567107
5900 0.0568032
5910 0.0568866
5920 0.056976
5930 0.0570714
5940 0.0570392
5950 0.0571184
5960 0.0571977
5970 0.057277
5980 0.0573563
5990 0.0574356
6000 0.0575148

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 1.2
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 6.28012
251 6.94311
252 7.60609
253 8.26908
254 8.93206
255 9.59505
256 10.258
257 10.8579
258 11.4238
259 11.9533
260 12.4349
261 12.8808
262 13.2645
263 13.5803
264 13.8677
265 14.0359
266 14.1438
267 14.1964
268 14.1983
269 14.2011
270 14.1157
271 13.994
272 13.8393
273 13.6542
274 13.4606
275 13.2198
276 12.9409
277 12.5963
278 12.2674
279 11.9145
280 11.5407
281 11.1472
282 10.6904
283 10.2676
284 9.83308
285 9.39549
286 8.95991
287 8.51177
288 8.08994
289 7.70749
290 7.34866
291 7.01916
292 6.7335
293 6.46937
294 6.2345
295 6.04061
296 5.88075
297 5.73821
298 5.62592
299 5.5624
300 5.50895
301 5.46937
302 5.42327
303 5.3925
304 5.35422
305 5.32074
306 5.2834
307 5.23653
308 5.19122
309 5.13436
310 5.08306
311 5.00721
312 4.90631
313 4.79489
314 4.68445
315 4.57827
316 4.4581
317 4.3442
318 4.21103
319 4.08714
320 3.97335
321 3.84567
322 3.72925
323 3.61733
324 3.51189
325 3.40554
326 3.31215
327 3.22831
328 3.148
329 3.07376
330 3.00445
331 2.93682
332 2.87535
333 2.81797
334 2.76442
335 2.70951
336 2.65643
337 2.61598
338 2.57454
339 2.53994
340 2.5039
341 2.4695
342 2.43699
343 2.40534
344 2.37661
345 2.34838
346 2.32161
347 2.29464
348 2.26714
349 2.24204
350 2.21708
351 2.19256
352 2.16772
353 2.14376
354 2.12121
355 2.10017
356 2.0825
357 2.06761
358 2.04236
359 2.03303
360 2.01855
361 2.01618
362 2.01827
363 2.02497
364 2.03544
365 2.04726
366 2.07038
367 2.09274
368 2.13199
369 2.17295
370 2.22081
371 2.27491
372 2.32639
373 2.40278
374 2.48368
375 2.54077
376 2.63551
377 2.7375
378 2.8488
379 2.95096
380 3.0654
381 3.17959
382 3.29583
383 3.42239
384 3.55647
385 3.6898
386 3.80989
387 3.92521
388 4.08213
389 4.19314
390 4.29192
391 4.37894
392 4.46969
393 4.54563
394 4.60539
395 4.66041
396 4.67593
397 4.75819
398 4.81062
399 4.84077
400 4.83627
401 4.80369
402 4.77325
403 4.73966
404 4.70248
405 4.66119
406 4.62318
407 4.58405
408 4.52899
409 4.48031
410 4.43176
411 4.38232
412 4.35978
413 4.29962
414 4.26975
415 4.28129
416 4.27799
417 4.25536
418 4.19763
419 4.14267
420 4.08465
421 4.04402
422 4.01804
423 3.94785
424 3.86476
425 3.77144
426 3.75384
427 3.71231
428 3.62985
429 3.56619
430 3.53489
431 3.54477
432 3.54281
433 3.56307
434 3.64528
435 3.67535
436 3.72583
437 3.77756
438 3.87603
439 3.91721
440 3.97172
441 4.02853
442 4.09093
443 4.14985
444 4.19159
445 4.25022
446 4.29635
447 4.27929
448 4.31628
449 4.3093
450 4.35214
451 4.36439
452 4.40415
453 4.43985
454 4.48416
455 4.54278
456 4.5853
457 4.67053
458 4.74326
459 4.80547
460 4.87344
461 4.95399
462 5.01676
463 5.08987
464 5.10768
465 5.13984
466 5.17151
467 5.18359
468 5.18852
469 5.21673
470 5.2947
471 5.30011
472 5.30693
473 5.29879
474 5.28262
475 5.2828
476 5.26923
477 5.312
478 5.3339
479 5.321
480 5.31011
481 5.27916
482 5.25349
483 5.14215
484 5.08499
485 5.05796
486 5.02591
487 4.97507
488 4.91154
489 4.83009
490 4.76294
491 4.69096
492 4.64359
493 4.63089
494 4.57709
495 4.50978
496 4.44634
497 4.40727
498 4.33133
499 4.29
500 4.23233
501 4.19678
502 4.12592
503 4.04941
504 3.98632
505 3.9165
506 3.8212
507 3.76113
508 3.71032
509 3.67653
510 3.68195
511 3.68521
512 3.61116
513 3.56129
514 3.4856
515 3.45354
516 3.39181
517 3.3427
518 3.30196
519 3.25172
520 3.20924
521 3.1608
522 3.09198
523 2.97671
524 2.90633
525 2.88797
526 2.87111
527 2.87086
528 2.82095
529 2.77824
530 2.73901
531 2.72425
532 2.70762
533 2.68693
534 2.65121
535 2.61753
536 2.58635
537 2.51386
538 2.45046
539 2.38964
540 2.32732
541 2.30426
542 2.27974
543 2.2511
544 2.197
545 2.15261
546 2.11794
547 2.09547
548 2.07103
549 2.07777
550 2.09853
551 2.06555
552 2.0465
553 2.02568
554 2.0359
555 2.01639
556 2.00718
557 2.00676
558 2.02315
559 2.0388
560 2.04245
561 2.02754
562 2.01086
563 1.96431
564 1.96555
565 1.95716
566 1.98033
567 1.95227
568 1.94895
569 1.93685
570 1.91947
571 1.8888
572 1.85699
573 1.83901
574 1.85624
575 1.86213
576 1.86808
577 1.87299
578 1.87317
579 1.85637
580 1.86267
581 1.87222
582 1.8938
583 1.91321
584 1.93043
585 1.97217
586 1.98577
587 1.99607
588 2.00306
589 2.04499
590 2.09971
591 2.12812
592 2.14603
593 2.17093
594 2.19619
595 2.21118
596 2.26843
597 2.30563
598 2.30754
599 2.33705
600 2.35422
601 2.36582
602 2.37213
603 2.36794
604 2.39039
605 2.4164
606 2.44031
607 2.46621
608 2.48538
609 2.46894
610 2.47349
611 2.49162
612 2.51126
613 2.5381
614 2.55651
615 2.56975
616 2.58555
617 2.6038
618 2.61934
619 2.63181
620 2.64431
621 2.66186
622 2.67339
623 2.68639
624 2.70377
625 2.71201
626 2.71477
627 2.72162
628 2.73219
629 2.74013
630 2.74064
631 2.74025
632 2.73817
633 2.73623
634 2.73359
635 2.73094
636 2.72586
637 2.71588
638 2.70765
639 2.69856
640 2.68656
641 2.67057
642 2.65384
643 2.64247
644 2.63113
645 2.6198
646 2.60554
647 2.58923
648 2.57324
649 2.55583
650 2.53982
651 2.52287
652 2.50638
653 2.49162
654 2.47599
655 2.45973
656 2.44339
657 2.42581
658 2.40882
659 2.39137
660 2.37809
661 2.36353
662 2.34812
663 2.32982
664 2.31458
665 2.3008
666 2.28652
667 2.2702
668 2.25421
669 2.24079
670 2.22494
671 2.21168
672 2.19672
673 2.17935
674 2.1551
675 2.13959
676 2.12497
677 2.1084
678 2.09029
679 2.07544
680 2.06238
681 2.04637
682 2.02774
683 2.01118
684 1.99111
685 1.97462
686 1.95739
687 1.94986
688 1.93243
689 1.91508
690 1.89784
691 1.88013
692 1.85895
693 1.83702
694 1.82097
695 1.80039
696 1.77988
697 1.75802
698 1.7412
699 1.72436
700 1.6999
701 1.67773
702 1.65327
703 1.63081
704 1.61108
705 1.58557
706 1.56165
707 1.52652
708 1.50634
709 1.48581
710 1.4667
711 1.43566
712 1.40673
713 1.37994
714 1.35344
715 1.33031
716 1.3041
717 1.27849
718 1.25857
719 1.23688
720 1.21965
721 1.19162
722 1.16426
723 1.13753
724 1.11952
725 1.09562
726 1.0751
727 1.05689
728 1.03488
729 1.01499
730 0.990032
731 0.96911
732 0.947146
733 0.928892
734 0.914241
735 0.89567
736 0.87886
737 0.859456
738 0.845084
739 0.829943
740 0.8119
741 0.798127
742 0.783643
743 0.774495
744 0.760115
745 0.749191
746 0.736227
747 0.722918
748 0.715268
749 0.705267
750 0.695796
755 0.665363
760 0.640965
765 0.622532
770 0.60875
775 0.600393
780 0.59158
785 0.585843
790 0.58692
795 0.596486
800 0.60485
805 0.614652
810 0.627142
815 0.637795
820 0.648967
825 0.662879
830 0.676868
835 0.694842
840 0.707363
845 0.720756
850 0.736478
855 0.750392
860 0.76569
865 0.77801
870 0.799317
875 0.817473
880 0.846565
885 0.875604
890 0.904298
895 0.932242
900 0.955131
905 0.978428
910 1.00639
915 1.03231
920 1.05326
925 1.07641
930 1.09977
935 1.11688
940 1.1349
945 1.14386
950 1.1474
955 1.14775
960 1.14696
965 1.14311
970 1.14327
975 1.13499
980 1.12149
985 1.10825
990 1.088
995 1.06798
1000 1.04007
1005 1.01282
1010 0.981325
1015 0.951111
1020 0.920283
1025 0.891718
1030 0.863161
1035 0.825902
1040 0.791126
1045 0.760032
1050 0.732739
1055 0.707737
1060 0.678956
1065 0.653134
1070 0.625839
1075 0.60494
1080 0.584839
1085 0.567039
1090 0.546927
1095 0.527964
1100 0.515925
1105 0.503608
1110 0.492391
1115 0.480543
1120 0.469058
1125 0.46308
1130 0.459212
1135 0.456585
1140 0.453608
1145 0.454143
1150 0.453984
1155 0.456441
1160 0.461136
1165 0.469156
1170 0.476383
1175 0.486983
1180 0.496024
1185 0.506171
1190 0.517082
1195 0.530556
1200 0.543971
1205 0.558516
1210 0.571473
1215 0.587617
1220 0.602215
1225 0.61623
1230 0.628632
1235 0.642733
1240 0.654478
1245 0.670499
1250 0.684133
1255 0.696879
1260 0.708532
1265 0.718922
1270 0.727101
1275 0.737647
1280 0.745027
1285 0.75351
1290 0.761203
1295 0.76682
1300 0.772537
1305 0.776175
1310 0.776671
1315 0.778167
1320 0.778939
1325 0.777269
1330 0.77751
1335 0.777017
1340 0.774586
1345 0.771223
1350 0.766988
1355 0.76308
1360 0.759207
1365 0.754166
1370 0.749849
1375 0.74568
1380 0.740539
1385 0.735361
1390 0.729534
1395 0.722246
1400 0.715553
1405 0.707718
1410 0.700489
1415 0.693341
1420 0.684806
1425 0.676589
1430 0.668649
1435 0.659715
1440 0.650755
1445 0.641306
1450 0.63149
1455 0.621938
1460 0.612452
1465 0.602557
1470 0.594437
1475 0.585297
1480 0.574989
1485 0.566453
1490 0.55769
1495 0.547413
1500 0.537992
1510 0.518954
1520 0.502249
1530 0.486547
1540 0.471248
1550 0.456264
1560 0.44131
1570 0.426701
1580 0.413861
1590 0.402951
1600 0.392184
1610 0.382779
1620 0.375353
1630 0.36916
1640 0.363938
1650 0.358295
1660 0.353498
1670 0.352782
1680 0.350841
1690 0.347675
1700 0.344111
1710 0.34096
1720 0.338086
1730 0.33522
1740 0.33221
1750 0.329056
1760 0.327294
1770 0.324732
1780 0.321873
1790 0.318143
1800 0.316786
1810 0.315386
1820 0.313772
1830 0.312264
1840 0.309837
1850 0.306486
1860 0.302696
1870 0.299445
1880 0.295974
1890 0.291042
1900 0.286673
1910 0.282345
1920 0.278706
1930 0.273188
1940 0.267727
1950 0.263503
1960 0.258766
1970 0.254999
1980 0.252425
1990 0.250537
2000 0.246052
2010 0.241832
2020 0.237999
2030 0.234518
2040 0.230777
2050 0.226949
2060 0.21919
2070 0.213887
2080 0.20973
2090 0.205456
2100 0.201066
2110 0.196209
2120 0.190911
2130 0.187956
2140 0.18524
2150 0.181799
2160 0.178114
2170 0.174816
2180 0.171878
2190 0.169611
2200 0.167041
2210 0.164467
2220 0.161612
2230 0.158544
2240 0.156005
2250 0.153273
2260 0.150058
2270 0.146811
2280 0.144662
2290 0.142851
2300 0.141379
2310 0.139402
2320 0.1367
2330 0.134482
2340 0.132699
2350 0.131354
2360 0.130379
2370 0.128486
2380 0.126993
2390 0.1257
2400 0.12414
2410 0.122532
2420 0.120726
2430 0.118815
2440 0.11741
2450 0.116129
2460 0.114703
2470 0.113209
2480 0.111663
2490 0.110056
2500 0.108951
2510 0.107763
2520 0.106622
2530 0.105552
2540 0.104498
2550 0.103489
2560 0.102429
2570 0.101326
2580 0.100241
2590 0.0992093
2600 0.0981998
2610 0.0971976
2620 0.096193
2630 0.0952234
2640 0.0942567
2650 0.0933097
2660 0.0923698
2670 0.0914279
2680 0.0905149
2690 0.0896311
2700 0.0887668
2710 0.0879209
2720 0.0872626
2730 0.0864265
2740 0.0856101
2750 0.0848148
2760 0.0840275
2770 0.0832489
2780 0.0825823
2790 0.0818258
2800 0.0810907
2810 0.0803588
2820 0.0796383
2830 0.0789291
2840 0.0782257
2850 0.0773594
2860 0.0766942
2870 0.0760319
2880 0.0753929
2890 0.0747424
2900 0.0741259
2910 0.073415
2920 0.0729356
2930 0.0725856
2940 0.0720074
2950 0.07168
2960 0.0711314
2970 0.0705985
2980 0.0700669
2990 0.0695343
3000 0.0691843
3010 0.0686904
3020 0.0682216
3030 0.067744
3040 0.0672924
3050 0.0667147
3060 0.0660289
3070 0.0655894
3080 0.06492
3090 0.0644929
3100 0.0640671
3110 0.0636568
3120 0.0632657
3130 0.0627113
3140 0.0623239
3150 0.0619394
3160 0.0615657
3170 0.0611871
3180 0.060816
3190 0.0603171
3200 0.0598833
3210 0.0595096
3220 0.059196
3230 0.0588867
3240 0.0586863
3250 0.0584392
3260 0.0581448
3270 0.0578614
3280 0.0575886
3290 0.0573264
3300 0.0570628
3310 0.0568691
3320 0.056854
3330 0.0567546
3340 0.056571
3350 0.0562532
3360 0.0560339
3370 0.0557175
3380 0.0554602
3390 0.0552762
3400 0.0550993
3410 0.0547969
3420 0.0546032
3430 0.0544527
3440 0.0542924
3450 0.0540922
3460 0.0538822
3470 0.0537196
3480 0.0536503
3490 0.0536739
3500 0.0535345
3510 0.0532747
3520 0.0530674
3530 0.0529125
3540 0.052878
3550 0.0527641
3560 0.0526433
3570 0.0524612
3580 0.0523462
3590 0.0522819
3600 0.0522046
3610 0.0521183
3620 0.0518467
3630 0.0517363
3640 0.0517442
3650 0.0517004
3660 0.051605
3670 0.051527
3680 0.0514202
3690 0.0513034
3700 0.0512023
3710 0.0510275
3720 0.0509266
3730 0.0508124
3740 0.0507186
3750 0.0506453
3760 0.0505924
3770 0.05056
3780 0.0505008
3790 0.0504116
3800 0.0503712
3810 0.0502623
3820 0.0500789
3830 0.0498495
3840 0.0496531
3850 0.0494028
3860 0.0491922
3870 0.0489546
3880 0.0486902
3890 0.0484725
3900 0.0483018
3910 0.0481283
3920 0.0479797
3930 0.047716
3940 0.0476063
3950 0.0476381
3960 0.0478112
3970 0.0480469
3980 0.0483451
3990 0.0485062
4000 0.0486583
4010 0.0486171
4020 0.0485254
4030 0.048383
4040 0.0483214
4050 0.0483163
4060 0.0484303
4070 0.0485452
4080 0.0485167
4090 0.0484488
4100 0.0483416
4110 0.048128
4120 0.048087
4130 0.0480796
4140 0.0482899
4150 0.0485016
4160 0.0486251
4170 0.0486089
4180 0.0486358
4190 0.0487057
4200 0.0485798
4210 0.0486719
4220 0.0487136
4230 0.0486942
4240 0.0487142
4250 0.0486943
4260 0.048696
4270 0.0487192
4280 0.048613
4290 0.0487099
4300 0.048865
4310 0.0488955
4320 0.0488643
4330 0.0489885
4340 0.0488955
4350 0.0488958
4360 0.0489303
4370 0.0489582
4380 0.0489794
4390 0.0489048
4400 0.0488947
4410 0.0490417
4420 0.049086
4430 0.0491553
4440 0.0492497
4450 0.0493063
4460 0.0493307
4470 0.0494261
4480 0.0494463
4490 0.0494632
4500 0.0495549
4510 0.0495862
4520 0.0496288
4530 0.0496488
4540 0.0496042
4550 0.0495116
4560 0.0494675
4570 0.0494718
4580 0.0494928
4590 0.0495249
4600 0.0495566
4610 0.0494388
4620 0.0493946
4630 0.0493533
4640 0.0493096
4650 0.0493677
4660 0.0494009
4670 0.0494701
4680 0.0495119
4690 0.0496007
4700 0.0496379
4710 0.0496944
4720 0.0497369
4730 0.0497768
4740 0.0499631
4750 0.0499075
4760 0.0498921
4770 0.049997
4780 0.050014
4790 0.049943
4800 0.0498237
4810 0.0498155
4820 0.0497648
4830 0.0497857
4840 0.0497951
4850 0.0498128
4860 0.0498264
4870 0.0498359
4880 0.0500207
4890 0.0500997
4900 0.0501333
4910 0.0502211
4920 0.05039
4930 0.0506398
4940 0.0507825
4950 0.050818
4960 0.0507912
4970 0.0507458
4980 0.0506953
4990 0.050733
5000 0.0507041
5010 0.0507202
5020 0.0507802
5030 0.0508327
5040 0.0508821
5050 0.0509098
5060 0.0509158
5070 0.0509355
5080 0.0509689
5090 0.0510459
5100 0.0511145
5110 0.0511748
5120 0.051146
5130 0.0511733
5140 0.051129
5150 0.0510032
5160 0.0508474
5170 0.0507985
5180 0.0508481
5190 0.0508962
5200 0.0508324
5210 0.0508795
5220 0.0509966
5230 0.0510019
5240 0.0510314
5250 0.0510849
5260 0.0511721
5270 0.0512929
5280 0.0514572
5290 0.051665
5300 0.0517794
5310 0.0518005
5320 0.0518287
5330 0.0520307
5340 0.0521839
5350 0.0522395
5360 0.0524083
5370 0.052584
5380 0.0526856
5390 0.0527962
5400 0.0529158
5410 0.0530443
5420 0.0531819
5430 0.0533033
5440 0.0534337
5450 0.0535295
5460 0.0536209
5470 0.0536421
5480 0.0536789
5490 0.0537537
5500 0.0538372
5510 0.0540104
5520 0.0541355
5530 0.0542126
5540 0.0542417
5550 0.0542227
5560 0.0542329
5570 0.054308
5580 0.0543378
5590 0.0544179
5600 0.054614
5610 0.0547165
5620 0.0547254
5630 0.0547399
5640 0.0547602
5650 0.0548406
5660 0.0549361
5670 0.0549637
5680 0.0550318
5690 0.0550902
5700 0.0550974
5710 0.055207
5720 0.0552934
5730 0.0553172
5740 0.0554024
5750 0.055549
5760 0.0556317
5770 0.0556505
5780 0.0557173
5790 0.0558202
5800 0.0560094
5810 0.056205
5820 0.0563662
5830 0.0565182
5840 0.0566612
5850 0.0567951
5860 0.0568476
5870 0.0569043
5880 0.0569651
5890 0.0570561
5900 0.0571259
5910 0.0572329
5920 0.0572911
5930 0.0573333
5940 0.0574004
5950 0.0574325
5960 0.0574646
5970 0.0574967
5980 0.0575288
5990 0.0575609
6000 0.0575929

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 3.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 8.5624
251 9.28313
252 10.0039
253 10.7246
254 11.4453
255 12.1661
256 12.8868
257 13.5795
258 14.2105
259 14.7868
260 15.3649
261 15.8221
262 16.2553
263 16.5934
264 16.8972
265 17.1673
266 17.4047
267 17.4632
268 17.4645
269 17.4955
270 17.4401
271 17.3481
272 17.2398
273 17.0266
274 16.7675
275 16.5003
276 16.1752
277 15.768
278 15.2979
279 14.8156
280 14.4068
281 13.9527
282 13.3923
283 12.808
284 12.2672
285 11.7004
286 11.1475
287 10.6714
288 10.142
289 9.70036
290 9.28377
291 8.89754
292 8.52124
293 8.17533
294 7.87835
295 7.62594
296 7.42904
297 7.23899
298 7.06183
299 6.9043
300 6.78428
301 6.66045
302 6.56088
303 6.47703
304 6.39547
305 6.30302
306 6.21964
307 6.12222
308 6.0351
309 5.92627
310 5.80576
311 5.70432
312 5.59648
313 5.45516
314 5.33197
315 5.19041
316 5.03869
317 4.8967
318 4.76617
319 4.62607
320 4.50009
321 4.35211
322 4.22449
323 4.08842
324 3.94361
325 3.82023
326 3.71594
327 3.61475
328 3.52208
329 3.43915
330 3.35106
331 3.26825
332 3.18808
333 3.12411
334 3.06363
335 3.00412
336 2.96626
337 2.93409
338 2.88967
339 2.84858
340 2.80867
341 2.77161
342 2.73244
343 2.6956
344 2.66014
345 2.62937
346 2.59704
347 2.56608
348 2.53842
349 2.51178
350 2.48723
351 2.46407
352 2.44156
353 2.42209
354 2.40328
355 2.38843
356 2.37528
357 2.36545
358 2.35862
359 2.35546
360 2.34627
361 2.34178
362 2.34972
363 2.35314
364 2.37441
365 2.40042
366 2.42629
367 2.45274
368 2.49451
369 2.54207
370 2.59943
371 2.64044
372 2.69882
373 2.79232
374 2.88696
375 2.98288
376 3.0887
377 3.17699
378 3.2723
379 3.37838
380 3.49528
381 3.60798
382 3.73301
383 3.84548
384 3.98248
385 4.1167
386 4.23045
387 4.34513
388 4.4529
389 4.56536
390 4.68813
391 4.79156
392 4.87948
393 4.9606
394 5.03304
395 5.08769
396 5.17726
397 5.2804
398 5.3067
399 5.33904
400 5.35431
401 5.35125
402 5.3358
403 5.30972
404 5.32911
405 5.31623
406 5.34968
407 5.30881
408 5.29735
409 5.28296
410 5.23777
411 5.21959
412 5.15459
413 5.1029
414 5.06579
415 5.01688
416 4.96603
417 4.87829
418 4.82384
419 4.71912
420 4.6848
421 4.67178
422 4.57068
423 4.47823
424 4.42087
425 4.39859
426 4.38366
427 4.37609
428 4.36738
429 4.42024
430 4.42722
431 4.45363
432 4.50244
433 4.52683
434 4.49679
435 4.56726
436 4.58081
437 4.61619
438 4.6514
439 4.67694
440 4.73604
441 4.79055
442 4.84776
443 4.90869
444 4.93965
445 4.92249
446 4.97184
447 5.06604
448 5.1427
449 5.20657
450 5.26571
451 5.36646
452 5.42283
453 5.43708
454 5.47182
455 5.48623
456 5.58353
457 5.63162
458 5.73185
459 5.80108
460 5.84365
461 5.84009
462 5.88393
463 5.95796
464 5.93952
465 5.98878
466 6.05167
467 6.12817
468 6.12836
469 6.08694
470 6.10867
471 6.09036
472 6.08266
473 6.08125
474 6.07009
475 6.0711
476 6.0544
477 6.0507
478 5.99434
479 5.92608
480 5.84592
481 5.82509
482 5.79575
483 5.76569
484 5.76969
485 5.77243
486 5.71409
487 5.70614
488 5.72666
489 5.63651
490 5.59087
491 5.56979
492 5.53916
493 5.50363
494 5.52917
495 5.54584
496 5.48101
497 5.37701
498 5.25519
499 5.18113
500 5.05527
501 4.91047
502 4.84661
503 4.77615
504 4.70601
505 4.64595
506 4.59131
507 4.44488
508 4.29773
509 4.23176
510 4.17715
511 4.11255
512 4.03674
513 3.98275
514 3.92087
515 3.86819
516 3.81481
517 3.75941
518 3.69095
519 3.6601
520 3.58461
521 3.5249
522 3.46303
523 3.40498
524 3.35938
525 3.31357
526 3.27668
527 3.28254
528 3.27493
529 3.23084
530 3.19125
531 3.14299
532 3.05055
533 3.0053
534 2.96928
535 2.92416
536 2.88803
537 2.84917
538 2.79955
539 2.75727
540 2.67977
541 2.59239
542 2.54422
543 2.50329
544 2.48606
545 2.45828
546 2.43536
547 2.40265
548 2.37933
549 2.34851
550 2.32536
551 2.31022
552 2.28496
553 2.25518
554 2.27302
555 2.26755
556 2.25046
557 2.22176
558 2.21416
559 2.20334
560 2.20566
561 2.19827
562 2.18848
563 2.16417
564 2.15133
565 2.14822
566 2.15071
567 2.11681
568 2.13785
569 2.16368
570 2.1991
571 2.20414
572 2.20075
573 2.19219
574 2.20046
575 2.21328
576 2.23064
577 2.27258
578 2.2806
579 2.32019
580 2.362
581 2.34598
582 2.35985
583 2.34317
584 2.33824
585 2.35389
586 2.40114
587 2.44907
588 2.46391
589 2.47837
590 2.51998
591 2.57561
592 2.5672
593 2.5625
594 2.57405
595 2.55932
596 2.57805
597 2.61621
598 2.64345
599 2.63302
600 2.61849
601 2.63901
602 2.66152
603 2.63242
604 2.62333
605 2.64131
606 2.65515
607 2.68223
608 2.70924
609 2.73056
610 2.7448
611 2.75745
612 2.7786
613 2.79758
614 2.81793
615 2.83777
616 2.85155
617 2.86342
618 2.87857
619 2.89617
620 2.9048
621 2.91538
622 2.92538
623 2.93546
624 2.94839
625 2.95324
626 2.96061
627 2.96424
628 2.96581
629 2.96925
630 2.97475
631 2.9731
632 2.97073
633 2.96865
634 2.96517
635 2.96123
636 2.95635
637 2.94941
638 2.94424
639 2.93634
640 2.9258
641 2.91402
642 2.90327
643 2.88565
644 2.87462
645 2.86067
646 2.8316
647 2.81555
648 2.79975
649 2.78424
650 2.76788
651 2.75037
652 2.73171
653 2.71604
654 2.70219
655 2.68572
656 2.66791
657 2.64981
658 2.63316
659 2.63045
660 2.61145
661 2.59318
662 2.57644
663 2.56089
664 2.54477
665 2.52969
666 2.51052
667 2.49108
668 2.47067
669 2.45454
670 2.43429
671 2.41635
672 2.40102
673 2.38549
674 2.36602
675 2.34705
676 2.32782
677 2.30564
678 2.28747
679 2.26777
680 2.24763
681 2.23105
682 2.20762
683 2.188
684 2.16405
685 2.14347
686 2.12307
687 2.10056
688 2.07977
689 2.06006
690 2.03663
691 2.00987
692 1.99177
693 1.96887
694 1.94095
695 1.92175
696 1.89107
697 1.86709
698 1.83991
699 1.81249
700 1.78824
701 1.76287
702 1.7366
703 1.71499
704 1.68932
705 1.66413
706 1.64229
707 1.62115
708 1.59008
709 1.57506
710 1.5487
711 1.52129
712 1.49812
713 1.4767
714 1.45131
715 1.42528
716 1.39704
717 1.37682
718 1.35075
719 1.32277
720 1.29818
721 1.27895
722 1.25059
723 1.23155
724 1.20977
725 1.18378
726 1.15815
727 1.13355
728 1.10817
729 1.09109
730 1.0677
731 1.04839
732 1.02985
733 1.01114
734 0.989665
735 0.976388
736 0.956857
737 0.940942
738 0.927035
739 0.91481
740 0.899794
741 0.888004
742 0.872029
743 0.859218
744 0.843501
745 0.832429
746 0.821183
747 0.813123
748 0.801415
749 0.792983
750 0.784527
755 0.754451
760 0.729
765 0.711943
770 0.69602
775 0.683044
780 0.670239
785 0.666854
790 0.667546
795 0.66595
800 0.670674
805 0.672972
810 0.685078
815 0.694175
820 0.70616
825 0.715902
830 0.728661
835 0.742213
840 0.757392
845 0.77617
850 0.789592
855 0.809482
860 0.833615
865 0.849783
870 0.873334
875 0.893082
880 0.912753
885 0.938783
890 0.966012
895 0.992554
900 1.0212
905 1.04972
910 1.08091
915 1.11083
920 1.13365
925 1.15165
930 1.17324
935 1.19085
940 1.2069
945 1.22366
950 1.23258
955 1.2379
960 1.23637
965 1.23182
970 1.2238
975 1.20918
980 1.19173
985 1.16736
990 1.15071
995 1.13101
1000 1.10548
1005 1.07544
1010 1.04702
1015 1.01458
1020 0.978777
1025 0.947005
1030 0.917764
1035 0.888444
1040 0.859246
1045 0.826963
1050 0.800365
1055 0.767765
1060 0.73709
1065 0.71031
1070 0.687026
1075 0.661212
1080 0.640018
1085 0.621473
1090 0.605094
1095 0.587044
1100 0.572655
1105 0.55872
1110 0.551262
1115 0.544912
1120 0.536973
1125 0.531715
1130 0.529353
1135 0.524931
1140 0.523642
1145 0.52759
1150 0.529404
1155 0.530503
1160 0.534011
1165 0.540985
1170 0.547501
1175 0.553043
1180 0.559358
1185 0.569309
1190 0.582348
1195 0.592595
1200 0.606777
1205 0.620131
1210 0.630622
1215 0.645555
1220 0.662529
1225 0.676985
1230 0.686512
1235 0.699947
1240 0.713719
1245 0.728587
1250 0.743532
1255 0.751713
1260 0.762406
1265 0.771347
1270 0.780805
1275 0.789025
1280 0.79732
1285 0.803027
1290 0.808663
1295 0.815206
1300 0.819662
1305 0.823291
1310 0.824382
1315 0.824219
1320 0.825461
1325 0.826051
1330 0.825859
1335 0.825398
1340 0.824318
1345 0.820912
1350 0.81705
1355 0.81346
1360 0.808381
1365 0.803838
1370 0.798031
1375 0.79261
1380 0.787601
1385 0.780331
1390 0.774768
1395 0.767199
1400 0.75891
1405 0.75174
1410 0.743663
1415 0.735333
1420 0.728186
1425 0.719493
1430 0.711659
1435 0.702133
1440 0.692318
1445 0.681547
1450 0.672344
1455 0.660717
1460 0.650357
1465 0.640282
1470 0.628901
1475 0.618405
1480 0.609235
1485 0.598939
1490 0.591457
1495 0.578656
1500 0.569096
1510 0.550696
1520 0.532027
1530 0.514691
1540 0.498598
1550 0.484469
1560 0.469222
1570 0.454797
1580 0.441551
1590 0.427747
1600 0.414522
1610 0.400078
1620 0.390546
1630 0.381875
1640 0.374217
1650 0.368309
1660 0.361576
1670 0.355814
1680 0.349944
1690 0.346535
1700 0.343203
1710 0.340845
1720 0.338367
1730 0.335271
1740 0.334819
1750 0.334589
1760 0.334582
1770 0.332721
1780 0.330692
1790 0.329101
1800 0.327238
1810 0.325065
1820 0.322931
1830 0.321422
1840 0.318856
1850 0.317312
1860 0.313924
1870 0.308352
1880 0.303018
1890 0.2982
1900 0.295215
1910 0.293583
1920 0.289556
1930 0.285106
1940 0.280274
1950 0.274884
1960 0.26887
1970 0.263041
1980 0.256414
1990 0.253324
2000 0.249072
2010 0.244153
2020 0.238464
2030 0.232772
2040 0.22586
2050 0.221363
2060 0.217006
2070 0.212789
2080 0.208721
2090 0.204496
2100 0.200598
2110 0.196969
2120 0.192596
2130 0.188916
2140 0.18557
2150 0.182431
2160 0.179405
2170 0.176534
2180 0.173432
2190 0.170428
2200 0.167522
2210 0.16486
2220 0.162814
2230 0.160058
2240 0.157327
2250 0.15477
2260 0.152421
2270 0.150125
2280 0.147834
2290 0.145481
2300 0.143306
2310 0.141803
2320 0.140555
2330 0.139039
2340 0.137108
2350 0.134762
2360 0.133286
2370 0.132001
2380 0.130879
2390 0.12992
2400 0.12823
2410 0.126508
2420 0.124817
2430 0.122918
2440 0.120831
2450 0.118605
2460 0.116751
2470 0.115124
2480 0.113821
2490 0.112356
2500 0.110762
2510 0.109021
2520 0.107129
2530 0.105997
2540 0.104936
2550 0.104049
2560 0.103338
2570 0.102691
2580 0.102062
2590 0.100924
2600 0.0998778
2610 0.0988437
2620 0.0978576
2630 0.0968592
2640 0.0957766
2650 0.0948324
2660 0.0939023
2670 0.0929934
2680 0.0919161
2690 0.0907026
2700 0.0893932
2710 0.0882676
2720 0.087412
2730 0.0866703
2740 0.0858182
2750 0.0849943
2760 0.084211
2770 0.083528
2780 0.0827393
2790 0.0819747
2800 0.0812166
2810 0.0804927
2820 0.0798541
2830 0.0793496
2840 0.0784313
2850 0.0777672
2860 0.0771967
2870 0.0765753
2880 0.0759317
2890 0.0752954
2900 0.0749121
2910 0.0742987
2920 0.0737022
2930 0.0731225
2940 0.0725451
2950 0.0718948
2960 0.0711718
2970 0.070651
2980 0.0700984
2990 0.0694021
3000 0.0688989
3010 0.0684078
3020 0.0679069
3030 0.0671943
3040 0.0667309
3050 0.0662668
3060 0.0657536
3070 0.0652022
3080 0.0647652
3090 0.0643612
3100 0.0639439
3110 0.0635434
3120 0.0631403
3130 0.062706
3140 0.0623191
3150 0.0618479
3160 0.0615546
3170 0.0612016
3180 0.0608581
3190 0.0605796
3200 0.060365
3210 0.0600489
3220 0.0597218
3230 0.0594163
3240 0.0591116
3250 0.0588201
3260 0.0585822
3270 0.0583089
3280 0.0581402
3290 0.0578828
3300 0.057625
3310 0.0573836
3320 0.0571402
3330 0.056896
3340 0.056671
3350 0.0564409
3360 0.0562126
3370 0.0560034
3380 0.0557948
3390 0.0555894
3400 0.0553938
3410 0.0551924
3420 0.0549203
3430 0.0547313
3440 0.0544515
3450 0.0540919
3460 0.0538041
3470 0.0535723
3480 0.0534116
3490 0.053263
3500 0.0530481
3510 0.0529032
3520 0.0527614
3530 0.0526229
3540 0.0524823
3550 0.052321
3560 0.0521443
3570 0.0520399
3580 0.052106
3590 0.0521141
3600 0.0520651
3610 0.0519583
3620 0.0518529
3630 0.0518183
3640 0.0517185
3650 0.0516201
3660 0.0515392
3670 0.0514929
3680 0.0514812
3690 0.0514211
3700 0.0513126
3710 0.0512321
3720 0.0511445
3730 0.0510659
3740 0.0509115
3750 0.0507602
3760 0.0506106
3770 0.0503715
3780 0.0503705
3790 0.0503425
3800 0.050291
3810 0.0502161
3820 0.0502008
3830 0.0501445
3840 0.0499765
3850 0.0497261
3860 0.0495471
3870 0.0495246
3880 0.0495801
3890 0.0495422
3900 0.0495441
3910 0.0492584
3920 0.0491997
3930 0.0491209
3940 0.0490072
3950 0.0488585
3960 0.0487755
3970 0.0486541
3980 0.0486832
3990 0.048558
4000 0.0483217
4010 0.0480799
4020 0.0479035
4030 0.0477895
4040 0.0477379
4050 0.0474674
4060 0.0473147
4070 0.0472772
4080 0.0473548
4090 0.0474052
4100 0.0474282
4110 0.0474265
4120 0.047534
4130 0.0477076
4140 0.0478416
4150 0.0480368
4160 0.0484687
4170 0.0487752
4180 0.0489722
4190 0.0489701
4200 0.0489727
4210 0.04898
4220 0.0491225
4230 0.0494002
4240 0.0497047
4250 0.0499496
4260 0.0501347
4270 0.0502602
4280 0.050326
4290 0.0501174
4300 0.0499213
4310 0.0498777
4320 0.0497598
4330 0.0499623
4340 0.0500298
4350 0.0499745
4360 0.0498661
4370 0.0497036
4380 0.049581
4390 0.0494898
4400 0.0494302
4410 0.0494022
4420 0.0494081
4430 0.0494826
4440 0.049582
4450 0.0498732
4460 0.0497752
4470 0.049736
4480 0.049727
4490 0.0496815
4500 0.0497203
4510 0.0497397
4520 0.0496085
4530 0.0495396
4540 0.0494337
4550 0.049318
4560 0.0496333
4570 0.0498891
4580 0.0499031
4590 0.0499187
4600 0.0499431
4610 0.0500046
4620 0.0501044
4630 0.0501227
4640 0.0501653
4650 0.0503294
4660 0.0504024
4670 0.0505669
4680 0.0507448
4690 0.0504944
4700 0.0502096
4710 0.0502466
4720 0.0502754
4730 0.0502957
4740 0.0503425
4750 0.0503333
4760 0.0502681
4770 0.0501708
4780 0.0500833
4790 0.0500055
4800 0.0498543
4810 0.0498284
4820 0.0497806
4830 0.0497819
4840 0.0498013
4850 0.049802
4860 0.0497848
4870 0.0497661
4880 0.0498242
4890 0.0499889
4900 0.0502272
4910 0.0503705
4920 0.0505117
4930 0.0506775
4940 0.0507173
4950 0.0508201
4960 0.0509111
4970 0.0508322
4980 0.050933
4990 0.0511624
5000 0.0512836
5010 0.0512964
5020 0.0512805
5030 0.0512359
5040 0.0512186
5050 0.0511356
5060 0.0510623
5070 0.0511864
5080 0.0513022
5090 0.051424
5100 0.0516253
5110 0.0516797
5120 0.0516382
5130 0.0516864
5140 0.0518243
5150 0.0519423
5160 0.0521106
5170 0.0523351
5180 0.0526158
5190 0.0528687
5200 0.0528949
5210 0.0528999
5220 0.0528639
5230 0.0529235
5240 0.0529762
5250 0.053022
5260 0.0529823
5270 0.0530291
5280 0.0533077
5290 0.0534773
5300 0.0536448
5310 0.0538103
5320 0.0539555
5330 0.0540919
5340 0.0542194
5350 0.0543634
5360 0.0544315
5370 0.0544818
5380 0.0545068
5390 0.0545797
5400 0.0546547
5410 0.0544962
5420 0.0543744
5430 0.0542895
5440 0.0542413
5450 0.05423
5460 0.0542646
5470 0.0543338
5480 0.0544264
5490 0.0544999
5500 0.0545483
5510 0.0545792
5520 0.0547453
5530 0.0548005
5540 0.0547984
5550 0.0547915
5560 0.0548093
5570 0.0548518
5580 0.0549191
5590 0.0550018
5600 0.0551115
5610 0.055192
5620 0.0552672
5630 0.0553874
5640 0.0555022
5650 0.0554941
5660 0.0554829
5670 0.0556143
5680 0.055781
5690 0.0559361
5700 0.0560346
5710 0.0560765
5720 0.0560617
5730 0.0561159
5740 0.0560508
5750 0.0560672
5760 0.0561652
5770 0.0562664
5780 0.0563411
5790 0.0564877
5800 0.0565974
5810 0.0567251
5820 0.0568002
5830 0.0568886
5840 0.0569905
5850 0.0571058
5860 0.0571088
5870 0.0573292
5880 0.0573673
5890 0.0573784
5900 0.0574912
5910 0.0575898
5920 0.0577523
5930 0.0577855
5940 0.0578524
5950 0.0579536
5960 0.0580549
5970 0.0581561
5980 0.0582574
5990 0.0583586
6000 0.0584599

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 6.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 13.1846
251 13.9695
252 14.7543
253 15.5392
254 16.3241
255 17.1089
256 17.8938
257 18.681
258 19.3639
259 20.0546
260 20.621
261 21.1215
262 21.621
263 22.0252
264 22.4207
265 22.7357
266 23.0006
267 23.2174
268 23.2518
269 23.2076
270 23.1592
271 23.0396
272 22.7341
273 22.4195
274 22.1867
275 21.837
276 21.4483
277 20.9487
278 20.4354
279 19.8438
280 19.1887
281 18.6234
282 18.0119
283 17.2741
284 16.6126
285 16.0255
286 15.444
287 14.7441
288 14.0652
289 13.4288
290 12.8272
291 12.2578
292 11.7313
293 11.2551
294 10.8125
295 10.4558
296 10.1149
297 9.8157
298 9.52476
299 9.27269
300 9.04097
301 8.82473
302 8.62174
303 8.41851
304 8.21958
305 8.02479
306 7.82911
307 7.64507
308 7.45393
309 7.2734
310 7.09496
311 6.93164
312 6.73067
313 6.5345
314 6.3272
315 6.13501
316 5.9662
317 5.80329
318 5.64536
319 5.48368
320 5.33413
321 5.16331
322 5.01826
323 4.87132
324 4.73094
325 4.59021
326 4.47104
327 4.36694
328 4.25644
329 4.14859
330 4.04646
331 3.94436
332 3.86232
333 3.77658
334 3.72124
335 3.65466
336 3.5825
337 3.51472
338 3.47802
339 3.42365
340 3.37746
341 3.33393
342 3.28566
343 3.2397
344 3.20432
345 3.16837
346 3.13125
347 3.10198
348 3.07288
349 3.0468
350 3.02347
351 3.00302
352 2.96844
353 2.95163
354 2.93932
355 2.91853
356 2.90203
357 2.8977
358 2.88775
359 2.88286
360 2.87943
361 2.89403
362 2.90117
363 2.92623
364 2.95316
365 3.00635
366 3.04951
367 3.09566
368 3.16082
369 3.23204
370 3.30472
371 3.38876
372 3.47929
373 3.5758
374 3.66943
375 3.76471
376 3.8589
377 3.96806
378 4.07842
379 4.19223
380 4.29889
381 4.41543
382 4.5618
383 4.68076
384 4.80426
385 4.92728
386 5.04898
387 5.16274
388 5.27752
389 5.39623
390 5.49858
391 5.59418
392 5.68163
393 5.77247
394 5.84724
395 5.94999
396 5.99345
397 6.07968
398 6.20852
399 6.28681
400 6.31735
401 6.34085
402 6.3586
403 6.3909
404 6.40078
405 6.38027
406 6.42222
407 6.43774
408 6.36349
409 6.3378
410 6.28669
411 6.22565
412 6.17384
413 6.13126
414 6.14779
415 6.18687
416 6.11974
417 6.07494
418 6.06866
419 6.0103
420 5.95801
421 5.9346
422 5.94006
423 5.91625
424 5.84764
425 5.80834
426 5.8235
427 5.81408
428 5.72887
429 5.73904
430 5.74932
431 5.75126
432 5.76564
433 5.8127
434 5.86961
435 5.89537
436 5.94013
437 5.9612
438 5.99775
439 6.02362
440 6.03881
441 6.08492
442 6.11955
443 6.19528
444 6.29567
445 6.33249
446 6.38736
447 6.45022
448 6.55428
449 6.65761
450 6.70835
451 6.81881
452 6.87474
453 6.91269
454 6.99631
455 7.07294
456 7.09045
457 7.0764
458 7.1115
459 7.13361
460 7.21635
461 7.20329
462 7.16147
463 7.21355
464 7.20802
465 7.31428
466 7.35667
467 7.38218
468 7.40404
469 7.42491
470 7.45255
471 7.47144
472 7.46439
473 7.45102
474 7.4682
475 7.4817
476 7.46342
477 7.41337
478 7.30619
479 7.28099
480 7.25141
481 7.19801
482 7.15366
483 7.13581
484 7.09305
485 7.13624
486 7.05692
487 7.02287
488 7.00127
489 6.93806
490 6.90781
491 6.84673
492 6.75481
493 6.67474
494 6.69769
495 6.69615
496 6.63542
497 6.56692
498 6.38802
499 6.26123
500 6.14611
501 6.01351
502 5.99825
503 5.88967
504 5.82056
505 5.76692
506 5.68984
507 5.54343
508 5.41035
509 5.30534
510 5.20264
511 5.12518
512 5.05865
513 4.99978
514 4.94815
515 4.843
516 4.79634
517 4.72133
518 4.6259
519 4.54277
520 4.46336
521 4.39896
522 4.34058
523 4.30308
524 4.25004
525 4.20722
526 4.12697
527 4.05373
528 3.98954
529 3.91542
530 3.86828
531 3.82711
532 3.77193
533 3.72317
534 3.67836
535 3.61267
536 3.55198
537 3.52205
538 3.46156
539 3.42465
540 3.39157
541 3.34327
542 3.32
543 3.26432
544 3.23115
545 3.18554
546 3.14942
547 3.10733
548 3.08043
549 3.04573
550 3.00688
551 2.97651
552 2.94139
553 2.91549
554 2.88573
555 2.86223
556 2.85249
557 2.83865
558 2.83099
559 2.85159
560 2.86703
561 2.89074
562 2.92469
563 2.91664
564 2.918
565 2.91055
566 2.8947
567 2.89034
568 2.88839
569 2.88227
570 2.87775
571 2.87596
572 2.83843
573 2.8145
574 2.78994
575 2.77743
576 2.78268
577 2.78455
578 2.79539
579 2.80906
580 2.81586
581 2.82619
582 2.83761
583 2.85015
584 2.8649
585 2.87309
586 2.87902
587 2.88143
588 2.86917
589 2.89305
590 2.90665
591 2.93773
592 2.95568
593 2.98196
594 2.99328
595 3.01352
596 3.03465
597 3.05668
598 3.08417
599 3.10569
600 3.12811
601 3.15641
602 3.17277
603 3.18711
604 3.18906
605 3.21013
606 3.22216
607 3.24414
608 3.26336
609 3.28202
610 3.31549
611 3.32552
612 3.35061
613 3.3699
614 3.38292
615 3.39243
616 3.39951
617 3.40586
618 3.41446
619 3.42064
620 3.42914
621 3.43303
622 3.44366
623 3.42711
624 3.43381
625 3.42941
626 3.42598
627 3.42432
628 3.43197
629 3.4322
630 3.43206
631 3.42326
632 3.4208
633 3.41364
634 3.40556
635 3.38806
636 3.37932
637 3.36751
638 3.35476
639 3.34804
640 3.33845
641 3.31535
642 3.30366
643 3.29156
644 3.2791
645 3.26213
646 3.24533
647 3.2292
648 3.21172
649 3.19574
650 3.17931
651 3.1599
652 3.13511
653 3.11424
654 3.09422
655 3.07228
656 3.05287
657 3.03025
658 3.00942
659 2.98609
660 2.96743
661 2.94861
662 2.92384
663 2.89597
664 2.87287
665 2.8475
666 2.82329
667 2.79911
668 2.77605
669 2.74726
670 2.72819
671 2.70856
672 2.6844
673 2.66105
674 2.63232
675 2.60688
676 2.58466
677 2.56035
678 2.54266
679 2.51768
680 2.49212
681 2.46523
682 2.44172
683 2.41114
684 2.38074
685 2.35907
686 2.33244
687 2.30502
688 2.27847
689 2.25135
690 2.22923
691 2.19711
692 2.16739
693 2.13589
694 2.10798
695 2.07629
696 2.04622
697 2.01602
698 1.98795
699 1.95409
700 1.92585
701 1.89323
702 1.86226
703 1.8254
704 1.80135
705 1.77586
706 1.75038
707 1.72168
708 1.69498
709 1.66876
710 1.6418
711 1.6147
712 1.59295
713 1.56527
714 1.54361
715 1.51822
716 1.50086
717 1.47244
718 1.44903
719 1.4256
720 1.40335
721 1.38596
722 1.35877
723 1.33742
724 1.30977
725 1.28834
726 1.26794
727 1.25214
728 1.23797
729 1.20948
730 1.18853
731 1.16709
732 1.14967
733 1.13119
734 1.1091
735 1.09386
736 1.08166
737 1.06664
738 1.04712
739 1.03381
740 1.01478
741 0.995664
742 0.984921
743 0.972858
744 0.965139
745 0.95705
746 0.946654
747 0.937512
748 0.933245
749 0.918349
750 0.909759
755 0.879881
760 0.856783
765 0.836199
770 0.82038
775 0.810291
780 0.797381
785 0.783517
790 0.778573
795 0.78061
800 0.785218
805 0.788575
810 0.795288
815 0.803918
820 0.818048
825 0.831876
830 0.844731
835 0.859871
840 0.873187
845 0.892581
850 0.914213
855 0.93568
860 0.95972
865 0.981956
870 1.01493
875 1.03906
880 1.07216
885 1.1022
890 1.12831
895 1.15895
900 1.18803
905 1.22057
910 1.25203
915 1.27916
920 1.30048
925 1.31481
930 1.3317
935 1.33808
940 1.34814
945 1.34946
950 1.34682
955 1.34389
960 1.3387
965 1.33345
970 1.32049
975 1.3026
980 1.2879
985 1.27044
990 1.2519
995 1.23053
1000 1.2046
1005 1.1745
1010 1.14558
1015 1.11505
1020 1.08392
1025 1.05179
1030 1.02034
1035 0.982484
1040 0.948325
1045 0.91596
1050 0.880818
1055 0.849314
1060 0.819553
1065 0.797518
1070 0.776115
1075 0.758252
1080 0.735913
1085 0.716784
1090 0.699705
1095 0.681735
1100 0.671669
1105 0.662952
1110 0.649756
1115 0.640004
1120 0.635546
1125 0.630523
1130 0.623763
1135 0.621789
1140 0.618884
1145 0.623959
1150 0.628235
1155 0.632501
1160 0.63745
1165 0.643824
1170 0.65073
1175 0.659086
1180 0.670092
1185 0.682915
1190 0.693735
1195 0.706587
1200 0.72204
1205 0.734318
1210 0.746013
1215 0.758267
1220 0.771928
1225 0.784862
1230 0.799246
1235 0.811831
1240 0.824828
1245 0.837127
1250 0.844664
1255 0.858045
1260 0.869038
1265 0.87615
1270 0.88403
1275 0.892719
1280 0.900841
1285 0.907943
1290 0.914063
1295 0.918103
1300 0.922136
1305 0.925623
1310 0.928996
1315 0.929867
1320 0.928841
1325 0.926984
1330 0.926315
1335 0.923941
1340 0.920562
1345 0.918037
1350 0.913094
1355 0.907766
1360 0.904511
1365 0.898568
1370 0.891664
1375 0.884153
1380 0.878548
1385 0.869532
1390 0.861653
1395 0.851026
1400 0.842555
1405 0.833532
1410 0.822298
1415 0.81316
1420 0.803885
1425 0.791624
1430 0.782428
1435 0.770257
1440 0.758045
1445 0.745853
1450 0.736055
1455 0.723963
1460 0.712996
1465 0.70114
1470 0.693467
1475 0.681726
1480 0.669334
1485 0.660323
1490 0.649139
1495 0.637024
1500 0.631038
1510 0.614264
1520 0.595174
1530 0.576271
1540 0.55933
1550 0.543447
1560 0.528013
1570 0.508736
1580 0.494274
1590 0.481735
1600 0.466056
1610 0.455002
1620 0.444642
1630 0.429249
1640 0.420833
1650 0.413462
1660 0.40639
1670 0.399782
1680 0.393415
1690 0.387476
1700 0.382246
1710 0.378114
1720 0.373875
1730 0.370368
1740 0.371258
1750 0.366719
1760 0.362345
1770 0.358134
1780 0.35413
1790 0.350506
1800 0.346551
1810 0.342676
1820 0.339007
1830 0.336093
1840 0.333214
1850 0.330133
1860 0.327689
1870 0.317605
1880 0.313666
1890 0.310844
1900 0.309138
1910 0.308416
1920 0.307978
1930 0.304
1940 0.300931
1950 0.297676
1960 0.294234
1970 0.289118
1980 0.283159
1990 0.276513
2000 0.272773
2010 0.268721
2020 0.263548
2030 0.257254
2040 0.249971
2050 0.242009
2060 0.237597
2070 0.232288
2080 0.226341
2090 0.219564
2100 0.214227
2110 0.209836
2120 0.205478
2130 0.201335
2140 0.196995
2150 0.192703
2160 0.18848
2170 0.184028
2180 0.179645
2190 0.175509
2200 0.171825
2210 0.168587
2220 0.165901
2230 0.163313
2240 0.160738
2250 0.158153
2260 0.15566
2270 0.153064
2280 0.1505
2290 0.147594
2300 0.145118
2310 0.142931
2320 0.141123
2330 0.13891
2340 0.13686
2350 0.135057
2360 0.133105
2370 0.13134
2380 0.129593
2390 0.128345
2400 0.127408
2410 0.126645
2420 0.125489
2430 0.123968
2440 0.122471
2450 0.120766
2460 0.119573
2470 0.11814
2480 0.116545
2490 0.115185
2500 0.113801
2510 0.112502
2520 0.110812
2530 0.108847
2540 0.10676
2550 0.105388
2560 0.104241
2570 0.103164
2580 0.102128
2590 0.100982
2600 0.0999207
2610 0.098864
2620 0.0978122
2630 0.0967935
2640 0.0958086
2650 0.0948281
2660 0.0939154
2670 0.092969
2680 0.0920408
2690 0.0911308
2700 0.0902229
2710 0.0893281
2720 0.0884172
2730 0.0875533
2740 0.0867176
2750 0.0859102
2760 0.0851133
2770 0.0842857
2780 0.0835047
2790 0.0827678
2800 0.0820028
2810 0.0815173
2820 0.0807673
2830 0.0802061
2840 0.0794962
2850 0.0788099
2860 0.0781363
2870 0.0774642
2880 0.0768021
2890 0.0761452
2900 0.0755317
2910 0.074908
2920 0.0742782
2930 0.0736769
2940 0.0728333
2950 0.0722775
2960 0.0715713
2970 0.0710331
2980 0.0705431
2990 0.0700186
3000 0.0695285
3010 0.0689832
3020 0.0684961
3030 0.0680264
3040 0.06757
3050 0.0671278
3060 0.0668095
3070 0.0663758
3080 0.0659507
3090 0.0655284
3100 0.0651258
3110 0.0647136
3120 0.0643231
3130 0.0639191
3140 0.0635946
3150 0.0632231
3160 0.0628512
3170 0.0623967
3180 0.0621216
3190 0.0617043
3200 0.06138
3210 0.0609633
3220 0.0606697
3230 0.0604857
3240 0.0602922
3250 0.0600307
3260 0.0595851
3270 0.0593065
3280 0.0590419
3290 0.0587749
3300 0.0587156
3310 0.0583991
3320 0.058114
3330 0.0578798
3340 0.0577423
3350 0.0574996
3360 0.0571515
3370 0.0568374
3380 0.0566159
3390 0.0566239
3400 0.056503
3410 0.0563135
3420 0.0562164
3430 0.0559242
3440 0.055759
3450 0.0556007
3460 0.05543
3470 0.0552646
3480 0.0551015
3490 0.0549474
3500 0.0546513
3510 0.0545037
3520 0.0543739
3530 0.0541856
3540 0.0540462
3550 0.0538346
3560 0.0537107
3570 0.0535464
3580 0.0535088
3590 0.0534849
3600 0.0534748
3610 0.0534747
3620 0.0533571
3630 0.0533869
3640 0.0532723
3650 0.0531154
3660 0.0529719
3670 0.0528418
3680 0.0526968
3690 0.0524245
3700 0.0521837
3710 0.0518336
3720 0.0516393
3730 0.0513828
3740 0.0511781
3750 0.0510264
3760 0.0508055
3770 0.0505668
3780 0.0503138
3790 0.0500628
3800 0.0500551
3810 0.0500544
3820 0.050045
3830 0.0499714
3840 0.0498918
3850 0.0496543
3860 0.0494768
3870 0.0492474
3880 0.049086
3890 0.0489925
3900 0.0489172
3910 0.0488297
3920 0.0487302
3930 0.0484704
3940 0.0482901
3950 0.0482212
3960 0.0481805
3970 0.0481098
3980 0.0480704
3990 0.0480625
4000 0.0480258
4010 0.0481885
4020 0.0482059
4030 0.048186
4040 0.0481588
4050 0.0481246
4060 0.0481398
4070 0.048034
4080 0.047961
4090 0.0479206
4100 0.0480837
4110 0.0481785
4120 0.0481857
4130 0.0481632
4140 0.048126
4150 0.0480802
4160 0.0480536
4170 0.0480461
4180 0.0482034
4190 0.0483914
4200 0.0486103
4210 0.0488681
4220 0.0491648
4230 0.049189
4240 0.0492719
4250 0.0494328
4260 0.0496804
4270 0.0497717
4280 0.0500451
4290 0.0504248
4300 0.0507737
4310 0.0509461
4320 0.0509266
4330 0.0508539
4340 0.0508292
4350 0.0507681
4360 0.0508113
4370 0.0508296
4380 0.0508395
4390 0.0507202
4400 0.0506752
4410 0.0505504
4420 0.0503754
4430 0.0502874
4440 0.0502534
4450 0.0504265
4460 0.0505511
4470 0.0504629
4480 0.05048
4490 0.0504712
4500 0.0504445
4510 0.0504282
4520 0.0505343
4530 0.0505593
4540 0.050632
4550 0.050681
4560 0.0507082
4570 0.0507464
4580 0.0506233
4590 0.0505483
4600 0.0506796
4610 0.0507158
4620 0.0507786
4630 0.0508713
4640 0.0509494
4650 0.0510129
4660 0.0510618
4670 0.0511396
4680 0.0512281
4690 0.0511756
4700 0.0511279
4710 0.0511043
4720 0.0512232
4730 0.0512682
4740 0.0513068
4750 0.0513476
4760 0.0513932
4770 0.0514436
4780 0.0514904
4790 0.0515336
4800 0.0515549
4810 0.0515485
4820 0.0516644
4830 0.0517567
4840 0.0518256
4850 0.0518265
4860 0.0518177
4870 0.0517993
4880 0.0517723
4890 0.0516788
4900 0.0516393
4910 0.0516622
4920 0.0516402
4930 0.0515734
4940 0.0515115
4950 0.0514544
4960 0.0514023
4970 0.051355
4980 0.0513127
4990 0.0512752
5000 0.0512427
5010 0.051215
5020 0.0514309
5030 0.0515717
5040 0.0516392
5050 0.0517407
5060 0.051876
5070 0.0520016
5080 0.0521173
5090 0.0522654
5100 0.0524458
5110 0.0526585
5120 0.0525994
5130 0.0531256
5140 0.0534606
5150 0.0534178
5160 0.0531953
5170 0.0532743
5180 0.0533439
5190 0.053404
5200 0.0535374
5210 0.0536895
5220 0.0537403
5230 0.0536896
5240 0.0537579
5250 0.0541066
5260 0.053871
5270 0.0538277
5280 0.0538682
5290 0.054132
5300 0.0541361
5310 0.0541914
5320 0.0542981
5330 0.0543733
5340 0.0543413
5350 0.0543731
5360 0.0544688
5370 0.0544081
5380 0.0543337
5390 0.054253
5400 0.0541662
5410 0.0541534
5420 0.0541864
5430 0.0542654
5440 0.0543902
5450 0.054465
5460 0.0545055
5470 0.0547419
5480 0.0549401
5490 0.0551429
5500 0.0553607
5510 0.0555556
5520 0.0558223
5530 0.0560671
5540 0.0563183
5550 0.0564418
5560 0.0565802
5570 0.0566605
5580 0.0567785
5590 0.0568878
5600 0.0568883
5610 0.05699
5620 0.0570716
5630 0.0571967
5640 0.0571705
5650 0.0572408
5660 0.0573412
5670 0.0574499
5680 0.0575897
5690 0.0576182
5700 0.0577222
5710 0.0576988
5720 0.0577978
5730 0.0579297
5740 0.0580153
5750 0.0581336
5760 0.0580976
5770 0.0581399
5780 0.0580783
5790 0.0580726
5800 0.0581445
5810 0.0582942
5820 0.0583756
5830 0.0584878
5840 0.0587009
5850 0.0588008
5860 0.0589213
5870 0.0590224
5880 0.0591129
5890 0.0593057
5900 0.0596006
5910 0.0597686
5920 0.0599254
5930 0.0600709
5940 0.0605922
5950 0.0608655
5960 0.0611388
5970 0.0614122
5980 0.0616855
5990 0.0619588
6000 0.0622321

#: Limit Observed
#: SQRT(S) [GeV] 13000
#: LUMINOSITY [fb$^{-1}$] 139
#: CHANNEL dimuon
#: RELATIVE WIDTH [%] 10.0
# Mass [GeV] Cross section upper limit at 95% CL [fb]
250 20.8314
251 21.5764
252 22.3215
253 23.0665
254 23.8116
255 24.5567
256 25.3017
257 26.0816
258 26.7295
259 27.2699
260 27.9058
261 28.5266
262 29.142
263 29.6403
264 29.9803
265 30.3348
266 30.4283
267 30.6434
268 30.8488
269 30.9983
270 30.9854
271 30.9529
272 30.6266
273 30.216
274 29.5699
275 29.0692
276 28.4208
277 27.8735
278 27.2026
279 26.6575
280 25.8811
281 24.9291
282 24.0382
283 23.0507
284 22.0986
285 21.4403
286 20.5992
287 19.9058
288 19.0158
289 18.2349
290 17.4198
291 16.6325
292 15.9024
293 15.1525
294 14.5924
295 13.9746
296 13.4885
297 13.0274
298 12.5386
299 12.1273
300 11.7203
301 11.3066
302 10.8948
303 10.4999
304 10.1555
305 9.82568
306 9.56826
307 9.25713
308 8.9279
309 8.65541
310 8.37496
311 8.11624
312 7.86554
313 7.61294
314 7.38947
315 7.2202
316 7.03196
317 6.81837
318 6.61979
319 6.42579
320 6.25675
321 6.11294
322 5.92339
323 5.76147
324 5.59626
325 5.43951
326 5.31008
327 5.20001
328 5.0648
329 4.96573
330 4.86695
331 4.76847
332 4.68175
333 4.58421
334 4.50278
335 4.43303
336 4.36672
337 4.30001
338 4.23936
339 4.18109
340 4.12625
341 4.07752
342 4.03105
343 3.99073
344 3.95045
345 3.88391
346 3.85234
347 3.82153
348 3.78548
349 3.73613
350 3.70241
351 3.683
352 3.66912
353 3.66051
354 3.66008
355 3.66254
356 3.67004
357 3.68547
358 3.72805
359 3.74998
360 3.77907
361 3.82113
362 3.89294
363 3.95377
364 4.00361
365 4.0585
366 4.11754
367 4.17887
368 4.26349
369 4.33439
370 4.37915
371 4.40354
372 4.39523
373 4.48626
374 4.60644
375 4.71808
376 4.81854
377 4.92808
378 5.04278
379 5.15804
380 5.2575
381 5.35888
382 5.44685
383 5.57034
384 5.75324
385 5.96692
386 6.08491
387 6.14635
388 6.24003
389 6.35282
390 6.43427
391 6.51525
392 6.60847
393 6.80065
394 6.88247
395 6.97364
396 7.15041
397 7.20971
398 7.262
399 7.3147
400 7.39879
401 7.43144
402 7.61462
403 7.77589
404 7.93621
405 8.03237
406 7.99251
407 8.007
408 8.06143
409 8.00541
410 8.01811
411 8.00533
412 7.98234
413 7.94916
414 7.94801
415 7.79513
416 7.66853
417 7.53477
418 7.44929
419 7.49855
420 7.5697
421 7.61271
422 7.66636
423 7.73064
424 7.81793
425 7.85997
426 7.92626
427 8.03108
428 8.17546
429 8.20637
430 8.24583
431 8.28652
432 8.22503
433 8.17158
434 8.10792
435 8.09381
436 8.18237
437 8.16971
438 8.22834
439 8.28875
440 8.2554
441 8.21395
442 8.34197
443 8.38668
444 8.42811
445 8.48322
446 8.58202
447 8.69383
448 8.71301
449 8.66704
450 8.75613
451 8.8533
452 8.95856
453 9.14305
454 9.24847
455 9.27482
456 9.43956
457 9.53953
458 9.57473
459 9.57115
460 9.57253
461 9.62477
462 9.64724
463 9.60822
464 9.54414
465 9.44464
466 9.30074
467 9.21209
468 9.17867
469 9.09463
470 9.09041
471 9.09495
472 8.86527
473 8.74044
474 8.72047
475 8.67745
476 8.70201
477 8.75772
478 8.85495
479 8.82787
480 8.81031
481 8.80499
482 8.74497
483 8.63023
484 8.54552
485 8.69531
486 8.7405
487 8.71825
488 8.66839
489 8.53569
490 8.36592
491 8.18287
492 8.15237
493 8.12113
494 7.98114
495 7.93979
496 7.90932
497 7.90699
498 7.8702
499 7.84377
500 7.73113
501 7.68051
502 7.62083
503 7.58214
504 7.45821
505 7.34407
506 7.1964
507 7.11274
508 6.97039
509 6.85057
510 6.69618
511 6.59216
512 6.49368
513 6.3944
514 6.27392
515 6.20334
516 6.08608
517 6.0046
518 5.9052
519 5.83119
520 5.79649
521 5.73282
522 5.64672
523 5.59523
524 5.5023
525 5.39797
526 5.35381
527 5.32739
528 5.23326
529 5.18971
530 5.19673
531 5.15246
532 5.09935
533 5.01921
534 4.94695
535 4.91201
536 4.88354
537 4.82886
538 4.79406
539 4.75332
540 4.64995
541 4.62002
542 4.55435
543 4.47061
544 4.46454
545 4.39075
546 4.31765
547 4.26086
548 4.1733
549 4.10166
550 4.06316
551 3.99618
552 3.92072
553 3.89755
554 3.90035
555 3.87593
556 3.84417
557 3.76572
558 3.7678
559 3.79406
560 3.80164
561 3.80817
562 3.80007
563 3.7827
564 3.76429
565 3.74482
566 3.75322
567 3.76519
568 3.78793
569 3.78393
570 3.77177
571 3.75455
572 3.73227
573 3.76155
574 3.76199
575 3.76246
576 3.82115
577 3.84065
578 3.8543
579 3.82729
580 3.85701
581 3.88839
582 3.90024
583 3.91759
584 3.92689
585 3.93127
586 3.88385
587 3.90892
588 3.90968
589 3.86858
590 3.86032
591 3.8594
592 3.88322
593 3.81733
594 3.78535
595 3.80846
596 3.83074
597 3.84062
598 3.83807
599 3.86089
600 3.87269
601 3.89836
602 3.92047
603 3.94764
604 3.98075
605 3.99526
606 4.00823
607 4.0103
608 4.02238
609 4.02582
610 4.03267
611 4.04069
612 4.05326
613 4.05698
614 4.05948
615 4.0702
616 4.083
617 4.08484
618 4.08089
619 4.07582
620 4.07993
621 4.0723
622 4.07637
623 4.0677
624 4.06211
625 4.05053
626 4.03296
627 4.01818
628 4.00039
629 3.98088
630 3.97511
631 3.96434
632 3.95706
633 3.95106
634 3.93164
635 3.90924
636 3.89884
637 3.88763
638 3.87116
639 3.8562
640 3.83411
641 3.81737
642 3.79748
643 3.76548
644 3.74494
645 3.72639
646 3.69356
647 3.66431
648 3.64141
649 3.61786
650 3.58969
651 3.56741
652 3.54625
653 3.52807
654 3.50606
655 3.48129
656 3.45144
657 3.42392
658 3.39475
659 3.37231
660 3.34491
661 3.32121
662 3.298
663 3.27514
664 3.24785
665 3.21394
666 3.18612
667 3.15346
668 3.121
669 3.09955
670 3.0709
671 3.03884
672 3.00977
673 2.97969
674 2.94373
675 2.90756
676 2.87704
677 2.84048
678 2.80728
679 2.77077
680 2.7364
681 2.7133
682 2.67953
683 2.64503
684 2.61366
685 2.58304
686 2.54979
687 2.52377
688 2.49815
689 2.46636
690 2.43258
691 2.4042
692 2.36982
693 2.34626
694 2.30505
695 2.27459
696 2.24426
697 2.21161
698 2.18016
699 2.15486
700 2.1168
701 2.08129
702 2.04455
703 2.02327
704 1.99279
705 1.97127
706 1.93434
707 1.91482
708 1.88198
709 1.8553
710 1.83569
711 1.8004
712 1.77504
713 1.74748
714 1.71986
715 1.70128
716 1.66959
717 1.64376
718 1.61235
719 1.58965
720 1.56683
721 1.5426
722 1.52056
723 1.49854
724 1.47958
725 1.45985
726 1.44164
727 1.42368
728 1.39893
729 1.37989
730 1.36396
731 1.34733
732 1.33176
733 1.31081
734 1.29724
735 1.28232
736 1.26686
737 1.25016
738 1.22806
739 1.21586
740 1.20162
741 1.189
742 1.17407
743 1.16263
744 1.15632
745 1.14775
746 1.13605
747 1.12634
748 1.11679
749 1.10062
750 1.09395
755 1.06383
760 1.03861
765 1.01478
770 0.998008
775 0.987578
780 0.973468
785 0.958556
790 0.953248
795 0.948043
800 0.947254
805 0.957494
810 0.959801
815 0.970629
820 0.986682
825 0.992872
830 1.00794
835 1.01966
840 1.03578
845 1.06151
850 1.08281
855 1.10192
860 1.13712
865 1.17009
870 1.19843
875 1.23507
880 1.26316
885 1.29541
890 1.33064
895 1.36386
900 1.39581
905 1.42515
910 1.44866
915 1.47665
920 1.49626
925 1.50734
930 1.51776
935 1.52448
940 1.52771
945 1.53136
950 1.52857
955 1.51746
960 1.51295
965 1.50277
970 1.48989
975 1.47384
980 1.44516
985 1.4198
990 1.39659
995 1.37213
1000 1.3413
1005 1.31227
1010 1.28426
1015 1.2551
1020 1.22254
1025 1.18962
1030 1.15451
1035 1.12026
1040 1.08469
1045 1.05886
1050 1.03394
1055 1.00347
1060 0.977507
1065 0.952231
1070 0.928249
1075 0.902639
1080 0.877677
1085 0.866432
1090 0.845903
1095 0.833425
1100 0.821517
1105 0.81136
1110 0.802535
1115 0.795261
1120 0.793305
1125 0.785403
1130 0.783924
1135 0.786548
1140 0.788965
1145 0.790999
1150 0.797055
1155 0.801489
1160 0.808831
1165 0.815507
1170 0.822914
1175 0.835027
1180 0.845402
1185 0.854007
1190 0.867549
1195 0.880351
1200 0.891762
1205 0.906356
1210 0.919198
1215 0.927301
1220 0.941995
1225 0.953294
1230 0.966501
1235 0.980216
1240 0.989838
1245 1.00191
1250 1.01125
1255 1.02066
1260 1.0306
1265 1.03682
1270 1.04126
1275 1.04869
1280 1.05467
1285 1.05886
1290 1.06484
1295 1.06718
1300 1.07272
1305 1.0754
1310 1.07847
1315 1.07903
1320 1.07671
1325 1.07136
1330 1.06854
1335 1.0647
1340 1.06146
1345 1.05517
1350 1.04913
1355 1.03855
1360 1.03998
1365 1.02796
1370 1.01717
1375 1.00478
1380 0.994144
1385 0.982386
1390 0.974607
1395 0.962646
1400 0.951112
1405 0.936203
1410 0.924373
1415 0.91199
1420 0.90174
1425 0.879524
1430 0.869668
1435 0.864563
1440 0.863066
1445 0.851046
1450 0.84028
1455 0.825257
1460 0.812683
1465 0.800229
1470 0.789543
1475 0.777564
1480 0.767342
1485 0.758331
1490 0.750738
1495 0.736948
1500 0.71826
1510 0.682396
1520 0.662115
1530 0.642454
1540 0.624372
1550 0.606435
1560 0.587356
1570 0.569628
1580 0.554581
1590 0.539226
1600 0.522448
1610 0.515603
1620 0.507148
1630 0.497729
1640 0.490283
1650 0.484293
1660 0.47973
1670 0.480602
1680 0.473608
1690 0.468189
1700 0.462264
1710 0.455908
1720 0.449121
1730 0.443152
1740 0.428799
1750 0.41986
1760 0.411637
1770 0.402992
1780 0.393708
1790 0.383885
1800 0.369815
1810 0.365364
1820 0.360502
1830 0.355229
1840 0.349832
1850 0.344422
1860 0.338867
1870 0.334816
1880 0.328922
1890 0.323808
1900 0.318178
1910 0.312447
1920 0.30665
1930 0.301024
1940 0.295001
1950 0.289796
1960 0.285407
1970 0.281475
1980 0.277887
1990 0.273532
2000 0.268564
2010 0.265362
2020 0.260789
2030 0.255904
2040 0.252149
2050 0.248146
2060 0.243656
2070 0.239186
2080 0.234738
2090 0.230311
2100 0.225904
2110 0.220263
2120 0.215256
2130 0.211269
2140 0.206786
2150 0.202323
2160 0.198266
2170 0.193681
2180 0.189502
2190 0.185729
2200 0.181796
2210 0.177858
2220 0.173837
2230 0.169734
2240 0.166662
2250 0.164109
2260 0.160709
2270 0.158101
2280 0.155953
2290 0.153787
2300 0.151381
2310 0.149474
2320 0.147132
2330 0.144967
2340 0.142955
2350 0.141086
2360 0.139359
2370 0.137596
2380 0.135785
2390 0.13392
2400 0.131879
2410 0.129866
2420 0.128683
2430 0.127841
2440 0.126171
2450 0.124606
2460 0.123029
2470 0.121273
2480 0.119559
2490 0.117746
2500 0.116186
2510 0.114644
2520 0.113134
2530 0.111612
2540 0.110301
2550 0.108662
2560 0.106994
2570 0.105481
2580 0.104417
2590 0.103349
2600 0.102308
2610 0.101169
2620 0.100101
2630 0.09904
2640 0.0979984
2650 0.0969812
2660 0.096021
2670 0.0950196
2680 0.0942925
2690 0.0930733
2700 0.0923954
2710 0.0914668
2720 0.090552
2730 0.0896819
2740 0.0890267
2750 0.0881901
2760 0.087377
2770 0.0865787
2780 0.085775
2790 0.0850062
2800 0.0842573
2810 0.0832783
2820 0.0825453
2830 0.08159
2840 0.0809035
2850 0.0802384
2860 0.0795705
2870 0.0787191
2880 0.0780607
2890 0.0774303
2900 0.0769023
2910 0.0762939
2920 0.0756777
2930 0.0750849
2940 0.0745063
2950 0.0739394
2960 0.0733608
2970 0.072816
2980 0.0724052
2990 0.0718822
3000 0.0713618
3010 0.070866
3020 0.0703787
3030 0.0697982
3040 0.0693251
3050 0.0687356
3060 0.0682952
3070 0.0678597
3080 0.067425
3090 0.0670287
3100 0.0666159
3110 0.0660903
3120 0.0656964
3130 0.0653218
3140 0.0649471
3150 0.0645656
3160 0.0642066
3170 0.0638731
3180 0.0636689
3190 0.0633317
3200 0.0629116
3210 0.0624061
3220 0.0620794
3230 0.0617685
3240 0.061599
3250 0.0613061
3260 0.0610263
3270 0.0607456
3280 0.0604777
3290 0.0602052
3300 0.0599163
3310 0.0596786
3320 0.0594306
3330 0.0591862
3340 0.059035
3350 0.0586927
3360 0.0584717
3370 0.0581278
3380 0.05792
3390 0.0577095
3400 0.057591
3410 0.0573896
3420 0.0573082
3430 0.0571673
3440 0.056936
3450 0.0566564
3460 0.0566672
3470 0.0566824
3480 0.0566397
3490 0.0563568
3500 0.056193
3510 0.056047
3520 0.0559029
3530 0.0556616
3540 0.0555209
3550 0.0552875
3560 0.0551334
3570 0.0550735
3580 0.055108
3590 0.0549703
3600 0.0546622
3610 0.0546013
3620 0.054496
3630 0.0543776
3640 0.0542837
3650 0.0542301
3660 0.0540651
3670 0.0537656
3680 0.0534525
3690 0.0531972
3700 0.0529669
3710 0.0526129
3720 0.0522428
3730 0.0520605
3740 0.0517108
3750 0.0515568
3760 0.0512835
3770 0.0510058
3780 0.0506998
3790 0.0505267
3800 0.0504863
3810 0.0504604
3820 0.0503849
3830 0.0504115
3840 0.0503452
3850 0.0504771
3860 0.0505637
3870 0.0506049
3880 0.0505789
3890 0.0505246
3900 0.0504513
3910 0.0503765
3920 0.0503002
3930 0.0502889
3940 0.0501566
3950 0.0500483
3960 0.049812
3970 0.049911
3980 0.0496863
3990 0.0495188
4000 0.0493567
4010 0.0492346
4020 0.0491527
4030 0.0491093
4040 0.0491108
4050 0.049036
4060 0.0489853
4070 0.0491447
4080 0.0491529
4090 0.0492363
4100 0.0492756
4110 0.0493135
4120 0.0492271
4130 0.0491946
4140 0.0491813
4150 0.049165
4160 0.0490944
4170 0.0491909
4180 0.049386
4190 0.0495125
4200 0.0495705
4210 0.0497765
4220 0.0499039
4230 0.0499353
4240 0.050141
4250 0.0503413
4260 0.0504816
4270 0.050562
4280 0.0506046
4290 0.0506095
4300 0.0506855
4310 0.0507069
4320 0.0506738
4330 0.0507205
4340 0.0507488
4350 0.0507587
4360 0.0507679
4370 0.0506562
4380 0.0505797
4390 0.0506464
4400 0.0508562
4410 0.0511218
4420 0.051443
4430 0.0514762
4440 0.0515376
4450 0.0516272
4460 0.0517167
4470 0.0517927
4480 0.0518552
4490 0.0519042
4500 0.0520272
4510 0.0522243
4520 0.0523451
4530 0.0523788
4540 0.0523191
4550 0.0526726
4560 0.0529552
4570 0.053166
4580 0.0532222
4590 0.0531751
4600 0.0531361
4610 0.0531052
4620 0.0530824
4630 0.0530677
4640 0.0530611
4650 0.0530333
4660 0.0529952
4670 0.0530403
4680 0.0525078
4690 0.0523962
4700 0.0523275
4710 0.0523847
4720 0.0524106
4730 0.0524052
4740 0.0523684
4750 0.0524195
4760 0.0525585
4770 0.0526549
4780 0.0527087
4790 0.0528178
4800 0.0532316
4810 0.0540409
4820 0.054011
4830 0.0540196
4840 0.0540666
4850 0.054152
4860 0.0542757
4870 0.0544459
4880 0.0545432
4890 0.0545216
4900 0.0545116
4910 0.0545471
4920 0.0545301
4930 0.0543036
4940 0.0537994
4950 0.0537515
4960 0.0537251
4970 0.0537203
4980 0.0537155
4990 0.0537039
5000 0.0536775
5010 0.0536363
5020 0.0535683
5030 0.0535284
5040 0.053576
5050 0.053711
5060 0.0537217
5070 0.0537394
5080 0.0538033
5090 0.0539508
5100 0.0541818
5110 0.0544762
5120 0.0548407
5130 0.0551912
5140 0.0555276
5150 0.055908
5160 0.0562775
5170 0.0565429
5180 0.0567042
5190 0.0568808
5200 0.0570729
5210 0.0572414
5220 0.0572838
5230 0.0572003
5240 0.0570988
5250 0.0569794
5260 0.0568835
5270 0.056811
5280 0.056762
5290 0.0567364
5300 0.0567344
5310 0.0567603
5320 0.0569297
5330 0.0572426
5340 0.0576989
5350 0.0580808
5360 0.0581469
5370 0.0582205
5380 0.0583016
5390 0.0583898
5400 0.0583914
5410 0.0584359
5420 0.0585485
5430 0.0586202
5440 0.0587245
5450 0.058709
5460 0.0585737
5470 0.0583461
5480 0.0582008
5490 0.0583792
5500 0.0584915
5510 0.0585778
5520 0.0586814
5530 0.0588559
5540 0.0589718
5550 0.0590038
5560 0.0590609
5570 0.059065
5580 0.0590533
5590 0.0590257
5600 0.0590304
5610 0.0589825
5620 0.058882
5630 0.0590204
5640 0.0591322
5650 0.0592229
5660 0.059327
5670 0.0594576
5680 0.0596133
5690 0.0597941
5700 0.06
5710 0.0602311
5720 0.0604874
5730 0.060665
5740 0.0610006
5750 0.0613002
5760 0.0612722
5770 0.0612308
5780 0.0612454
5790 0.0612527
5800 0.0612396
5810 0.0611738
5820 0.0612916
5830 0.0614237
5840 0.0614714
5850 0.0614348
5860 0.0614858
5870 0.0615163
5880 0.0614207
5890 0.0616511
5900 0.0619071
5910 0.062029
5920 0.0622559
5930 0.0624901
5940 0.0627742
5950 0.062894
5960 0.0630139
5970 0.0631337
5980 0.0632536
5990 0.0633734
6000 0.0634932



==> anc/README <==
> ./benRun_comb_2d.py
is a multiprocessing main program which does everything.
It will produce a pickle file for plotting by matplotlib.
On a 72 core machine, it takes about an hour. Currently, it's
not saving all points for some reason.

Alternatively, one can run
> ./benRun_emu_ed.py.
This does a 2d scan to run the numbers for the figure,
calling benRun_xexmu_0d.py for each point. It takes a couple of days.

.csv files are from HEPDATA and are the ATLAS data on Z' search limits

> gnuplot k_prepare_data.gnu
makes the contour data files from BenRun_2d.out. Some of the points need
reordering in order to make the final plot look nice. This is currently
made with
> gnuplot k,gnu

> ./val.py
makes the validation and sensitivity plots of the ATLAS bounds

The "*.2" files are to check that setting theta_sb to zero makes little difference in expected or observed limits on parameter space.

Zprime_3B3-XeLe-XmuLmu.tgz contains the feynrules UFO model files when unzipped and unpacked

==> anc/Zprime_3B3-XeLe-XmuLmu.fr <==
(* ********************************************************* *)
(* *****                                               ***** *)
(* *****  FeynRules model file: SM + Zprime            ***** *)
(* *****  3B3-X Le - X Lmu - (3 - Xe - Xmu) Ltau Model ***** *)
(* *****  Author: B.C. Allanach                        ***** *)
(* *****  Date:   15/03/2024                           ***** *)
(* *****                                               ***** *)
(* ********************************************************* *)

(* ************************** *)
(* *****  Information   ***** *)
(* ************************** *)
M$ModelName = "Zprime_3B3-XeLe-XmuLmu";
M$Information = { Authors->{"Ben Allanach"},
	      Emails->{"B.C.Allanach@damtp.cam.ac.uk"},
	      Institutions->{"DAMTP University of Cambridge"},
              Date->"09.02.24",
	      Version->"1.1.0",
              URLs->{"https://arxiv.org/pdf/????.?????.pdf"} };
FeynmanGauge = False;

(* ************************** *)
(* *** Interaction orders *** *)
(* ************************** *)
M$InteractionOrderHierarchy = { {QCD, 1}, {QED, 2}, {NP,1} };

(* ************************** *)
(* *****     Fields     ***** *)
(* ************************** *)
M$ClassesDescription = {
(* Additional Z' boson *)
  V[7] == { ClassName->Zp,
       SelfConjugate->True,
       Mass-> {MZp,3000.},
       Width->{WZp,10.},
       ParticleName->"Zp",
       PDG->32,
       PropagatorLabel->"Zp",
       PropagatorType->Sine,
       PropagatorArrow->Forward}
};

(* ************************** *)
(* *****   Parameters   ***** *)
(* ************************** *)
M$Parameters = {
  Xe == {
      ParameterType -> External,
      Value -> 1,
      InteractionOrder -> {NP,1},
      TeX -> Subscript[X,e],
      BlockName->Xe,
      OrderBlock->1,
      Description -> "-X Charge of first family leptons"
      },
  Xmu == {
      ParameterType -> External,
      Value -> 2,
      InteractionOrder -> {NP,1},
      TeX -> Subscript[X,\[Mu]],
      BlockName->Xmu,
      OrderBlock->1,
      Description -> "-X Charge of second family leptons"
      },
  tsb == {
      ParameterType -> External,
      Value -> -0.03,
      InteractionOrder -> {NP,1},
      TeX -> Subscript[\[Theta],sb],
      BlockName->tsb,
      OrderBlock->1,
      Description -> "bL-sL mixing angle"
      },
  gzp == {
      ParameterType -> External,
      Value -> 0.1,
      InteractionOrder -> {NP,1}, 
      TeX -> Subscript[g,zp],
      BlockName->gzp,
      OrderBlock->1,
      Description -> "Z' gauge coupling"
      },
  Xi == {
     TeX->\[Xi],
     ParameterType->Internal,
     ComplexParameter->False,
     Indices->{Index[Generation],Index[Generation]},
     BlockName->Xi,
     Value-> {Xi[1,1]->0,   Xi[1,2]->0, Xi[1,3]->0,	
              Xi[2,1]->0,   Xi[2,2]->0, Xi[2,3]->0,
              Xi[3,1]->0,   Xi[3,2]->0, Xi[3,3]->1}, 	    
     Description->"Building block: 3B3"
     },
 VdL == {
     TeX               ->Subscript[V,dL],
     ParameterType     ->Internal,
     ComplexParameter  ->True,
     Hermitian         ->True,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->VdL,
     Value             -> {VdL[1,1]->1,  VdL[1,2]->0,        VdL[1,3]->0,
                           VdL[2,1]->0,  VdL[2,2]->Cos[tsb], VdL[2,3]->Sin[tsb],
                           VdL[3,1]->0,  VdL[3,2]->-Sin[tsb], VdL[3,3]->Cos[tsb]
                           },
     Description      ->"LH down quark mixing: flavour structure"
     },
 Omega == {
     TeX               ->\[Omega],
     ParameterType     ->Internal,
     ComplexParameter  ->False,
     Indices           ->{Index[Generation], Index[Generation]},
     BlockName         ->Omega,
     Value             -> {Omega[1,1]->Xe,   Omega[1,2]->0, Omega[1,3]->0,
                           Omega[2,1]->0,   Omega[2,2]->Xmu, Omega[2,3]->0,
                           Omega[3,1]->0,   Omega[3,2]->0, Omega[3,3]->3-Xe-Xmu
                           },
   Description         ->"Building block for flavour structure"
   }
};

(* Slightly different to the conventions in 2306.08669:
   Xi here is xi in the paper.
   Omega is written (-Xi) in the paper.
   I've pretended the PMNS matrix is the CKM matrix - shouldn't matter
   since the flavour of neutrinos is not tagged in colliders. However, if
   you want to calculate eg mu->e conversion or  mu->e gamma, you should
   fix this.
   I have also left out the RH neutrino interactions on the assumption
   that they're way too heavy to be relevant. *)	
 LZprime := Block[{lag},
 lag = -gzp*(dqbar.Ga[mu].ProjM.HC[VdL].Xi.VdL.dq +
           uqbar.Ga[mu].ProjM.CKM.HC[VdL].Xi.VdL.HC[CKM].uq +
	   uqbar.Ga[mu].ProjP.Xi.uq  +
	   dqbar.Ga[mu].ProjP.Xi.dq  -
           vlbar.Ga[mu].ProjM.HC[CKM].Omega.CKM.vl -
	   lbar.Ga[mu].ProjM.Omega.l -
           lbar.Ga[mu].ProjP.Omega.l)*Zp[mu];
	    
 Return[lag];
];


==> anc/Zprime_3B3-XeLe-XmuLmu.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     63785,       1336]
NotebookOptionsPosition[     56956,       1235]
NotebookOutlinePosition[     57383,       1252]
CellTagsIndexPosition[     57340,       1249]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Setup in linux directory, output in windows", "Section",
 CellChangeTimes->{{3.518892288721245*^9, 3.518892291440427*^9}, {
  3.787390729748128*^9, 
  3.787390735916173*^9}},ExpressionUUID->"8b38a8d1-a6cf-45e6-a4ef-\
d0c4582e6348"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"$outputdir", "=", 
  RowBox[{
  "SetDirectory", "[", 
   "\"\</home/bca20/symbolic/math/feynrules-current/Models/3B3-XeLe-XmuLmu\>\"\
", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$FeynRulesPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/bca20/symbolic/math/feynrules-current\>\"",
     "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "FeynRules`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", "$outputdir", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LoadModel", "[", 
   RowBox[{
    RowBox[{"$FeynRulesPath", "<>", "\"\</Models/mixedSM.fr\>\""}], ",", 
    RowBox[{
    "$FeynRulesPath", "<>", 
     "\"\</Models/3B3-XeLe-XmuLmu/Zprime_3B3-XeLe-XmuLmu.fr\>\""}]}], "]"}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.500793438723139*^9, 3.500793441143552*^9}, {
   3.503666867066519*^9, 3.503666869077112*^9}, {3.518892141094482*^9, 
   3.518892168024193*^9}, {3.540112894489603*^9, 3.540112897923902*^9}, 
   3.549599083212336*^9, {3.5502926102866373`*^9, 3.55029261102719*^9}, {
   3.550292678153421*^9, 3.550292688594266*^9}, {3.550292930964777*^9, 
   3.550292955691563*^9}, 3.55029308559453*^9, {3.714376199524122*^9, 
   3.714376201477226*^9}, {3.714376240108952*^9, 3.714376285819429*^9}, {
   3.7143763590902643`*^9, 3.714376363595717*^9}, {3.7143773349552526`*^9, 
   3.714377337190894*^9}, {3.715522690706459*^9, 3.715522690977045*^9}, 
   3.715522778336521*^9, {3.729338350153563*^9, 3.729338351584117*^9}, {
   3.732358686104819*^9, 3.732358686702063*^9}, {3.732358759741991*^9, 
   3.732358761772125*^9}, {3.732359380215397*^9, 3.732359425314708*^9}, {
   3.741665205497743*^9, 3.741665208890139*^9}, {3.741674415706876*^9, 
   3.7416744200365057`*^9}, {3.741946488517076*^9, 3.741946489214487*^9}, {
   3.74202387468117*^9, 3.742023876408213*^9}, {3.742024375285203*^9, 
   3.742024376918482*^9}, {3.74202547325785*^9, 3.742025475397817*^9}, {
   3.7459289317499638`*^9, 3.745928937155925*^9}, {3.7507734543068*^9, 
   3.750773515457856*^9}, 3.753088530856512*^9, 3.753088585833217*^9, {
   3.753088737532212*^9, 3.753088764273211*^9}, {3.763709037598103*^9, 
   3.763709044803748*^9}, {3.763885981617224*^9, 3.763886014576059*^9}, {
   3.763898341112045*^9, 3.7638983477173285`*^9}, {3.7639057669913707`*^9, 
   3.7639057677716374`*^9}, {3.787390649899355*^9, 3.787390688295576*^9}, {
   3.832234527953483*^9, 3.832234555861931*^9}, {3.832236139194084*^9, 
   3.832236141251719*^9}, {3.862918535622655*^9, 3.8629185427646594`*^9}, {
   3.862918596291219*^9, 3.862918609132902*^9}, 3.8629186599059134`*^9, 
   3.862918764472463*^9, {3.8629203225816526`*^9, 3.86292032990486*^9}, {
   3.8629204650721407`*^9, 3.8629204968222017`*^9}, {3.862920552766816*^9, 
   3.862920554152945*^9}, {3.863178403564199*^9, 3.863178439503704*^9}, {
   3.916466310445548*^9, 3.916466340873402*^9}, 3.91648193566411*^9, {
   3.916481999588896*^9, 3.916482012456175*^9}, {3.918296413445639*^9, 
   3.918296448579244*^9}, {3.9182967082833652`*^9, 3.918296775873347*^9}, {
   3.919339391664286*^9, 3.919339392206401*^9}, {3.919762827206745*^9, 
   3.919762887806052*^9}, {3.91976295418814*^9, 3.919762959047725*^9}, {
   3.9197630980426817`*^9, 3.919763098161936*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8072de98-be86-4b28-9109-9efcdbf4df76"],

Cell[BoxData["\<\"/home/bca20/symbolic/math/feynrules-current/Models/3B3-XeLe-\
XmuLmu\"\>"], "Output",
 CellChangeTimes->{
  3.865249486813277*^9, 3.865292743557553*^9, 3.916466346995449*^9, 
   3.916481632570843*^9, 3.916481974104697*^9, 3.9164820706055307`*^9, 
   3.9182964170453033`*^9, 3.918296452576487*^9, 3.918296530475097*^9, {
   3.918296767856968*^9, 3.918296798227661*^9}, 3.919762858572697*^9, 
   3.919762892605976*^9, 3.919763089773641*^9, 3.919763127055476*^9, 
   3.9197660495613947`*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"d26ab36c-1bb8-4050-9af5-b3a3554bd260"],

Cell[CellGroupData[{

Cell[BoxData["\<\" - FeynRules - \"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766049562265*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"89780726-187f-496c-83b6-01278910c9ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Version: \"\>", "\[InvisibleSpace]", "\<\"2.3.49\"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"\<\" (\"\>", " ", "\<\"29 September 2021\"\>"}], 
   "\[InvisibleSpace]", "\<\").\"\>"}],
  SequenceForm["Version: ", "2.3.49", " (" "29 September 2021", ")."],
  Editable->False]], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.9197660495628233`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9232f693-a7c3-438a-a97a-ea1cf02044c0"],

Cell[BoxData["\<\"Authors: A. Alloul, N. Christensen, C. Degrande, C. Duhr, \
B. Fuks\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.91976604956328*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c28500f5-3f88-4f25-92aa-5a29eb726582"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766049563539*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a60c6cd0-ffff-48ef-bc90-75c057cf06d8"],

Cell[BoxData["\<\"Please cite:\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766049563838*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5bd88afd-4e53-4708-87f5-23376eee9c0b"],

Cell[BoxData["\<\"    - Comput.Phys.Commun.185:2250-2300,2014 \
(arXiv:1310.1921);\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766049564065*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"276a35b2-bb32-4cd0-a9c0-75d0051d93ae"],

Cell[BoxData["\<\"    - Comput.Phys.Commun.180:1614-1641,2009 \
(arXiv:0806.4194).\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766049564301*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"7baea0a3-3f34-4e59-90e9-09a5e5b5ebca"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.91976604956458*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"0339bd65-3396-40ff-bb70-9fe6c3915e65"],

Cell[BoxData["\<\"http://feynrules.phys.ucl.ac.be\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766049564837*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d8a61882-4b3d-490a-a45a-2c7ae4e11695"],

Cell[BoxData["\<\" \"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766049565061*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"cddf5315-41d4-44ac-bf39-a0842d8e70ce"],

Cell[BoxData["\<\"The FeynRules palette can be opened using the command \
FRPalette[].\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766049565269*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"bd592e7b-64ef-45a9-8703-5fa1e63104ca"],

Cell[BoxData["\<\"Merging model-files...\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.9197660532600203`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fe369c08-3605-4d52-8b63-0d218ac886d8"],

Cell[BoxData["\<\"This model implementation was created by\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.9197660532804213`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"78b0afed-3f50-4d9a-b85f-4e9b2c89b854"],

Cell[BoxData["\<\"Ben Allanach\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766053280958*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a0df5ba2-6d91-47c2-b0a9-d6d363f61602"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Model Version: \"\>", "\[InvisibleSpace]", "\<\"1.1.0\"\>"}],
  SequenceForm["Model Version: ", "1.1.0"],
  Editable->False]], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766053281457*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"413a9cc3-7762-4ff0-82f4-ee41db0e3266"],

Cell[BoxData["\<\"https://arxiv.org/pdf/????.?????.pdf\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766053281918*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"9e1ac5d6-ae41-4f4e-9c9c-3b4b3da3bf70"],

Cell[BoxData["\<\"For more information, type ModelInformation[].\"\>"], \
"Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766053282715*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6bb97f7a-dc0d-4e6c-8749-aaf521c91d9e"],

Cell[BoxData["\<\"\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766053283306*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"20c1024c-3690-4292-8a36-2457d3206fab"],

Cell[BoxData["\<\"   - Loading particle classes.\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.91976605328367*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"97d6f26d-a369-4cbe-8cad-532482e079a3"],

Cell[BoxData["\<\"   - Loading gauge group classes.\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766053340625*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"fdc6ee56-4f6d-45ad-b60c-4e9d5456fb24"],

Cell[BoxData["\<\"   - Loading parameter classes.\"\>"], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.919766053361463*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"350d0735-88c8-4c56-a260-06dad0f7a088"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"\\nModel \"\>", 
   "\[InvisibleSpace]", "\<\"Zprime_3B3-Xe-Xmu\"\>", 
   "\[InvisibleSpace]", "\<\" loaded.\"\>"}],
  SequenceForm["\nModel ", "Zprime_3B3-Xe-Xmu", " loaded."],
  Editable->False]], "Print",
 CellChangeTimes->{3.919762892607188*^9, 3.919763089774791*^9, 
  3.919763127059209*^9, 3.9197660533929243`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6c305bbb-c798-45dd-b4d7-c1ddf97dcc52"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Additional Feynman rules", "Section",
 CellChangeTimes->{{3.518892294504589*^9, 3.518892300256538*^9}, 
   3.715511202614402*^9, {3.7873907257664013`*^9, 
   3.7873907265856285`*^9}},ExpressionUUID->"e1b365f6-c2fd-449e-9d14-\
cb32929d1af0"],

Cell[CellGroupData[{

Cell[BoxData["LZprime"], "Input",
 CellChangeTimes->{{3.5502931353860607`*^9, 3.550293141347558*^9}, {
  3.550293172686055*^9, 3.550293373133667*^9}, {3.550293493764401*^9, 
  3.550293495086035*^9}, {3.714376396113981*^9, 3.7143763964397993`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"8e1e699c-d20e-4126-b8a0-b0abf3ef0d62"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SubscriptBox["g", "zp"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     OverscriptBox["dq", "\<\"-\"\>"], ".", "Xi", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"+\"\>"], ".", "dq"}], "-", 
    RowBox[{
     OverscriptBox["l", "\<\"-\"\>"], ".", "Omega", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"-\"\>"], ".", "l"}], "-", 
    RowBox[{
     OverscriptBox["l", "\<\"-\"\>"], ".", "Omega", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"+\"\>"], ".", "l"}], "+", 
    RowBox[{
     OverscriptBox["uq", "\<\"-\"\>"], ".", "Xi", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"+\"\>"], ".", "uq"}], "+", 
    RowBox[{
     OverscriptBox["dq", "\<\"-\"\>"], ".", 
     SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"-\"\>"], ".", "dq"}], "-", 
    RowBox[{
     OverscriptBox["vl", "\<\"-\"\>"], ".", 
     SuperscriptBox["CKM", "\[Dagger]"], ".", "Omega", ".", "CKM", ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"-\"\>"], ".", "vl"}], "+", 
    RowBox[{
     OverscriptBox["uq", "\<\"-\"\>"], ".", "CKM", ".", 
     SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
     SuperscriptBox["CKM", "\[Dagger]"], ".", 
     TemplateBox[{"\[Gamma]", "mu"},
      "Superscript"], ".", 
     SubscriptBox["P", "\<\"-\"\>"], ".", "uq"}]}], ")"}], " ", 
  SubscriptBox["Zp", "mu"]}]], "Output",
 CellChangeTimes->{
  3.714376526302247*^9, 3.715515185201753*^9, 3.71552263417693*^9, 
   3.7155227943452597`*^9, 3.730621043921326*^9, 3.730621099033204*^9, 
   3.732437275383285*^9, 3.732437735413253*^9, 3.732437835328532*^9, 
   3.732437997235637*^9, 3.741669310185543*^9, 3.741674176392539*^9, 
   3.74195949914516*^9, 3.742023895796879*^9, 3.74202505417098*^9, 
   3.7420254941074867`*^9, 3.7420256577518682`*^9, 3.745928873820159*^9, 
   3.745928945723737*^9, 3.753090915325324*^9, 3.753184650770952*^9, 
   3.753431245269599*^9, 3.75343570839193*^9, 3.7637091011358685`*^9, 
   3.763894151393116*^9, 3.763897626749471*^9, 3.763898984490969*^9, 
   3.763905785349579*^9, 3.763906101707773*^9, 3.763984772154725*^9, 
   3.7639848751967397`*^9, 3.76398492064296*^9, 3.763985455009617*^9, 
   3.764486982077813*^9, {3.787390737860044*^9, 3.787390760656002*^9}, 
   3.787489913225881*^9, 3.83223486333255*^9, 3.8322364053015347`*^9, 
   3.8365575655153418`*^9, 3.8629207284939694`*^9, 3.862921000751419*^9, 
   3.862921803116068*^9, 3.8630623675447693`*^9, 3.863178127188345*^9, 
   3.863178476740918*^9, 3.8652495064980183`*^9, 3.865292750975096*^9, 
   3.9164663691119027`*^9, 3.918296428707882*^9, 3.918296553515274*^9, 
   3.918296851630497*^9, 3.919763155615172*^9, 3.91976605888923*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"cebd3db9-834c-4cd2-bea0-03857ac3baa9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FeynmanRules", "[", 
  RowBox[{"LZprime", ",", 
   RowBox[{"ScreenOutput", "\[Rule]", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.550293385320056*^9, 3.550293401316181*^9}, {
  3.550293498391491*^9, 3.550293501689383*^9}, {3.7143764001095743`*^9, 
  3.714376400608266*^9}, {3.714376543886652*^9, 3.714376545740508*^9}, {
  3.715515195822495*^9, 3.715515197472904*^9}, {3.763894471891847*^9, 
  3.763894484129495*^9}, {3.763894589421256*^9, 3.763894590524398*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f7bff831-1bec-437e-a93a-333fd60f2de7"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415436`*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919763172591501*^9, 3.919766064192997*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"54ce66cc-bda8-48a3-9ad6-4f9805b410ef"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415436`*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919763172591501*^9, 3.919766064193551*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"a84e4811-e905-431d-a29d-950226a9f574"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415436`*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919763172591501*^9, 3.919766066222938*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"5b02d989-5b0e-4225-b179-c5a7a37cd578"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{179.8828125, {2.5078125, 8.9765625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415436`*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919763172591501*^9, 3.9197660662237663`*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"69af8f46-6fef-4cbf-bb9e-ca9b88406c46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928950050797*^9, 3.75309155750865*^9, 
  3.753185223392578*^9, 3.753186461014184*^9, 3.753431267259218*^9, 
  3.753435725378326*^9, 3.763709122477242*^9, 3.7638941729415436`*^9, 
  3.763897637954018*^9, 3.7638989873708158`*^9, 3.763899288774075*^9, 
  3.763905812593463*^9, 3.763984945824154*^9, 3.763985475859009*^9, 
  3.764486999342922*^9, 3.787390796246144*^9, 3.7874899300931463`*^9, 
  3.8322348732944*^9, 3.832236415678582*^9, 3.836557565817629*^9, 
  3.862920734941331*^9, 3.8629210047011504`*^9, 3.862921812948938*^9, 
  3.8630623787298975`*^9, 3.86317812739569*^9, 3.863178476927442*^9, 
  3.865249509985822*^9, 3.8652927613151054`*^9, 3.918296565068957*^9, 
  3.9182968646103034`*^9, 3.919763172591501*^9, 3.919766066284515*^9},
 CellLabel->
  "During evaluation of \
In[7]:=",ExpressionUUID->"89ae1948-826f-4e4a-82bb-ee7a60598ba1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["l", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"l", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["g", "zp"], " ", 
      TemplateBox[{
        SubscriptBox["\[Gamma]", 
         RowBox[{
           SubscriptBox["\"s\"", "1"], ",", 
           SubscriptBox["\"s\"", "2"]}]], 
        SubscriptBox["\"\[Mu]\"", "3"]},
       "Superscript"], " ", 
      SubscriptBox["\[Omega]", 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["dq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"dq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SubscriptBox["g", "zp"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["g", "zp"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL"}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["uq", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"uq", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SubscriptBox["g", "zp"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox["\[Xi]", 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"+\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]]}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SubscriptBox["g", "zp"], " ", 
       SubscriptBox["\[Delta]", 
        RowBox[{
         SubscriptBox["\<\"m\"\>", "1"], ",", 
         SubscriptBox["\<\"m\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{
         TemplateBox[{"\[Gamma]", 
           SubscriptBox["\"\[Mu]\"", "3"]},
          "Superscript"], ".", 
         SubscriptBox["P", "\<\"-\"\>"]}], 
        RowBox[{
         SubscriptBox["\<\"s\"\>", "1"], ",", 
         SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
       SubscriptBox[
        RowBox[{"CKM", ".", 
         SuperscriptBox["VdL", "\[Dagger]"], ".", "Xi", ".", "VdL", ".", 
         SuperscriptBox["CKM", "\[Dagger]"]}], 
        RowBox[{
         SubscriptBox["\<\"f\"\>", "1"], ",", 
         SubscriptBox["\<\"f\"\>", "2"]}]]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         OverscriptBox["vl", "\<\"-\"\>"], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"vl", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Zp", ",", "3"}], "}"}]}], "}"}], ",", 
     RowBox[{"\[ImaginaryI]", " ", 
      SubscriptBox["g", "zp"], " ", 
      SubscriptBox[
       RowBox[{
        TemplateBox[{"\[Gamma]", 
          SubscriptBox["\"\[Mu]\"", "3"]},
         "Superscript"], ".", 
        SubscriptBox["P", "\<\"-\"\>"]}], 
       RowBox[{
        SubscriptBox["\<\"s\"\>", "1"], ",", 
        SubscriptBox["\<\"s\"\>", "2"]}]], " ", 
      SubscriptBox[
       RowBox[{
        SuperscriptBox["CKM", "\[Dagger]"], ".", "Omega", ".", "CKM"}], 
       RowBox[{
        SubscriptBox["\<\"f\"\>", "1"], ",", 
        SubscriptBox["\<\"f\"\>", "2"]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7143764030238323`*^9, 3.714376547600596*^9, {3.715515191077435*^9, 
   3.715515203256784*^9}, 3.715522669827719*^9, 3.715522803941414*^9, 
   3.730621102528681*^9, 3.732437887518202*^9, 3.732438011599435*^9, 
   3.741669317474687*^9, 3.741674181118387*^9, 3.741959503360597*^9, 
   3.742023900992325*^9, 3.742025058643599*^9, 3.742025499129827*^9, 
   3.742025661684819*^9, 3.745928889453109*^9, 3.745928950464898*^9, 
   3.753091567811735*^9, 3.753185233811055*^9, 3.75318647085989*^9, 
   3.753431271900534*^9, 3.753435729965353*^9, 3.763709130562754*^9, 
   3.763894173353035*^9, 3.7638976387588882`*^9, 3.763898988184622*^9, 
   3.763899289583911*^9, 3.763905813383348*^9, 3.763984958840139*^9, 
   3.763985486880008*^9, 3.764487011233508*^9, 3.787390805171499*^9, 
   3.787489936094107*^9, 3.8322348768114295`*^9, 3.832236419298311*^9, 
   3.836557566437643*^9, 3.862920735444481*^9, 3.862921005181224*^9, 
   3.86292181346941*^9, 3.86306238083427*^9, 3.8631781278310513`*^9, 
   3.863178477335349*^9, 3.865249510419121*^9, 3.865292761700383*^9, 
   3.918296567679809*^9, 3.918296867180525*^9, 3.919763174645965*^9, 
   3.919766066305335*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"38b630af-290c-4c9d-a86d-fae667917b49"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Generating the UFO model files", "Section",
 CellChangeTimes->{{3.518892302672626*^9, 
  3.518892305688608*^9}},ExpressionUUID->"79321452-9b87-451a-8184-\
5dba9d8e936b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"WriteUFO", "[", 
  RowBox[{"LSM", ",", "LZprime"}], "]"}]], "Input",
 CellChangeTimes->{{3.500890697245646*^9, 3.500890704222636*^9}, {
  3.500890890121515*^9, 3.5008908903708687`*^9}, {3.518892235767663*^9, 
  3.518892237775363*^9}, {3.540113570516355*^9, 3.54011357075742*^9}, {
  3.550293510190396*^9, 3.550293511961158*^9}, {3.7143765879503145`*^9, 
  3.714376588226562*^9}, {3.763894455716672*^9, 3.763894491639286*^9}, {
  3.763894582775627*^9, 3.763894585213004*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"149fd49c-257e-4d8e-b8bc-26b618d6201c"],

Cell[CellGroupData[{

Cell[BoxData["\<\" --- Universal FeynRules Output (UFO) v 1.1 ---\"\>"], \
"Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660724223347`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a63ca496-35a0-4389-bc67-66c218c52c63"],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660726261168`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"266a3d77-9fc7-48f0-a1ce-b3e52ef94fd9"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766072627728*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0d8b79ac-1806-4de8-a5d4-c7e3a3f0f2e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Expanding the indices over \"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\" cores\"\>"}],
  SequenceForm["Expanding the indices over ", 10, " cores"],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766072628138*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d6df8306-71c9-4aa9-84af-db2e91be2c63"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660740055447`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7d0c2ffb-0648-4a01-af89-d6485d677f70"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "36", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{179.8828125, {2.5078125, 8.9765625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  36, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 36, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766074028714*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1b5c55b4-45e1-4b5e-bc97-0d7ca6df0145"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"31", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[31, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660749766693`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"a43ae878-1876-48a1-89f6-6e40272afd67"],

Cell[BoxData[
 StyleBox["\<\"Starting Feynman rule calculation.\"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766075274414*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"0a3e1de6-c3ee-4f46-8aa8-9538223e4ea3"],

Cell[BoxData["\<\"Expanding the Lagrangian...\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660752754593`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"25f9e6d0-2711-497a-9cbb-f294d20be949"],

Cell[BoxData["\<\"Collecting the different structures that enter the \
vertex.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766077336328*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"d26c11b4-3297-4f71-8e1b-4585cbb77fbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "4", "\[InvisibleSpace]", "\<\" possible non-zero vertices have been found \
-> starting the computation: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$FeynmanRules, StandardForm],
    ImageSizeCache->{179.8828125, {2.5078125, 8.9765625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\".\"\>"}],
  SequenceForm[
  4, " possible non-zero vertices have been found -> starting the \
computation: ", 
   Dynamic[FeynRules`FR$FeynmanRules], " / ", 4, "."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766077337236*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"52490ebd-f918-4ad6-a862-5c944d213b98"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"4", "\[InvisibleSpace]", "\<\" vertices obtained.\"\>"}],
  SequenceForm[4, " vertices obtained."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766077393621*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"e5d278c6-cda4-4a4e-bd66-66b80235cb11"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Flavor expansion of the vertices: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[FeynRules`FR$Count1, StandardForm],
    ImageSizeCache->{14.390625, {0.140625, 7.8046875}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "35"}],
  SequenceForm["Flavor expansion of the vertices: ", 
   Dynamic[FeynRules`FR$Count1], " / ", 35],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660779412727`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"88f65478-f4b3-4de2-b060-032b0796f9ff"],

Cell[BoxData["\<\"   - Saved vertices in InterfaceRun[ 1 ].\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766079710266*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"9557dbb7-f51e-4329-8bc5-0426502c76b3"],

Cell[BoxData[
 StyleBox["\<\"Computing the squared matrix elements relevant for the 1->2 \
decays: \"\>",
  StripOnInput->False,
  LineColor->RGBColor[1, 0.5, 0],
  FrontFaceColor->RGBColor[1, 0.5, 0],
  BackFaceColor->RGBColor[1, 0.5, 0],
  GraphicsColor->RGBColor[1, 0.5, 0],
  FontWeight->Bold,
  FontColor->RGBColor[1, 0.5, 0]]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660797335653`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"16d35d57-198b-459e-a405-71cbc427f35f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{122.3203125, {2.5078125, 8.66015625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "84"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 84],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766079763919*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"120d19ab-404e-46ad-ac54-e7090ac2b299"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Squared matrix elent compute in \"\>", "\[InvisibleSpace]", 
   "2.176419`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Squared matrix elent compute in ", 2.176419, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766085263481*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"1379968b-45eb-4070-be53-719e387f8189"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   DynamicBox[ToBoxes[PRIVATE`mycounter, StandardForm],
    ImageSizeCache->{21.5859375, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\" / \"\>", "\[InvisibleSpace]", "111"}],
  SequenceForm[
   Dynamic[PRIVATE`mycounter], " / ", 111],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766085289699*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"18fd2b40-2de6-4a3a-a14f-39aa5465d422"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Decay widths computed in \"\>", "\[InvisibleSpace]", 
   "0.597711`", "\[InvisibleSpace]", "\<\" seconds.\"\>"}],
  SequenceForm["Decay widths computed in ", 0.597711, " seconds."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660861313143`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"b766b17d-bace-4cf5-8036-c03b0ee47010"],

Cell[BoxData["\<\"Preparing Python output.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766086132495*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"3575265a-cafc-4356-b38c-01b8cf1e7d63"],

Cell[BoxData["\<\"    - Splitting vertices into building blocks.\"\>"], \
"Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660861868477`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"f7064eb5-d0f8-4f0e-9e11-742ec8a5a246"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Splitting of vertices distributed over \"\>", 
   "\[InvisibleSpace]", "10", "\[InvisibleSpace]", "\<\" kernels.\"\>"}],
  SequenceForm["Splitting of vertices distributed over ", 10, " kernels."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.9197660862113953`*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"31df392a-192c-436a-b68d-3d9e6335725d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"    - Optimizing: \"\>", "\[InvisibleSpace]", 
   DynamicBox[ToBoxes[PRIVATE`PY$SplitVertexCounter, StandardForm],
    ImageSizeCache->{21.5859375, {0., 7.6640625}}], 
   "\[InvisibleSpace]", "\<\"/\"\>", "\[InvisibleSpace]", "111", 
   "\[InvisibleSpace]", "\<\" .\"\>"}],
  SequenceForm["    - Optimizing: ", 
   Dynamic[PRIVATE`PY$SplitVertexCounter], "/", 111, " ."],
  Editable->False]], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.91976608716168*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"81fd4f59-f84e-4481-bc4c-c9bc3f902eb8"],

Cell[BoxData["\<\"    - Writing files.\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.919766087214265*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"56468ef9-79b5-4181-9fe3-300f7804081f"],

Cell[BoxData["\<\"Done!\"\>"], "Print",
 CellChangeTimes->{3.745928977185443*^9, 3.753092230879245*^9, 
  3.753187093027108*^9, 3.753431292273017*^9, 3.753435749668401*^9, 
  3.753435818458607*^9, 3.763709171767877*^9, 3.763894261036512*^9, 
  3.763894496944626*^9, 3.763897645849485*^9, 3.763899294621437*^9, 
  3.7639058370518346`*^9, 3.763984985658794*^9, 3.763985517277694*^9, 
  3.7644870331727715`*^9, 3.787390832480891*^9, 3.78748995578168*^9, 
  3.8322348869765153`*^9, 3.832236429921895*^9, 3.836557568499518*^9, 
  3.862920751449531*^9, 3.862921827999909*^9, 3.863062391165247*^9, 
  3.863178129445161*^9, 3.863178478970868*^9, 3.865249516459425*^9, 
  3.865292767218531*^9, 3.918296620549679*^9, 3.9182968871015186`*^9, 
  3.919763185435242*^9, 3.91976608736154*^9},
 CellLabel->
  "During evaluation of \
In[8]:=",ExpressionUUID->"7e82be8a-29d0-425e-b857-fc81488a406a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Directory", "[", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Quit", "[", "]"}]}], "Input",
 CellChangeTimes->{{3.763985084800312*^9, 3.763985087006556*^9}, {
  3.832236498008963*^9, 3.832236499406168*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"bdaa7b8e-dfc2-4b77-ad88-c844c1a9c804"],

Cell[BoxData["\<\"/home/bca20/symbolic/math/feynrules-current/Models/3B3-XeLe-\
XmuLmu\"\>"], "Output",
 CellChangeTimes->{{3.832236486700314*^9, 3.832236500683527*^9}, 
   3.836557624730282*^9, 3.8630623182557507`*^9, 3.863178165167613*^9, 
   3.8631785146205873`*^9, 3.918296653127573*^9, 3.91829691560688*^9, 
   3.919763204748521*^9, 3.9197660873999977`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"ec95ab97-04b1-49cf-9fa8-3c3815fe55e6"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.832236477589242*^9, 
  3.8322364958698044`*^9}},ExpressionUUID->"c099d31f-d891-458e-94ef-\
e3cd828a3c43"]
}, Open  ]]
},
WindowSize->{704.25, 597.75},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
ShowSelection->True,
FrontEndVersion->"14.0 for Linux x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"694ce970-0db6-4b4f-970b-f7272e575fae"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 237, 4, 67, "Section",ExpressionUUID->"8b38a8d1-a6cf-45e6-a4ef-d0c4582e6348"],
Cell[CellGroupData[{
Cell[829, 30, 3333, 57, 190, "Input",ExpressionUUID->"8072de98-be86-4b28-9109-9efcdbf4df76"],
Cell[4165, 89, 584, 9, 33, "Output",ExpressionUUID->"d26ab36c-1bb8-4050-9af5-b3a3554bd260"],
Cell[CellGroupData[{
Cell[4774, 102, 264, 5, 23, "Print",ExpressionUUID->"89780726-187f-496c-83b6-01278910c9ce"],
Cell[5041, 109, 549, 12, 23, "Print",ExpressionUUID->"9232f693-a7c3-438a-a97a-ea1cf02044c0"],
Cell[5593, 123, 315, 6, 23, "Print",ExpressionUUID->"c28500f5-3f88-4f25-92aa-5a29eb726582"],
Cell[5911, 131, 250, 5, 23, "Print",ExpressionUUID->"a60c6cd0-ffff-48ef-bc90-75c057cf06d8"],
Cell[6164, 138, 261, 5, 23, "Print",ExpressionUUID->"5bd88afd-4e53-4708-87f5-23376eee9c0b"],
Cell[6428, 145, 313, 6, 23, "Print",ExpressionUUID->"276a35b2-bb32-4cd0-a9c0-75d0051d93ae"],
Cell[6744, 153, 313, 6, 23, "Print",ExpressionUUID->"7baea0a3-3f34-4e59-90e9-09a5e5b5ebca"],
Cell[7060, 161, 249, 5, 23, "Print",ExpressionUUID->"0339bd65-3396-40ff-bb70-9fe6c3915e65"],
Cell[7312, 168, 280, 5, 23, "Print",ExpressionUUID->"d8a61882-4b3d-490a-a45a-2c7ae4e11695"],
Cell[7595, 175, 250, 5, 23, "Print",ExpressionUUID->"cddf5315-41d4-44ac-bf39-a0842d8e70ce"],
Cell[7848, 182, 317, 6, 23, "Print",ExpressionUUID->"bd592e7b-64ef-45a9-8703-5fa1e63104ca"],
Cell[8168, 190, 273, 5, 23, "Print",ExpressionUUID->"fe369c08-3605-4d52-8b63-0d218ac886d8"],
Cell[8444, 197, 291, 5, 23, "Print",ExpressionUUID->"78b0afed-3f50-4d9a-b85f-4e9b2c89b854"],
Cell[8738, 204, 261, 5, 23, "Print",ExpressionUUID->"a0df5ba2-6d91-47c2-b0a9-d6d363f61602"],
Cell[9002, 211, 399, 9, 23, "Print",ExpressionUUID->"413a9cc3-7762-4ff0-82f4-ee41db0e3266"],
Cell[9404, 222, 285, 5, 23, "Print",ExpressionUUID->"9e1ac5d6-ae41-4f4e-9c9c-3b4b3da3bf70"],
Cell[9692, 229, 297, 6, 23, "Print",ExpressionUUID->"6bb97f7a-dc0d-4e6c-8749-aaf521c91d9e"],
Cell[9992, 237, 249, 5, 23, "Print",ExpressionUUID->"20c1024c-3690-4292-8a36-2457d3206fab"],
Cell[10244, 244, 278, 5, 23, "Print",ExpressionUUID->"97d6f26d-a369-4cbe-8cad-532482e079a3"],
Cell[10525, 251, 282, 5, 23, "Print",ExpressionUUID->"fdc6ee56-4f6d-45ad-b60c-4e9d5456fb24"],
Cell[10810, 258, 280, 5, 23, "Print",ExpressionUUID->"350d0735-88c8-4c56-a260-06dad0f7a088"],
Cell[11093, 265, 473, 11, 42, "Print",ExpressionUUID->"6c305bbb-c798-45dd-b4d7-c1ddf97dcc52"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[11627, 283, 246, 4, 67, "Section",ExpressionUUID->"e1b365f6-c2fd-449e-9d14-cb32929d1af0"],
Cell[CellGroupData[{
Cell[11898, 291, 325, 4, 29, "Input",ExpressionUUID->"8e1e699c-d20e-4126-b8a0-b0abf3ef0d62"],
Cell[12226, 297, 3098, 65, 128, "Output",ExpressionUUID->"cebd3db9-834c-4cd2-bea0-03857ac3baa9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15361, 367, 573, 9, 29, "Input",ExpressionUUID->"f7bff831-1bec-437e-a93a-333fd60f2de7"],
Cell[CellGroupData[{
Cell[15959, 380, 1174, 22, 23, "Print",ExpressionUUID->"54ce66cc-bda8-48a3-9ad6-4f9805b410ef"],
Cell[17136, 404, 929, 14, 23, "Print",ExpressionUUID->"a84e4811-e905-431d-a29d-950226a9f574"],
Cell[18068, 420, 962, 15, 23, "Print",ExpressionUUID->"5b02d989-5b0e-4225-b179-c5a7a37cd578"],
Cell[19033, 437, 1467, 27, 42, "Print",ExpressionUUID->"69af8f46-6fef-4cbf-bb9e-ca9b88406c46"],
Cell[20503, 466, 1042, 18, 23, "Print",ExpressionUUID->"89ae1948-826f-4e4a-82bb-ee7a60598ba1"]
}, Open  ]],
Cell[21560, 487, 6637, 180, 161, "Output",ExpressionUUID->"38b630af-290c-4c9d-a86d-fae667917b49"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[28246, 673, 175, 3, 67, "Section",ExpressionUUID->"79321452-9b87-451a-8184-5dba9d8e936b"],
Cell[CellGroupData[{
Cell[28446, 680, 576, 9, 29, "Input",ExpressionUUID->"149fd49c-257e-4d8e-b8bc-26b618d6201c"],
Cell[CellGroupData[{
Cell[29047, 693, 928, 15, 23, "Print",ExpressionUUID->"a63ca496-35a0-4389-bc67-66c218c52c63"],
Cell[29978, 710, 1151, 22, 23, "Print",ExpressionUUID->"266a3d77-9fc7-48f0-a1ce-b3e52ef94fd9"],
Cell[31132, 734, 904, 14, 23, "Print",ExpressionUUID->"0d8b79ac-1806-4de8-a5d4-c7e3a3f0f2e2"],
Cell[32039, 750, 1088, 19, 23, "Print",ExpressionUUID->"d6df8306-71c9-4aa9-84af-db2e91be2c63"],
Cell[33130, 771, 939, 15, 23, "Print",ExpressionUUID->"7d0c2ffb-0648-4a01-af89-d6485d677f70"],
Cell[34072, 788, 1444, 27, 42, "Print",ExpressionUUID->"1b5c55b4-45e1-4b5e-bc97-0d7ca6df0145"],
Cell[35519, 817, 1021, 18, 23, "Print",ExpressionUUID->"a43ae878-1876-48a1-89f6-6e40272afd67"],
Cell[36543, 837, 1149, 22, 23, "Print",ExpressionUUID->"0a3e1de6-c3ee-4f46-8aa8-9538223e4ea3"],
Cell[37695, 861, 906, 14, 23, "Print",ExpressionUUID->"25f9e6d0-2711-497a-9cbb-f294d20be949"],
Cell[38604, 877, 937, 15, 23, "Print",ExpressionUUID->"d26c11b4-3297-4f71-8e1b-4585cbb77fbd"],
Cell[39544, 894, 1440, 27, 42, "Print",ExpressionUUID->"52490ebd-f918-4ad6-a862-5c944d213b98"],
Cell[40987, 923, 1017, 18, 23, "Print",ExpressionUUID->"e5d278c6-cda4-4a4e-bd66-66b80235cb11"],
Cell[42007, 943, 1269, 22, 23, "Print",ExpressionUUID->"88f65478-f4b3-4de2-b060-032b0796f9ff"],
Cell[43279, 967, 918, 14, 23, "Print",ExpressionUUID->"9557dbb7-f51e-4329-8bc5-0426502c76b3"],
Cell[44200, 983, 1187, 23, 23, "Print",ExpressionUUID->"16d35d57-198b-459e-a405-71cbc427f35f"],
Cell[45390, 1008, 1162, 22, 23, "Print",ExpressionUUID->"120d19ab-404e-46ad-ac54-e7090ac2b299"],
Cell[46555, 1032, 1117, 19, 23, "Print",ExpressionUUID->"1379968b-45eb-4070-be53-719e387f8189"],
Cell[47675, 1053, 1155, 22, 23, "Print",ExpressionUUID->"18fd2b40-2de6-4a3a-a14f-39aa5465d422"],
Cell[48833, 1077, 1105, 19, 23, "Print",ExpressionUUID->"b766b17d-bace-4cf5-8036-c03b0ee47010"],
Cell[49941, 1098, 901, 14, 23, "Print",ExpressionUUID->"3575265a-cafc-4356-b38c-01b8cf1e7d63"],
Cell[50845, 1114, 927, 15, 23, "Print",ExpressionUUID->"f7064eb5-d0f8-4f0e-9e11-742ec8a5a246"],
Cell[51775, 1131, 1120, 19, 23, "Print",ExpressionUUID->"31df392a-192c-436a-b68d-3d9e6335725d"],
Cell[52898, 1152, 1292, 23, 23, "Print",ExpressionUUID->"81fd4f59-f84e-4481-bc4c-c9bc3f902eb8"],
Cell[54193, 1177, 897, 14, 23, "Print",ExpressionUUID->"56468ef9-79b5-4181-9fe3-300f7804081f"],
Cell[55093, 1193, 881, 14, 23, "Print",ExpressionUUID->"7e82be8a-29d0-425e-b857-fc81488a406a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56023, 1213, 305, 5, 50, "Input",ExpressionUUID->"bdaa7b8e-dfc2-4b77-ad88-c844c1a9c804"],
Cell[56331, 1220, 440, 6, 33, "Output",ExpressionUUID->"ec95ab97-04b1-49cf-9fa8-3c3815fe55e6"]
}, Open  ]],
Cell[56786, 1229, 154, 3, 29, "Input",ExpressionUUID->"c099d31f-d891-458e-94ef-e3cd828a3c43"]
}, Open  ]]
}
]
*)



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:47


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot





==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/Zprime_3B3-Xe-Xmu_UFO.log <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:32


# 
# This is the logfile for the model Zprime_3B3-Xe-Xmu

# Authors: Ben Allanach
# Model version: 1.1.0
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 2 Lagrangians.
   * Number of classes vertices: 35
   * Number of flavored vertices: 111
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 111 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 16 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 98 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 13 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 0 CTcouplings written.
   * CT_couplings.py written.


==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
#import write_param_card
import propagators
import object_library
import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0]


__author__ = "Ben Allanach"
__date__ = "09.02.24"
__version__= "1.1.0"


==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:47


from object_library import all_orders, CouplingOrder


NP = CouplingOrder(name = 'NP',
                   expansion_order = 99,
                   hierarchy = 1)

QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:47


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-0.3333333333333333*(ee*complex(0,1))',
                order = {'QED':1})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-G',
                order = {'QCD':1})

GC_7 = Coupling(name = 'GC_7',
                value = 'complex(0,1)*G',
                order = {'QCD':1})

GC_8 = Coupling(name = 'GC_8',
                value = 'complex(0,1)*G**2',
                order = {'QCD':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-(complex(0,1)*gzp*I1a11)',
                order = {'NP':1})

GC_10 = Coupling(name = 'GC_10',
                 value = '-(complex(0,1)*gzp*I1a12)',
                 order = {'NP':1})

GC_11 = Coupling(name = 'GC_11',
                 value = '-(complex(0,1)*gzp*I1a13)',
                 order = {'NP':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(complex(0,1)*gzp*I1a21)',
                 order = {'NP':1})

GC_13 = Coupling(name = 'GC_13',
                 value = '-(complex(0,1)*gzp*I1a22)',
                 order = {'NP':1})

GC_14 = Coupling(name = 'GC_14',
                 value = '-(complex(0,1)*gzp*I1a23)',
                 order = {'NP':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-(complex(0,1)*gzp*I1a31)',
                 order = {'NP':1})

GC_16 = Coupling(name = 'GC_16',
                 value = '-(complex(0,1)*gzp*I1a32)',
                 order = {'NP':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-(complex(0,1)*gzp*I1a33)',
                 order = {'NP':1})

GC_18 = Coupling(name = 'GC_18',
                 value = '-(complex(0,1)*gzp*I2a11)',
                 order = {'NP':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-(complex(0,1)*gzp*I2a12)',
                 order = {'NP':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-(complex(0,1)*gzp*I2a13)',
                 order = {'NP':1})

GC_21 = Coupling(name = 'GC_21',
                 value = '-(complex(0,1)*gzp*I2a21)',
                 order = {'NP':1})

GC_22 = Coupling(name = 'GC_22',
                 value = '-(complex(0,1)*gzp*I2a22)',
                 order = {'NP':1})

GC_23 = Coupling(name = 'GC_23',
                 value = '-(complex(0,1)*gzp*I2a23)',
                 order = {'NP':1})

GC_24 = Coupling(name = 'GC_24',
                 value = '-(complex(0,1)*gzp*I2a31)',
                 order = {'NP':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '-(complex(0,1)*gzp*I2a32)',
                 order = {'NP':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '-(complex(0,1)*gzp*I2a33)',
                 order = {'NP':1})

GC_27 = Coupling(name = 'GC_27',
                 value = 'complex(0,1)*gzp*I3a11',
                 order = {'NP':1})

GC_28 = Coupling(name = 'GC_28',
                 value = 'complex(0,1)*gzp*I3a12',
                 order = {'NP':1})

GC_29 = Coupling(name = 'GC_29',
                 value = 'complex(0,1)*gzp*I3a13',
                 order = {'NP':1})

GC_30 = Coupling(name = 'GC_30',
                 value = 'complex(0,1)*gzp*I3a21',
                 order = {'NP':1})

GC_31 = Coupling(name = 'GC_31',
                 value = 'complex(0,1)*gzp*I3a22',
                 order = {'NP':1})

GC_32 = Coupling(name = 'GC_32',
                 value = 'complex(0,1)*gzp*I3a23',
                 order = {'NP':1})

GC_33 = Coupling(name = 'GC_33',
                 value = 'complex(0,1)*gzp*I3a31',
                 order = {'NP':1})

GC_34 = Coupling(name = 'GC_34',
                 value = 'complex(0,1)*gzp*I3a32',
                 order = {'NP':1})

GC_35 = Coupling(name = 'GC_35',
                 value = 'complex(0,1)*gzp*I3a33',
                 order = {'NP':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-6*complex(0,1)*lam',
                 order = {'QED':2})

GC_37 = Coupling(name = 'GC_37',
                 value = 'complex(0,1)*gzp*Omega1x1',
                 order = {'NP':1})

GC_38 = Coupling(name = 'GC_38',
                 value = 'complex(0,1)*gzp*Omega1x2',
                 order = {'NP':1})

GC_39 = Coupling(name = 'GC_39',
                 value = 'complex(0,1)*gzp*Omega1x3',
                 order = {'NP':1})

GC_40 = Coupling(name = 'GC_40',
                 value = 'complex(0,1)*gzp*Omega2x1',
                 order = {'NP':1})

GC_41 = Coupling(name = 'GC_41',
                 value = 'complex(0,1)*gzp*Omega2x2',
                 order = {'NP':1})

GC_42 = Coupling(name = 'GC_42',
                 value = 'complex(0,1)*gzp*Omega2x3',
                 order = {'NP':1})

GC_43 = Coupling(name = 'GC_43',
                 value = 'complex(0,1)*gzp*Omega3x1',
                 order = {'NP':1})

GC_44 = Coupling(name = 'GC_44',
                 value = 'complex(0,1)*gzp*Omega3x2',
                 order = {'NP':1})

GC_45 = Coupling(name = 'GC_45',
                 value = 'complex(0,1)*gzp*Omega3x3',
                 order = {'NP':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_47 = Coupling(name = 'GC_47',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_48 = Coupling(name = 'GC_48',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_49 = Coupling(name = 'GC_49',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_50 = Coupling(name = 'GC_50',
                 value = '(CKM1x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '(CKM1x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = '(CKM1x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '(CKM2x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = '(CKM2x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '(CKM2x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = '(CKM3x1*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '(CKM3x2*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = '(CKM3x3*ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-0.5*(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_60 = Coupling(name = 'GC_60',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_61 = Coupling(name = 'GC_61',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_62 = Coupling(name = 'GC_62',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '(ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_64 = Coupling(name = 'GC_64',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_65 = Coupling(name = 'GC_65',
                 value = '-0.5*(cw*ee*complex(0,1))/sw - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_69 = Coupling(name = 'GC_69',
                 value = '-6*complex(0,1)*lam*vev',
                 order = {'QED':1})

GC_70 = Coupling(name = 'GC_70',
                 value = '(ee**2*complex(0,1)*vev)/(2.*sw**2)',
                 order = {'QED':1})

GC_71 = Coupling(name = 'GC_71',
                 value = 'ee**2*complex(0,1)*vev + (cw**2*ee**2*complex(0,1)*vev)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vev)/(2.*cw**2)',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-(complex(0,1)*gzp*Xi1x1)',
                 order = {'NP':1})

GC_73 = Coupling(name = 'GC_73',
                 value = '-(complex(0,1)*gzp*Xi1x2)',
                 order = {'NP':1})

GC_74 = Coupling(name = 'GC_74',
                 value = '-(complex(0,1)*gzp*Xi1x3)',
                 order = {'NP':1})

GC_75 = Coupling(name = 'GC_75',
                 value = '-(complex(0,1)*gzp*Xi2x1)',
                 order = {'NP':1})

GC_76 = Coupling(name = 'GC_76',
                 value = '-(complex(0,1)*gzp*Xi2x2)',
                 order = {'NP':1})

GC_77 = Coupling(name = 'GC_77',
                 value = '-(complex(0,1)*gzp*Xi2x3)',
                 order = {'NP':1})

GC_78 = Coupling(name = 'GC_78',
                 value = '-(complex(0,1)*gzp*Xi3x1)',
                 order = {'NP':1})

GC_79 = Coupling(name = 'GC_79',
                 value = '-(complex(0,1)*gzp*Xi3x2)',
                 order = {'NP':1})

GC_80 = Coupling(name = 'GC_80',
                 value = '-(complex(0,1)*gzp*Xi3x3)',
                 order = {'NP':1})

GC_81 = Coupling(name = 'GC_81',
                 value = '-((complex(0,1)*yb)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_82 = Coupling(name = 'GC_82',
                 value = '-((complex(0,1)*yc)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_83 = Coupling(name = 'GC_83',
                 value = '-((complex(0,1)*ydo)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_84 = Coupling(name = 'GC_84',
                 value = '-((complex(0,1)*ye)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_85 = Coupling(name = 'GC_85',
                 value = '-((complex(0,1)*ym)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_86 = Coupling(name = 'GC_86',
                 value = '-((complex(0,1)*ys)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_87 = Coupling(name = 'GC_87',
                 value = '-((complex(0,1)*yt)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_88 = Coupling(name = 'GC_88',
                 value = '-((complex(0,1)*ytau)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_89 = Coupling(name = 'GC_89',
                 value = '-((complex(0,1)*yup)/cmath.sqrt(2))',
                 order = {'QED':1})

GC_90 = Coupling(name = 'GC_90',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_91 = Coupling(name = 'GC_91',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_92 = Coupling(name = 'GC_92',
                 value = '(ee*complex(0,1)*complexconjugate(CKM1x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_93 = Coupling(name = 'GC_93',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_94 = Coupling(name = 'GC_94',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_95 = Coupling(name = 'GC_95',
                 value = '(ee*complex(0,1)*complexconjugate(CKM2x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_96 = Coupling(name = 'GC_96',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_97 = Coupling(name = 'GC_97',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x2))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_98 = Coupling(name = 'GC_98',
                 value = '(ee*complex(0,1)*complexconjugate(CKM3x3))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/decays.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:47


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.d):'((-18*gzp**2*I1a13*MB*MD*Xi1x3 + 3*gzp**2*MB**2*Xi1x3**2 + 3*gzp**2*MD**2*Xi1x3**2 + (3*gzp**2*MB**4*Xi1x3**2)/MZp**2 - (6*gzp**2*MB**2*MD**2*Xi1x3**2)/MZp**2 + (3*gzp**2*MD**4*Xi1x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x3**2 + 3*gzp**2*I1a13*MB**2*complexconjugate(I1a13) + 3*gzp**2*I1a13*MD**2*complexconjugate(I1a13) + (3*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/MZp**2 - (6*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/MZp**2 + (3*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/MZp**2 - 6*gzp**2*I1a13*MZp**2*complexconjugate(I1a13) - 18*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)',
                                  (P.Zp,P.s):'((-18*gzp**2*I1a23*MB*MS*Xi2x3 + 3*gzp**2*MB**2*Xi2x3**2 + 3*gzp**2*MS**2*Xi2x3**2 + (3*gzp**2*MB**4*Xi2x3**2)/MZp**2 - (6*gzp**2*MB**2*MS**2*Xi2x3**2)/MZp**2 + (3*gzp**2*MS**4*Xi2x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x3**2 + 3*gzp**2*I1a23*MB**2*complexconjugate(I1a23) + 3*gzp**2*I1a23*MS**2*complexconjugate(I1a23) + (3*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/MZp**2 - (6*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/MZp**2 + (3*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/MZp**2 - 6*gzp**2*I1a23*MZp**2*complexconjugate(I1a23) - 18*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_c = Decay(name = 'Decay_c',
                particle = P.c,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) + (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) + (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) - (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.t):'((-18*gzp**2*I2a32*MC*MT*Xi3x2 + 3*gzp**2*MC**2*Xi3x2**2 + 3*gzp**2*MT**2*Xi3x2**2 + (3*gzp**2*MC**4*Xi3x2**2)/MZp**2 - (6*gzp**2*MC**2*MT**2*Xi3x2**2)/MZp**2 + (3*gzp**2*MT**4*Xi3x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x2**2 + 3*gzp**2*I2a32*MC**2*complexconjugate(I2a32) + 3*gzp**2*I2a32*MT**2*complexconjugate(I2a32) + (3*gzp**2*I2a32*MC**4*complexconjugate(I2a32))/MZp**2 - (6*gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32))/MZp**2 + (3*gzp**2*I2a32*MT**4*complexconjugate(I2a32))/MZp**2 - 6*gzp**2*I2a32*MZp**2*complexconjugate(I2a32) - 18*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)',
                                  (P.Zp,P.u):'((-18*gzp**2*I2a12*MC*MU*Xi1x2 + 3*gzp**2*MC**2*Xi1x2**2 + 3*gzp**2*MU**2*Xi1x2**2 + (3*gzp**2*MC**4*Xi1x2**2)/MZp**2 - (6*gzp**2*MC**2*MU**2*Xi1x2**2)/MZp**2 + (3*gzp**2*MU**4*Xi1x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x2**2 + 3*gzp**2*I2a12*MC**2*complexconjugate(I2a12) + 3*gzp**2*I2a12*MU**2*complexconjugate(I2a12) + (3*gzp**2*I2a12*MC**4*complexconjugate(I2a12))/MZp**2 - (6*gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12))/MZp**2 + (3*gzp**2*I2a12*MU**4*complexconjugate(I2a12))/MZp**2 - 6*gzp**2*I2a12*MZp**2*complexconjugate(I2a12) - 18*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MC)**3)'})

Decay_d = Decay(name = 'Decay_d',
                particle = P.d,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) + (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) + (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) - (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.b):'((-18*gzp**2*I1a31*MB*MD*Xi3x1 + 3*gzp**2*MB**2*Xi3x1**2 + 3*gzp**2*MD**2*Xi3x1**2 + (3*gzp**2*MB**4*Xi3x1**2)/MZp**2 - (6*gzp**2*MB**2*MD**2*Xi3x1**2)/MZp**2 + (3*gzp**2*MD**4*Xi3x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x1**2 + 3*gzp**2*I1a31*MB**2*complexconjugate(I1a31) + 3*gzp**2*I1a31*MD**2*complexconjugate(I1a31) + (3*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/MZp**2 - (6*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/MZp**2 + (3*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/MZp**2 - 6*gzp**2*I1a31*MZp**2*complexconjugate(I1a31) - 18*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)',
                                  (P.Zp,P.s):'((-18*gzp**2*I1a21*MD*MS*Xi2x1 + 3*gzp**2*MD**2*Xi2x1**2 + 3*gzp**2*MS**2*Xi2x1**2 + (3*gzp**2*MD**4*Xi2x1**2)/MZp**2 - (6*gzp**2*MD**2*MS**2*Xi2x1**2)/MZp**2 + (3*gzp**2*MS**4*Xi2x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x1**2 + 3*gzp**2*I1a21*MD**2*complexconjugate(I1a21) + 3*gzp**2*I1a21*MS**2*complexconjugate(I1a21) + (3*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/MZp**2 - (6*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/MZp**2 + (3*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/MZp**2 - 6*gzp**2*I1a21*MZp**2*complexconjugate(I1a21) - 18*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MD)**3)'})

Decay_e__minus__ = Decay(name = 'Decay_e__minus__',
                         particle = P.e__minus__,
                         partial_widths = {(P.W__minus__,P.ve):'((Me**2 - MW**2)*((ee**2*Me**2)/(2.*sw**2) + (ee**2*Me**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.mu__minus__):'((2*gzp**2*Me**2*Omega2x1**2 - 12*gzp**2*Me*MMU*Omega2x1**2 + 2*gzp**2*MMU**2*Omega2x1**2 + (2*gzp**2*Me**4*Omega2x1**2)/MZp**2 - (4*gzp**2*Me**2*MMU**2*Omega2x1**2)/MZp**2 + (2*gzp**2*MMU**4*Omega2x1**2)/MZp**2 - 4*gzp**2*MZp**2*Omega2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)',
                                           (P.Zp,P.ta__minus__):'((2*gzp**2*Me**2*Omega3x1**2 - 12*gzp**2*Me*MTA*Omega3x1**2 + 2*gzp**2*MTA**2*Omega3x1**2 + (2*gzp**2*Me**4*Omega3x1**2)/MZp**2 - (4*gzp**2*Me**2*MTA**2*Omega3x1**2)/MZp**2 + (2*gzp**2*MTA**4*Omega3x1**2)/MZp**2 - 4*gzp**2*MZp**2*Omega3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(Me)**3)'})

Decay_H = Decay(name = 'Decay_H',
                particle = P.H,
                partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2 + 3*MH**2*yb**2)*cmath.sqrt(-4*MB**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.c,P.c__tilde__):'((-12*MC**2*yc**2 + 3*MH**2*yc**2)*cmath.sqrt(-4*MC**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.d,P.d__tilde__):'((-12*MD**2*ydo**2 + 3*MH**2*ydo**2)*cmath.sqrt(-4*MD**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.e__minus__,P.e__plus__):'((-4*Me**2*ye**2 + MH**2*ye**2)*cmath.sqrt(-4*Me**2*MH**2 + MH**4))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((MH**2*ym**2 - 4*MMU**2*ym**2)*cmath.sqrt(MH**4 - 4*MH**2*MMU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.s,P.s__tilde__):'((3*MH**2*ys**2 - 12*MS**2*ys**2)*cmath.sqrt(MH**4 - 4*MH**2*MS**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.t,P.t__tilde__):'((3*MH**2*yt**2 - 12*MT**2*yt**2)*cmath.sqrt(MH**4 - 4*MH**2*MT**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((MH**2*ytau**2 - 4*MTA**2*ytau**2)*cmath.sqrt(MH**4 - 4*MH**2*MTA**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.u,P.u__tilde__):'((3*MH**2*yup**2 - 12*MU**2*yup**2)*cmath.sqrt(MH**4 - 4*MH**2*MU**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.W__minus__,P.W__plus__):'(((3*ee**4*vev**2)/(4.*sw**4) + (ee**4*MH**4*vev**2)/(16.*MW**4*sw**4) - (ee**4*MH**2*vev**2)/(4.*MW**2*sw**4))*cmath.sqrt(MH**4 - 4*MH**2*MW**2))/(16.*cmath.pi*abs(MH)**3)',
                                  (P.Z,P.Z):'(((9*ee**4*vev**2)/2. + (3*ee**4*MH**4*vev**2)/(8.*MZ**4) - (3*ee**4*MH**2*vev**2)/(2.*MZ**2) + (3*cw**4*ee**4*vev**2)/(4.*sw**4) + (cw**4*ee**4*MH**4*vev**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*MH**2*vev**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vev**2)/sw**2 + (cw**2*ee**4*MH**4*vev**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*MH**2*vev**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vev**2)/cw**2 + (ee**4*MH**4*sw**2*vev**2)/(4.*cw**2*MZ**4) - (ee**4*MH**2*sw**2*vev**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vev**2)/(4.*cw**4) + (ee**4*MH**4*sw**4*vev**2)/(16.*cw**4*MZ**4) - (ee**4*MH**2*sw**4*vev**2)/(4.*cw**4*MZ**2))*cmath.sqrt(MH**4 - 4*MH**2*MZ**2))/(32.*cmath.pi*abs(MH)**3)'})

Decay_mu__minus__ = Decay(name = 'Decay_mu__minus__',
                          particle = P.mu__minus__,
                          partial_widths = {(P.W__minus__,P.vm):'((MMU**2 - MW**2)*((ee**2*MMU**2)/(2.*sw**2) + (ee**2*MMU**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.e__minus__):'((2*gzp**2*Me**2*Omega1x2**2 - 12*gzp**2*Me*MMU*Omega1x2**2 + 2*gzp**2*MMU**2*Omega1x2**2 + (2*gzp**2*Me**4*Omega1x2**2)/MZp**2 - (4*gzp**2*Me**2*MMU**2*Omega1x2**2)/MZp**2 + (2*gzp**2*MMU**4*Omega1x2**2)/MZp**2 - 4*gzp**2*MZp**2*Omega1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)',
                                            (P.Zp,P.ta__minus__):'((2*gzp**2*MMU**2*Omega3x2**2 - 12*gzp**2*MMU*MTA*Omega3x2**2 + 2*gzp**2*MTA**2*Omega3x2**2 + (2*gzp**2*MMU**4*Omega3x2**2)/MZp**2 - (4*gzp**2*MMU**2*MTA**2*Omega3x2**2)/MZp**2 + (2*gzp**2*MTA**4*Omega3x2**2)/MZp**2 - 4*gzp**2*MZp**2*Omega3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MMU)**3)'})

Decay_s = Decay(name = 'Decay_s',
                particle = P.s,
                partial_widths = {(P.W__minus__,P.c):'(((3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) + (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) + (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) - (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.t):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.W__minus__,P.u):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.b):'((-18*gzp**2*I1a32*MB*MS*Xi3x2 + 3*gzp**2*MB**2*Xi3x2**2 + 3*gzp**2*MS**2*Xi3x2**2 + (3*gzp**2*MB**4*Xi3x2**2)/MZp**2 - (6*gzp**2*MB**2*MS**2*Xi3x2**2)/MZp**2 + (3*gzp**2*MS**4*Xi3x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x2**2 + 3*gzp**2*I1a32*MB**2*complexconjugate(I1a32) + 3*gzp**2*I1a32*MS**2*complexconjugate(I1a32) + (3*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/MZp**2 - (6*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/MZp**2 + (3*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/MZp**2 - 6*gzp**2*I1a32*MZp**2*complexconjugate(I1a32) - 18*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)',
                                  (P.Zp,P.d):'((-18*gzp**2*I1a12*MD*MS*Xi1x2 + 3*gzp**2*MD**2*Xi1x2**2 + 3*gzp**2*MS**2*Xi1x2**2 + (3*gzp**2*MD**4*Xi1x2**2)/MZp**2 - (6*gzp**2*MD**2*MS**2*Xi1x2**2)/MZp**2 + (3*gzp**2*MS**4*Xi1x2**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x2**2 + 3*gzp**2*I1a12*MD**2*complexconjugate(I1a12) + 3*gzp**2*I1a12*MS**2*complexconjugate(I1a12) + (3*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/MZp**2 - (6*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/MZp**2 + (3*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/MZp**2 - 6*gzp**2*I1a12*MZp**2*complexconjugate(I1a12) - 18*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MS)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) + (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) + (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) - (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) + (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) + (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) - (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) + (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) + (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) - (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.c):'((-18*gzp**2*I2a23*MC*MT*Xi2x3 + 3*gzp**2*MC**2*Xi2x3**2 + 3*gzp**2*MT**2*Xi2x3**2 + (3*gzp**2*MC**4*Xi2x3**2)/MZp**2 - (6*gzp**2*MC**2*MT**2*Xi2x3**2)/MZp**2 + (3*gzp**2*MT**4*Xi2x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x3**2 + 3*gzp**2*I2a23*MC**2*complexconjugate(I2a23) + 3*gzp**2*I2a23*MT**2*complexconjugate(I2a23) + (3*gzp**2*I2a23*MC**4*complexconjugate(I2a23))/MZp**2 - (6*gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23))/MZp**2 + (3*gzp**2*I2a23*MT**4*complexconjugate(I2a23))/MZp**2 - 6*gzp**2*I2a23*MZp**2*complexconjugate(I2a23) - 18*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)',
                                  (P.Zp,P.u):'((-18*gzp**2*I2a13*MT*MU*Xi1x3 + 3*gzp**2*MT**2*Xi1x3**2 + 3*gzp**2*MU**2*Xi1x3**2 + (3*gzp**2*MT**4*Xi1x3**2)/MZp**2 - (6*gzp**2*MT**2*MU**2*Xi1x3**2)/MZp**2 + (3*gzp**2*MU**4*Xi1x3**2)/MZp**2 - 6*gzp**2*MZp**2*Xi1x3**2 + 3*gzp**2*I2a13*MT**2*complexconjugate(I2a13) + 3*gzp**2*I2a13*MU**2*complexconjugate(I2a13) + (3*gzp**2*I2a13*MT**4*complexconjugate(I2a13))/MZp**2 - (6*gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13))/MZp**2 + (3*gzp**2*I2a13*MU**4*complexconjugate(I2a13))/MZp**2 - 6*gzp**2*I2a13*MZp**2*complexconjugate(I2a13) - 18*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.e__minus__):'((2*gzp**2*Me**2*Omega1x3**2 - 12*gzp**2*Me*MTA*Omega1x3**2 + 2*gzp**2*MTA**2*Omega1x3**2 + (2*gzp**2*Me**4*Omega1x3**2)/MZp**2 - (4*gzp**2*Me**2*MTA**2*Omega1x3**2)/MZp**2 + (2*gzp**2*MTA**4*Omega1x3**2)/MZp**2 - 4*gzp**2*MZp**2*Omega1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)',
                                            (P.Zp,P.mu__minus__):'((2*gzp**2*MMU**2*Omega2x3**2 - 12*gzp**2*MMU*MTA*Omega2x3**2 + 2*gzp**2*MTA**2*Omega2x3**2 + (2*gzp**2*MMU**4*Omega2x3**2)/MZp**2 - (4*gzp**2*MMU**2*MTA**2*Omega2x3**2)/MZp**2 + (2*gzp**2*MTA**4*Omega2x3**2)/MZp**2 - 4*gzp**2*MZp**2*Omega2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_u = Decay(name = 'Decay_u',
                particle = P.u,
                partial_widths = {(P.W__plus__,P.b):'(((3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) + (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) + (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) - (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.d):'(((3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) + (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) + (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) - (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.W__plus__,P.s):'(((3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) + (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) + (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) - (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.c):'((-18*gzp**2*I2a21*MC*MU*Xi2x1 + 3*gzp**2*MC**2*Xi2x1**2 + 3*gzp**2*MU**2*Xi2x1**2 + (3*gzp**2*MC**4*Xi2x1**2)/MZp**2 - (6*gzp**2*MC**2*MU**2*Xi2x1**2)/MZp**2 + (3*gzp**2*MU**4*Xi2x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi2x1**2 + 3*gzp**2*I2a21*MC**2*complexconjugate(I2a21) + 3*gzp**2*I2a21*MU**2*complexconjugate(I2a21) + (3*gzp**2*I2a21*MC**4*complexconjugate(I2a21))/MZp**2 - (6*gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21))/MZp**2 + (3*gzp**2*I2a21*MU**4*complexconjugate(I2a21))/MZp**2 - 6*gzp**2*I2a21*MZp**2*complexconjugate(I2a21) - 18*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)',
                                  (P.Zp,P.t):'((-18*gzp**2*I2a31*MT*MU*Xi3x1 + 3*gzp**2*MT**2*Xi3x1**2 + 3*gzp**2*MU**2*Xi3x1**2 + (3*gzp**2*MT**4*Xi3x1**2)/MZp**2 - (6*gzp**2*MT**2*MU**2*Xi3x1**2)/MZp**2 + (3*gzp**2*MU**4*Xi3x1**2)/MZp**2 - 6*gzp**2*MZp**2*Xi3x1**2 + 3*gzp**2*I2a31*MT**2*complexconjugate(I2a31) + 3*gzp**2*I2a31*MU**2*complexconjugate(I2a31) + (3*gzp**2*I2a31*MT**4*complexconjugate(I2a31))/MZp**2 - (6*gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31))/MZp**2 + (3*gzp**2*I2a31*MU**4*complexconjugate(I2a31))/MZp**2 - 6*gzp**2*I2a31*MZp**2*complexconjugate(I2a31) - 18*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(96.*cmath.pi*abs(MU)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.b__tilde__):'(((-3*CKM2x3*ee**2*MB**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MC**2*complexconjugate(CKM2x3))/(2.*sw**2) - (3*CKM2x3*ee**2*MB**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MB**2*MC**2*complexconjugate(CKM2x3))/(MW**2*sw**2) - (3*CKM2x3*ee**2*MC**4*complexconjugate(CKM2x3))/(2.*MW**2*sw**2) + (3*CKM2x3*ee**2*MW**2*complexconjugate(CKM2x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MC**2 + MC**4 - 2*MB**2*MW**2 - 2*MC**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.d__tilde__):'(((-3*CKM2x1*ee**2*MC**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MD**2*complexconjugate(CKM2x1))/(2.*sw**2) - (3*CKM2x1*ee**2*MC**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MC**2*MD**2*complexconjugate(CKM2x1))/(MW**2*sw**2) - (3*CKM2x1*ee**2*MD**4*complexconjugate(CKM2x1))/(2.*MW**2*sw**2) + (3*CKM2x1*ee**2*MW**2*complexconjugate(CKM2x1))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MD**2 + MD**4 - 2*MC**2*MW**2 - 2*MD**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.c,P.s__tilde__):'(((-3*CKM2x2*ee**2*MC**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MS**2*complexconjugate(CKM2x2))/(2.*sw**2) - (3*CKM2x2*ee**2*MC**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MC**2*MS**2*complexconjugate(CKM2x2))/(MW**2*sw**2) - (3*CKM2x2*ee**2*MS**4*complexconjugate(CKM2x2))/(2.*MW**2*sw**2) + (3*CKM2x2*ee**2*MW**2*complexconjugate(CKM2x2))/sw**2)*cmath.sqrt(MC**4 - 2*MC**2*MS**2 + MS**4 - 2*MC**2*MW**2 - 2*MS**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*CKM3x3*ee**2*MB**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MT**2*complexconjugate(CKM3x3))/(2.*sw**2) - (3*CKM3x3*ee**2*MB**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MB**2*MT**2*complexconjugate(CKM3x3))/(MW**2*sw**2) - (3*CKM3x3*ee**2*MT**4*complexconjugate(CKM3x3))/(2.*MW**2*sw**2) + (3*CKM3x3*ee**2*MW**2*complexconjugate(CKM3x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.d__tilde__):'(((-3*CKM3x1*ee**2*MD**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MT**2*complexconjugate(CKM3x1))/(2.*sw**2) - (3*CKM3x1*ee**2*MD**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MD**2*MT**2*complexconjugate(CKM3x1))/(MW**2*sw**2) - (3*CKM3x1*ee**2*MT**4*complexconjugate(CKM3x1))/(2.*MW**2*sw**2) + (3*CKM3x1*ee**2*MW**2*complexconjugate(CKM3x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MT**2 + MT**4 - 2*MD**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.t,P.s__tilde__):'(((-3*CKM3x2*ee**2*MS**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MT**2*complexconjugate(CKM3x2))/(2.*sw**2) - (3*CKM3x2*ee**2*MS**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MS**2*MT**2*complexconjugate(CKM3x2))/(MW**2*sw**2) - (3*CKM3x2*ee**2*MT**4*complexconjugate(CKM3x2))/(2.*MW**2*sw**2) + (3*CKM3x2*ee**2*MW**2*complexconjugate(CKM3x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MT**2 + MT**4 - 2*MS**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.b__tilde__):'(((-3*CKM1x3*ee**2*MB**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MU**2*complexconjugate(CKM1x3))/(2.*sw**2) - (3*CKM1x3*ee**2*MB**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MB**2*MU**2*complexconjugate(CKM1x3))/(MW**2*sw**2) - (3*CKM1x3*ee**2*MU**4*complexconjugate(CKM1x3))/(2.*MW**2*sw**2) + (3*CKM1x3*ee**2*MW**2*complexconjugate(CKM1x3))/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MU**2 + MU**4 - 2*MB**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(((-3*CKM1x1*ee**2*MD**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MU**2*complexconjugate(CKM1x1))/(2.*sw**2) - (3*CKM1x1*ee**2*MD**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MD**2*MU**2*complexconjugate(CKM1x1))/(MW**2*sw**2) - (3*CKM1x1*ee**2*MU**4*complexconjugate(CKM1x1))/(2.*MW**2*sw**2) + (3*CKM1x1*ee**2*MW**2*complexconjugate(CKM1x1))/sw**2)*cmath.sqrt(MD**4 - 2*MD**2*MU**2 + MU**4 - 2*MD**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.s__tilde__):'(((-3*CKM1x2*ee**2*MS**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MU**2*complexconjugate(CKM1x2))/(2.*sw**2) - (3*CKM1x2*ee**2*MS**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MS**2*MU**2*complexconjugate(CKM1x2))/(MW**2*sw**2) - (3*CKM1x2*ee**2*MU**4*complexconjugate(CKM1x2))/(2.*MW**2*sw**2) + (3*CKM1x2*ee**2*MW**2*complexconjugate(CKM1x2))/sw**2)*cmath.sqrt(MS**4 - 2*MS**2*MU**2 + MU**4 - 2*MS**2*MW**2 - 2*MU**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'((-Me**2 + MW**2)*(-0.5*(ee**2*Me**2)/sw**2 - (ee**2*Me**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'((-MMU**2 + MW**2)*(-0.5*(ee**2*MMU**2)/sw**2 - (ee**2*MMU**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-0.5*(ee**2*MTA**2)/sw**2 - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'((-11*ee**2*MC**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MC**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MC**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MC**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'((-7*ee**2*MD**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MD**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MD**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MD**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'((-5*ee**2*Me**2 - ee**2*MZ**2 - (cw**2*ee**2*Me**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*Me**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*Me**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'((-5*ee**2*MMU**2 - ee**2*MZ**2 - (cw**2*ee**2*MMU**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MMU**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MMU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'((-7*ee**2*MS**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MS**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MS**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MS**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'((-11*ee**2*MU**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MU**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MU**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MU**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})

Decay_Zp = Decay(name = 'Decay_Zp',
                 particle = P.Zp,
                 partial_widths = {(P.b,P.b__tilde__):'((18*gzp**2*I1a33*MB**2*Xi3x3 - 6*gzp**2*MB**2*Xi3x3**2 + 6*gzp**2*MZp**2*Xi3x3**2 - 6*gzp**2*I1a33*MB**2*complexconjugate(I1a33) + 6*gzp**2*I1a33*MZp**2*complexconjugate(I1a33) + 18*gzp**2*MB**2*Xi3x3*complexconjugate(I1a33))*cmath.sqrt(-4*MB**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.d__tilde__):'((18*gzp**2*I1a31*MB*MD*Xi3x1 - 3*gzp**2*MB**2*Xi3x1**2 - 3*gzp**2*MD**2*Xi3x1**2 - (3*gzp**2*MB**4*Xi3x1**2)/MZp**2 + (6*gzp**2*MB**2*MD**2*Xi3x1**2)/MZp**2 - (3*gzp**2*MD**4*Xi3x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x1**2 - 3*gzp**2*I1a31*MB**2*complexconjugate(I1a31) - 3*gzp**2*I1a31*MD**2*complexconjugate(I1a31) - (3*gzp**2*I1a31*MB**4*complexconjugate(I1a31))/MZp**2 + (6*gzp**2*I1a31*MB**2*MD**2*complexconjugate(I1a31))/MZp**2 - (3*gzp**2*I1a31*MD**4*complexconjugate(I1a31))/MZp**2 + 6*gzp**2*I1a31*MZp**2*complexconjugate(I1a31) + 18*gzp**2*MB*MD*Xi3x1*complexconjugate(I1a31))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.b,P.s__tilde__):'((18*gzp**2*I1a32*MB*MS*Xi3x2 - 3*gzp**2*MB**2*Xi3x2**2 - 3*gzp**2*MS**2*Xi3x2**2 - (3*gzp**2*MB**4*Xi3x2**2)/MZp**2 + (6*gzp**2*MB**2*MS**2*Xi3x2**2)/MZp**2 - (3*gzp**2*MS**4*Xi3x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x2**2 - 3*gzp**2*I1a32*MB**2*complexconjugate(I1a32) - 3*gzp**2*I1a32*MS**2*complexconjugate(I1a32) - (3*gzp**2*I1a32*MB**4*complexconjugate(I1a32))/MZp**2 + (6*gzp**2*I1a32*MB**2*MS**2*complexconjugate(I1a32))/MZp**2 - (3*gzp**2*I1a32*MS**4*complexconjugate(I1a32))/MZp**2 + 6*gzp**2*I1a32*MZp**2*complexconjugate(I1a32) + 18*gzp**2*MB*MS*Xi3x2*complexconjugate(I1a32))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.c__tilde__):'((18*gzp**2*I2a22*MC**2*Xi2x2 - 6*gzp**2*MC**2*Xi2x2**2 + 6*gzp**2*MZp**2*Xi2x2**2 - 6*gzp**2*I2a22*MC**2*complexconjugate(I2a22) + 6*gzp**2*I2a22*MZp**2*complexconjugate(I2a22) + 18*gzp**2*MC**2*Xi2x2*complexconjugate(I2a22))*cmath.sqrt(-4*MC**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.t__tilde__):'((18*gzp**2*I2a23*MC*MT*Xi2x3 - 3*gzp**2*MC**2*Xi2x3**2 - 3*gzp**2*MT**2*Xi2x3**2 - (3*gzp**2*MC**4*Xi2x3**2)/MZp**2 + (6*gzp**2*MC**2*MT**2*Xi2x3**2)/MZp**2 - (3*gzp**2*MT**4*Xi2x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x3**2 - 3*gzp**2*I2a23*MC**2*complexconjugate(I2a23) - 3*gzp**2*I2a23*MT**2*complexconjugate(I2a23) - (3*gzp**2*I2a23*MC**4*complexconjugate(I2a23))/MZp**2 + (6*gzp**2*I2a23*MC**2*MT**2*complexconjugate(I2a23))/MZp**2 - (3*gzp**2*I2a23*MT**4*complexconjugate(I2a23))/MZp**2 + 6*gzp**2*I2a23*MZp**2*complexconjugate(I2a23) + 18*gzp**2*MC*MT*Xi2x3*complexconjugate(I2a23))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.c,P.u__tilde__):'((18*gzp**2*I2a21*MC*MU*Xi2x1 - 3*gzp**2*MC**2*Xi2x1**2 - 3*gzp**2*MU**2*Xi2x1**2 - (3*gzp**2*MC**4*Xi2x1**2)/MZp**2 + (6*gzp**2*MC**2*MU**2*Xi2x1**2)/MZp**2 - (3*gzp**2*MU**4*Xi2x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x1**2 - 3*gzp**2*I2a21*MC**2*complexconjugate(I2a21) - 3*gzp**2*I2a21*MU**2*complexconjugate(I2a21) - (3*gzp**2*I2a21*MC**4*complexconjugate(I2a21))/MZp**2 + (6*gzp**2*I2a21*MC**2*MU**2*complexconjugate(I2a21))/MZp**2 - (3*gzp**2*I2a21*MU**4*complexconjugate(I2a21))/MZp**2 + 6*gzp**2*I2a21*MZp**2*complexconjugate(I2a21) + 18*gzp**2*MC*MU*Xi2x1*complexconjugate(I2a21))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.b__tilde__):'((18*gzp**2*I1a13*MB*MD*Xi1x3 - 3*gzp**2*MB**2*Xi1x3**2 - 3*gzp**2*MD**2*Xi1x3**2 - (3*gzp**2*MB**4*Xi1x3**2)/MZp**2 + (6*gzp**2*MB**2*MD**2*Xi1x3**2)/MZp**2 - (3*gzp**2*MD**4*Xi1x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x3**2 - 3*gzp**2*I1a13*MB**2*complexconjugate(I1a13) - 3*gzp**2*I1a13*MD**2*complexconjugate(I1a13) - (3*gzp**2*I1a13*MB**4*complexconjugate(I1a13))/MZp**2 + (6*gzp**2*I1a13*MB**2*MD**2*complexconjugate(I1a13))/MZp**2 - (3*gzp**2*I1a13*MD**4*complexconjugate(I1a13))/MZp**2 + 6*gzp**2*I1a13*MZp**2*complexconjugate(I1a13) + 18*gzp**2*MB*MD*Xi1x3*complexconjugate(I1a13))*cmath.sqrt(MB**4 - 2*MB**2*MD**2 + MD**4 - 2*MB**2*MZp**2 - 2*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.d__tilde__):'((18*gzp**2*I1a11*MD**2*Xi1x1 - 6*gzp**2*MD**2*Xi1x1**2 + 6*gzp**2*MZp**2*Xi1x1**2 - 6*gzp**2*I1a11*MD**2*complexconjugate(I1a11) + 6*gzp**2*I1a11*MZp**2*complexconjugate(I1a11) + 18*gzp**2*MD**2*Xi1x1*complexconjugate(I1a11))*cmath.sqrt(-4*MD**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.d,P.s__tilde__):'((18*gzp**2*I1a12*MD*MS*Xi1x2 - 3*gzp**2*MD**2*Xi1x2**2 - 3*gzp**2*MS**2*Xi1x2**2 - (3*gzp**2*MD**4*Xi1x2**2)/MZp**2 + (6*gzp**2*MD**2*MS**2*Xi1x2**2)/MZp**2 - (3*gzp**2*MS**4*Xi1x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x2**2 - 3*gzp**2*I1a12*MD**2*complexconjugate(I1a12) - 3*gzp**2*I1a12*MS**2*complexconjugate(I1a12) - (3*gzp**2*I1a12*MD**4*complexconjugate(I1a12))/MZp**2 + (6*gzp**2*I1a12*MD**2*MS**2*complexconjugate(I1a12))/MZp**2 - (3*gzp**2*I1a12*MS**4*complexconjugate(I1a12))/MZp**2 + 6*gzp**2*I1a12*MZp**2*complexconjugate(I1a12) + 18*gzp**2*MD*MS*Xi1x2*complexconjugate(I1a12))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.e__plus__):'((8*gzp**2*Me**2*Omega1x1**2 + 4*gzp**2*MZp**2*Omega1x1**2)*cmath.sqrt(-4*Me**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.mu__plus__):'((-2*gzp**2*Me**2*Omega1x2**2 + 12*gzp**2*Me*MMU*Omega1x2**2 - 2*gzp**2*MMU**2*Omega1x2**2 - (2*gzp**2*Me**4*Omega1x2**2)/MZp**2 + (4*gzp**2*Me**2*MMU**2*Omega1x2**2)/MZp**2 - (2*gzp**2*MMU**4*Omega1x2**2)/MZp**2 + 4*gzp**2*MZp**2*Omega1x2**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.e__minus__,P.ta__plus__):'((-2*gzp**2*Me**2*Omega1x3**2 + 12*gzp**2*Me*MTA*Omega1x3**2 - 2*gzp**2*MTA**2*Omega1x3**2 - (2*gzp**2*Me**4*Omega1x3**2)/MZp**2 + (4*gzp**2*Me**2*MTA**2*Omega1x3**2)/MZp**2 - (2*gzp**2*MTA**4*Omega1x3**2)/MZp**2 + 4*gzp**2*MZp**2*Omega1x3**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.e__plus__):'((-2*gzp**2*Me**2*Omega2x1**2 + 12*gzp**2*Me*MMU*Omega2x1**2 - 2*gzp**2*MMU**2*Omega2x1**2 - (2*gzp**2*Me**4*Omega2x1**2)/MZp**2 + (4*gzp**2*Me**2*MMU**2*Omega2x1**2)/MZp**2 - (2*gzp**2*MMU**4*Omega2x1**2)/MZp**2 + 4*gzp**2*MZp**2*Omega2x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MMU**2 + MMU**4 - 2*Me**2*MZp**2 - 2*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.mu__plus__):'((8*gzp**2*MMU**2*Omega2x2**2 + 4*gzp**2*MZp**2*Omega2x2**2)*cmath.sqrt(-4*MMU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.mu__minus__,P.ta__plus__):'((-2*gzp**2*MMU**2*Omega2x3**2 + 12*gzp**2*MMU*MTA*Omega2x3**2 - 2*gzp**2*MTA**2*Omega2x3**2 - (2*gzp**2*MMU**4*Omega2x3**2)/MZp**2 + (4*gzp**2*MMU**2*MTA**2*Omega2x3**2)/MZp**2 - (2*gzp**2*MTA**4*Omega2x3**2)/MZp**2 + 4*gzp**2*MZp**2*Omega2x3**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.b__tilde__):'((18*gzp**2*I1a23*MB*MS*Xi2x3 - 3*gzp**2*MB**2*Xi2x3**2 - 3*gzp**2*MS**2*Xi2x3**2 - (3*gzp**2*MB**4*Xi2x3**2)/MZp**2 + (6*gzp**2*MB**2*MS**2*Xi2x3**2)/MZp**2 - (3*gzp**2*MS**4*Xi2x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x3**2 - 3*gzp**2*I1a23*MB**2*complexconjugate(I1a23) - 3*gzp**2*I1a23*MS**2*complexconjugate(I1a23) - (3*gzp**2*I1a23*MB**4*complexconjugate(I1a23))/MZp**2 + (6*gzp**2*I1a23*MB**2*MS**2*complexconjugate(I1a23))/MZp**2 - (3*gzp**2*I1a23*MS**4*complexconjugate(I1a23))/MZp**2 + 6*gzp**2*I1a23*MZp**2*complexconjugate(I1a23) + 18*gzp**2*MB*MS*Xi2x3*complexconjugate(I1a23))*cmath.sqrt(MB**4 - 2*MB**2*MS**2 + MS**4 - 2*MB**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.d__tilde__):'((18*gzp**2*I1a21*MD*MS*Xi2x1 - 3*gzp**2*MD**2*Xi2x1**2 - 3*gzp**2*MS**2*Xi2x1**2 - (3*gzp**2*MD**4*Xi2x1**2)/MZp**2 + (6*gzp**2*MD**2*MS**2*Xi2x1**2)/MZp**2 - (3*gzp**2*MS**4*Xi2x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi2x1**2 - 3*gzp**2*I1a21*MD**2*complexconjugate(I1a21) - 3*gzp**2*I1a21*MS**2*complexconjugate(I1a21) - (3*gzp**2*I1a21*MD**4*complexconjugate(I1a21))/MZp**2 + (6*gzp**2*I1a21*MD**2*MS**2*complexconjugate(I1a21))/MZp**2 - (3*gzp**2*I1a21*MS**4*complexconjugate(I1a21))/MZp**2 + 6*gzp**2*I1a21*MZp**2*complexconjugate(I1a21) + 18*gzp**2*MD*MS*Xi2x1*complexconjugate(I1a21))*cmath.sqrt(MD**4 - 2*MD**2*MS**2 + MS**4 - 2*MD**2*MZp**2 - 2*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.s,P.s__tilde__):'((18*gzp**2*I1a22*MS**2*Xi2x2 - 6*gzp**2*MS**2*Xi2x2**2 + 6*gzp**2*MZp**2*Xi2x2**2 - 6*gzp**2*I1a22*MS**2*complexconjugate(I1a22) + 6*gzp**2*I1a22*MZp**2*complexconjugate(I1a22) + 18*gzp**2*MS**2*Xi2x2*complexconjugate(I1a22))*cmath.sqrt(-4*MS**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.c__tilde__):'((18*gzp**2*I2a32*MC*MT*Xi3x2 - 3*gzp**2*MC**2*Xi3x2**2 - 3*gzp**2*MT**2*Xi3x2**2 - (3*gzp**2*MC**4*Xi3x2**2)/MZp**2 + (6*gzp**2*MC**2*MT**2*Xi3x2**2)/MZp**2 - (3*gzp**2*MT**4*Xi3x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x2**2 - 3*gzp**2*I2a32*MC**2*complexconjugate(I2a32) - 3*gzp**2*I2a32*MT**2*complexconjugate(I2a32) - (3*gzp**2*I2a32*MC**4*complexconjugate(I2a32))/MZp**2 + (6*gzp**2*I2a32*MC**2*MT**2*complexconjugate(I2a32))/MZp**2 - (3*gzp**2*I2a32*MT**4*complexconjugate(I2a32))/MZp**2 + 6*gzp**2*I2a32*MZp**2*complexconjugate(I2a32) + 18*gzp**2*MC*MT*Xi3x2*complexconjugate(I2a32))*cmath.sqrt(MC**4 - 2*MC**2*MT**2 + MT**4 - 2*MC**2*MZp**2 - 2*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.t__tilde__):'((18*gzp**2*I2a33*MT**2*Xi3x3 - 6*gzp**2*MT**2*Xi3x3**2 + 6*gzp**2*MZp**2*Xi3x3**2 - 6*gzp**2*I2a33*MT**2*complexconjugate(I2a33) + 6*gzp**2*I2a33*MZp**2*complexconjugate(I2a33) + 18*gzp**2*MT**2*Xi3x3*complexconjugate(I2a33))*cmath.sqrt(-4*MT**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.t,P.u__tilde__):'((18*gzp**2*I2a31*MT*MU*Xi3x1 - 3*gzp**2*MT**2*Xi3x1**2 - 3*gzp**2*MU**2*Xi3x1**2 - (3*gzp**2*MT**4*Xi3x1**2)/MZp**2 + (6*gzp**2*MT**2*MU**2*Xi3x1**2)/MZp**2 - (3*gzp**2*MU**4*Xi3x1**2)/MZp**2 + 6*gzp**2*MZp**2*Xi3x1**2 - 3*gzp**2*I2a31*MT**2*complexconjugate(I2a31) - 3*gzp**2*I2a31*MU**2*complexconjugate(I2a31) - (3*gzp**2*I2a31*MT**4*complexconjugate(I2a31))/MZp**2 + (6*gzp**2*I2a31*MT**2*MU**2*complexconjugate(I2a31))/MZp**2 - (3*gzp**2*I2a31*MU**4*complexconjugate(I2a31))/MZp**2 + 6*gzp**2*I2a31*MZp**2*complexconjugate(I2a31) + 18*gzp**2*MT*MU*Xi3x1*complexconjugate(I2a31))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.e__plus__):'((-2*gzp**2*Me**2*Omega3x1**2 + 12*gzp**2*Me*MTA*Omega3x1**2 - 2*gzp**2*MTA**2*Omega3x1**2 - (2*gzp**2*Me**4*Omega3x1**2)/MZp**2 + (4*gzp**2*Me**2*MTA**2*Omega3x1**2)/MZp**2 - (2*gzp**2*MTA**4*Omega3x1**2)/MZp**2 + 4*gzp**2*MZp**2*Omega3x1**2)*cmath.sqrt(Me**4 - 2*Me**2*MTA**2 + MTA**4 - 2*Me**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.mu__plus__):'((-2*gzp**2*MMU**2*Omega3x2**2 + 12*gzp**2*MMU*MTA*Omega3x2**2 - 2*gzp**2*MTA**2*Omega3x2**2 - (2*gzp**2*MMU**4*Omega3x2**2)/MZp**2 + (4*gzp**2*MMU**2*MTA**2*Omega3x2**2)/MZp**2 - (2*gzp**2*MTA**4*Omega3x2**2)/MZp**2 + 4*gzp**2*MZp**2*Omega3x2**2)*cmath.sqrt(MMU**4 - 2*MMU**2*MTA**2 + MTA**4 - 2*MMU**2*MZp**2 - 2*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((8*gzp**2*MTA**2*Omega3x3**2 + 4*gzp**2*MZp**2*Omega3x3**2)*cmath.sqrt(-4*MTA**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.c__tilde__):'((18*gzp**2*I2a12*MC*MU*Xi1x2 - 3*gzp**2*MC**2*Xi1x2**2 - 3*gzp**2*MU**2*Xi1x2**2 - (3*gzp**2*MC**4*Xi1x2**2)/MZp**2 + (6*gzp**2*MC**2*MU**2*Xi1x2**2)/MZp**2 - (3*gzp**2*MU**4*Xi1x2**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x2**2 - 3*gzp**2*I2a12*MC**2*complexconjugate(I2a12) - 3*gzp**2*I2a12*MU**2*complexconjugate(I2a12) - (3*gzp**2*I2a12*MC**4*complexconjugate(I2a12))/MZp**2 + (6*gzp**2*I2a12*MC**2*MU**2*complexconjugate(I2a12))/MZp**2 - (3*gzp**2*I2a12*MU**4*complexconjugate(I2a12))/MZp**2 + 6*gzp**2*I2a12*MZp**2*complexconjugate(I2a12) + 18*gzp**2*MC*MU*Xi1x2*complexconjugate(I2a12))*cmath.sqrt(MC**4 - 2*MC**2*MU**2 + MU**4 - 2*MC**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.t__tilde__):'((18*gzp**2*I2a13*MT*MU*Xi1x3 - 3*gzp**2*MT**2*Xi1x3**2 - 3*gzp**2*MU**2*Xi1x3**2 - (3*gzp**2*MT**4*Xi1x3**2)/MZp**2 + (6*gzp**2*MT**2*MU**2*Xi1x3**2)/MZp**2 - (3*gzp**2*MU**4*Xi1x3**2)/MZp**2 + 6*gzp**2*MZp**2*Xi1x3**2 - 3*gzp**2*I2a13*MT**2*complexconjugate(I2a13) - 3*gzp**2*I2a13*MU**2*complexconjugate(I2a13) - (3*gzp**2*I2a13*MT**4*complexconjugate(I2a13))/MZp**2 + (6*gzp**2*I2a13*MT**2*MU**2*complexconjugate(I2a13))/MZp**2 - (3*gzp**2*I2a13*MU**4*complexconjugate(I2a13))/MZp**2 + 6*gzp**2*I2a13*MZp**2*complexconjugate(I2a13) + 18*gzp**2*MT*MU*Xi1x3*complexconjugate(I2a13))*cmath.sqrt(MT**4 - 2*MT**2*MU**2 + MU**4 - 2*MT**2*MZp**2 - 2*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.u,P.u__tilde__):'((18*gzp**2*I2a11*MU**2*Xi1x1 - 6*gzp**2*MU**2*Xi1x1**2 + 6*gzp**2*MZp**2*Xi1x1**2 - 6*gzp**2*I2a11*MU**2*complexconjugate(I2a11) + 6*gzp**2*I2a11*MZp**2*complexconjugate(I2a11) + 18*gzp**2*MU**2*Xi1x1*complexconjugate(I2a11))*cmath.sqrt(-4*MU**2*MZp**2 + MZp**4))/(48.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.ve__tilde__):'(gzp**2*I3a11*MZp**4*complexconjugate(I3a11))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vm__tilde__):'(gzp**2*I3a12*MZp**4*complexconjugate(I3a12))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.ve,P.vt__tilde__):'(gzp**2*I3a13*MZp**4*complexconjugate(I3a13))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.ve__tilde__):'(gzp**2*I3a21*MZp**4*complexconjugate(I3a21))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vm__tilde__):'(gzp**2*I3a22*MZp**4*complexconjugate(I3a22))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vm,P.vt__tilde__):'(gzp**2*I3a23*MZp**4*complexconjugate(I3a23))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.ve__tilde__):'(gzp**2*I3a31*MZp**4*complexconjugate(I3a31))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vm__tilde__):'(gzp**2*I3a32*MZp**4*complexconjugate(I3a32))/(24.*cmath.pi*abs(MZp)**3)',
                                   (P.vt,P.vt__tilde__):'(gzp**2*I3a33*MZp**4*complexconjugate(I3a33))/(24.*cmath.pi*abs(MZp)**3)'})



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/lorentz.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:47


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1) + ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,3)*Metric(2,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - Metric(1,2)*Metric(3,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4) - Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.items():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/parameters.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:47



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# User-defined parameters.
gzp = Parameter(name = 'gzp',
                nature = 'external',
                type = 'real',
                value = 0.1,
                texname = 'g_{\\text{zp}}',
                lhablock = 'gzp',
                lhacode = [ 1 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

tsb = Parameter(name = 'tsb',
                nature = 'external',
                type = 'real',
                value = -0.03,
                texname = '\\theta _{\\text{sb}}',
                lhablock = 'tsb',
                lhacode = [ 1 ])

Xe = Parameter(name = 'Xe',
               nature = 'external',
               type = 'real',
               value = 1,
               texname = 'X_e',
               lhablock = 'Xe',
               lhacode = [ 1 ])

Xmu = Parameter(name = 'Xmu',
                nature = 'external',
                type = 'real',
                value = 1,
                texname = 'X_{\\mu }',
                lhablock = 'Xmu',
                lhacode = [ 1 ])

ymdo = Parameter(name = 'ymdo',
                 nature = 'external',
                 type = 'real',
                 value = 0.00504,
                 texname = '\\text{ymdo}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 1 ])

ymup = Parameter(name = 'ymup',
                 nature = 'external',
                 type = 'real',
                 value = 0.0025499999999999997,
                 texname = '\\text{ymup}',
                 lhablock = 'YUKAWA',
                 lhacode = [ 2 ])

yms = Parameter(name = 'yms',
                nature = 'external',
                type = 'real',
                value = 0.101,
                texname = '\\text{yms}',
                lhablock = 'YUKAWA',
                lhacode = [ 3 ])

ymc = Parameter(name = 'ymc',
                nature = 'external',
                type = 'real',
                value = 1.27,
                texname = '\\text{ymc}',
                lhablock = 'YUKAWA',
                lhacode = [ 4 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

yme = Parameter(name = 'yme',
                nature = 'external',
                type = 'real',
                value = 0.0005110000000000001,
                texname = '\\text{yme}',
                lhablock = 'YUKAWA',
                lhacode = [ 11 ])

ymm = Parameter(name = 'ymm',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{ymm}',
                lhablock = 'YUKAWA',
                lhacode = [ 13 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

Me = Parameter(name = 'Me',
               nature = 'external',
               type = 'real',
               value = 0.0005110000000000001,
               texname = '\\text{Me}',
               lhablock = 'MASS',
               lhacode = [ 11 ])

MMU = Parameter(name = 'MMU',
                nature = 'external',
                type = 'real',
                value = 0.10566,
                texname = '\\text{MMU}',
                lhablock = 'MASS',
                lhacode = [ 13 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MU = Parameter(name = 'MU',
               nature = 'external',
               type = 'real',
               value = 0.0025499999999999997,
               texname = 'M',
               lhablock = 'MASS',
               lhacode = [ 2 ])

MC = Parameter(name = 'MC',
               nature = 'external',
               type = 'real',
               value = 1.27,
               texname = '\\text{MC}',
               lhablock = 'MASS',
               lhacode = [ 4 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MD = Parameter(name = 'MD',
               nature = 'external',
               type = 'real',
               value = 0.00504,
               texname = '\\text{MD}',
               lhablock = 'MASS',
               lhacode = [ 1 ])

MS = Parameter(name = 'MS',
               nature = 'external',
               type = 'real',
               value = 0.101,
               texname = '\\text{MS}',
               lhablock = 'MASS',
               lhacode = [ 3 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

MH = Parameter(name = 'MH',
               nature = 'external',
               type = 'real',
               value = 125,
               texname = '\\text{MH}',
               lhablock = 'MASS',
               lhacode = [ 25 ])

MZp = Parameter(name = 'MZp',
                nature = 'external',
                type = 'real',
                value = 3000.,
                texname = '\\text{MZp}',
                lhablock = 'MASS',
                lhacode = [ 32 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

WH = Parameter(name = 'WH',
               nature = 'external',
               type = 'real',
               value = 0.00407,
               texname = '\\text{WH}',
               lhablock = 'DECAY',
               lhacode = [ 25 ])

WZp = Parameter(name = 'WZp',
                nature = 'external',
                type = 'real',
                value = 10.,
                texname = '\\text{WZp}',
                lhablock = 'DECAY',
                lhacode = [ 32 ])

cabi = Parameter(name = 'cabi',
                 nature = 'internal',
                 type = 'real',
                 value = '0.227736',
                 texname = '\\theta _c')

lamCKM = Parameter(name = 'lamCKM',
                   nature = 'internal',
                   type = 'real',
                   value = '0.22506',
                   texname = '\\lambda')

ACKM = Parameter(name = 'ACKM',
                 nature = 'internal',
                 type = 'real',
                 value = '0.811',
                 texname = 'A')

rhobarCKM = Parameter(name = 'rhobarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.124',
                      texname = '\\rho')

etabarCKM = Parameter(name = 'etabarCKM',
                      nature = 'internal',
                      type = 'real',
                      value = '0.356',
                      texname = '\\eta')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

Xi1x1 = Parameter(name = 'Xi1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x1}')

Xi1x2 = Parameter(name = 'Xi1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x2}')

Xi1x3 = Parameter(name = 'Xi1x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi1x3}')

Xi2x1 = Parameter(name = 'Xi2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x1}')

Xi2x2 = Parameter(name = 'Xi2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x2}')

Xi2x3 = Parameter(name = 'Xi2x3',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi2x3}')

Xi3x1 = Parameter(name = 'Xi3x1',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x1}')

Xi3x2 = Parameter(name = 'Xi3x2',
                  nature = 'internal',
                  type = 'real',
                  value = '0',
                  texname = '\\text{Xi3x2}')

Xi3x3 = Parameter(name = 'Xi3x3',
                  nature = 'internal',
                  type = 'real',
                  value = '3',
                  texname = '\\text{Xi3x3}')

VdL1x1 = Parameter(name = 'VdL1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '1',
                   texname = '\\text{VdL1x1}')

VdL1x2 = Parameter(name = 'VdL1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL1x2}')

VdL1x3 = Parameter(name = 'VdL1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL1x3}')

VdL2x1 = Parameter(name = 'VdL2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL2x1}')

VdL2x2 = Parameter(name = 'VdL2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(tsb)',
                   texname = '\\text{VdL2x2}')

VdL2x3 = Parameter(name = 'VdL2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.sin(tsb)',
                   texname = '\\text{VdL2x3}')

VdL3x1 = Parameter(name = 'VdL3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '0',
                   texname = '\\text{VdL3x1}')

VdL3x2 = Parameter(name = 'VdL3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-cmath.sin(tsb)',
                   texname = '\\text{VdL3x2}')

VdL3x3 = Parameter(name = 'VdL3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'cmath.cos(tsb)',
                   texname = '\\text{VdL3x3}')

Omega1x1 = Parameter(name = 'Omega1x1',
                     nature = 'internal',
                     type = 'real',
                     value = 'Xe',
                     texname = '\\text{Omega1x1}')

Omega1x2 = Parameter(name = 'Omega1x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x2}')

Omega1x3 = Parameter(name = 'Omega1x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega1x3}')

Omega2x1 = Parameter(name = 'Omega2x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x1}')

Omega2x2 = Parameter(name = 'Omega2x2',
                     nature = 'internal',
                     type = 'real',
                     value = 'Xmu',
                     texname = '\\text{Omega2x2}')

Omega2x3 = Parameter(name = 'Omega2x3',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega2x3}')

Omega3x1 = Parameter(name = 'Omega3x1',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x1}')

Omega3x2 = Parameter(name = 'Omega3x2',
                     nature = 'internal',
                     type = 'real',
                     value = '0',
                     texname = '\\text{Omega3x2}')

Omega3x3 = Parameter(name = 'Omega3x3',
                     nature = 'internal',
                     type = 'real',
                     value = '3 - Xe - Xmu',
                     texname = '\\text{Omega3x3}')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

s12CKM = Parameter(name = 's12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'lamCKM',
                   texname = '\\text{s12}')

s23CKM = Parameter(name = 's23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'ACKM*lamCKM**2',
                   texname = '\\text{s23}')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

c12CKM = Parameter(name = 'c12CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s12CKM**2)',
                   texname = '\\text{c12}')

c23CKM = Parameter(name = 'c23CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s23CKM**2)',
                   texname = '\\text{c23}')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

s13CKM = Parameter(name = 's13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'abs((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))',
                   texname = '\\text{s13}')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

c13CKM = Parameter(name = 'c13CKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.sqrt(1 - s13CKM**2)',
                   texname = '\\text{c13}')

delCKM = Parameter(name = 'delCKM',
                   nature = 'internal',
                   type = 'real',
                   value = 'cmath.asin(im((ACKM*c23CKM*lamCKM**3*(etabarCKM*complex(0,1) + rhobarCKM))/(c12CKM*(1 - (etabarCKM*complex(0,1) + rhobarCKM)*s23CKM**2)))/s13CKM)',
                   texname = '\\delta')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vev = Parameter(name = 'vev',
                nature = 'internal',
                type = 'real',
                value = '(2*MW*sw)/ee',
                texname = '\\text{vev}')

CKM1x1 = Parameter(name = 'CKM1x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c13CKM',
                   texname = '\\text{CKM1x1}')

CKM1x2 = Parameter(name = 'CKM1x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s12CKM',
                   texname = '\\text{CKM1x2}')

CKM1x3 = Parameter(name = 'CKM1x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 's13CKM*cmath.exp(-(delCKM*complex(0,1)))',
                   texname = '\\text{CKM1x3}')

CKM2x1 = Parameter(name = 'CKM2x1',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c23CKM*s12CKM) - c12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x1}')

CKM2x2 = Parameter(name = 'CKM2x2',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c12CKM*c23CKM - s12CKM*s13CKM*s23CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM2x2}')

CKM2x3 = Parameter(name = 'CKM2x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*s23CKM',
                   texname = '\\text{CKM2x3}')

CKM3x1 = Parameter(name = 'CKM3x1',
                   nature = 'internal',
                   type = 'complex',
                   value = 's12CKM*s23CKM - c12CKM*c23CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x1}')

CKM3x2 = Parameter(name = 'CKM3x2',
                   nature = 'internal',
                   type = 'complex',
                   value = '-(c12CKM*s23CKM) - c23CKM*s12CKM*s13CKM*cmath.exp(delCKM*complex(0,1))',
                   texname = '\\text{CKM3x2}')

CKM3x3 = Parameter(name = 'CKM3x3',
                   nature = 'internal',
                   type = 'complex',
                   value = 'c13CKM*c23CKM',
                   texname = '\\text{CKM3x3}')

lam = Parameter(name = 'lam',
                nature = 'internal',
                type = 'real',
                value = 'MH**2/(2.*vev**2)',
                texname = '\\text{lam}')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vev',
               texname = '\\text{yb}')

yc = Parameter(name = 'yc',
               nature = 'internal',
               type = 'real',
               value = '(ymc*cmath.sqrt(2))/vev',
               texname = '\\text{yc}')

ydo = Parameter(name = 'ydo',
                nature = 'internal',
                type = 'real',
                value = '(ymdo*cmath.sqrt(2))/vev',
                texname = '\\text{ydo}')

ye = Parameter(name = 'ye',
               nature = 'internal',
               type = 'real',
               value = '(yme*cmath.sqrt(2))/vev',
               texname = '\\text{ye}')

ym = Parameter(name = 'ym',
               nature = 'internal',
               type = 'real',
               value = '(ymm*cmath.sqrt(2))/vev',
               texname = '\\text{ym}')

ys = Parameter(name = 'ys',
               nature = 'internal',
               type = 'real',
               value = '(yms*cmath.sqrt(2))/vev',
               texname = '\\text{ys}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vev',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vev',
                 texname = '\\text{ytau}')

yup = Parameter(name = 'yup',
                nature = 'internal',
                type = 'real',
                value = '(ymup*cmath.sqrt(2))/vev',
                texname = '\\text{yup}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lam*vev**2)',
                texname = '\\mu')

I1a11 = Parameter(name = 'I1a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1**2*Xi1x1 + VdL1x1*VdL2x1*Xi1x2 + VdL1x1*VdL3x1*Xi1x3 + VdL1x1*VdL1x2*Xi2x1 + VdL1x2*VdL2x1*Xi2x2 + VdL1x2*VdL3x1*Xi2x3 + VdL1x1*VdL1x3*Xi3x1 + VdL1x3*VdL2x1*Xi3x2 + VdL1x3*VdL3x1*Xi3x3',
                  texname = '\\text{I1a11}')

I1a12 = Parameter(name = 'I1a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL1x2*Xi1x1 + VdL1x1*VdL2x2*Xi1x2 + VdL1x1*VdL3x2*Xi1x3 + VdL1x2**2*Xi2x1 + VdL1x2*VdL2x2*Xi2x2 + VdL1x2*VdL3x2*Xi2x3 + VdL1x2*VdL1x3*Xi3x1 + VdL1x3*VdL2x2*Xi3x2 + VdL1x3*VdL3x2*Xi3x3',
                  texname = '\\text{I1a12}')

I1a13 = Parameter(name = 'I1a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL1x3*Xi1x1 + VdL1x1*VdL2x3*Xi1x2 + VdL1x1*VdL3x3*Xi1x3 + VdL1x2*VdL1x3*Xi2x1 + VdL1x2*VdL2x3*Xi2x2 + VdL1x2*VdL3x3*Xi2x3 + VdL1x3**2*Xi3x1 + VdL1x3*VdL2x3*Xi3x2 + VdL1x3*VdL3x3*Xi3x3',
                  texname = '\\text{I1a13}')

I1a21 = Parameter(name = 'I1a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL2x1*Xi1x1 + VdL2x1**2*Xi1x2 + VdL2x1*VdL3x1*Xi1x3 + VdL1x1*VdL2x2*Xi2x1 + VdL2x1*VdL2x2*Xi2x2 + VdL2x2*VdL3x1*Xi2x3 + VdL1x1*VdL2x3*Xi3x1 + VdL2x1*VdL2x3*Xi3x2 + VdL2x3*VdL3x1*Xi3x3',
                  texname = '\\text{I1a21}')

I1a22 = Parameter(name = 'I1a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x2*VdL2x1*Xi1x1 + VdL2x1*VdL2x2*Xi1x2 + VdL2x1*VdL3x2*Xi1x3 + VdL1x2*VdL2x2*Xi2x1 + VdL2x2**2*Xi2x2 + VdL2x2*VdL3x2*Xi2x3 + VdL1x2*VdL2x3*Xi3x1 + VdL2x2*VdL2x3*Xi3x2 + VdL2x3*VdL3x2*Xi3x3',
                  texname = '\\text{I1a22}')

I1a23 = Parameter(name = 'I1a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x3*VdL2x1*Xi1x1 + VdL2x1*VdL2x3*Xi1x2 + VdL2x1*VdL3x3*Xi1x3 + VdL1x3*VdL2x2*Xi2x1 + VdL2x2*VdL2x3*Xi2x2 + VdL2x2*VdL3x3*Xi2x3 + VdL1x3*VdL2x3*Xi3x1 + VdL2x3**2*Xi3x2 + VdL2x3*VdL3x3*Xi3x3',
                  texname = '\\text{I1a23}')

I1a31 = Parameter(name = 'I1a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x1*VdL3x1*Xi1x1 + VdL2x1*VdL3x1*Xi1x2 + VdL3x1**2*Xi1x3 + VdL1x1*VdL3x2*Xi2x1 + VdL2x1*VdL3x2*Xi2x2 + VdL3x1*VdL3x2*Xi2x3 + VdL1x1*VdL3x3*Xi3x1 + VdL2x1*VdL3x3*Xi3x2 + VdL3x1*VdL3x3*Xi3x3',
                  texname = '\\text{I1a31}')

I1a32 = Parameter(name = 'I1a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x2*VdL3x1*Xi1x1 + VdL2x2*VdL3x1*Xi1x2 + VdL3x1*VdL3x2*Xi1x3 + VdL1x2*VdL3x2*Xi2x1 + VdL2x2*VdL3x2*Xi2x2 + VdL3x2**2*Xi2x3 + VdL1x2*VdL3x3*Xi3x1 + VdL2x2*VdL3x3*Xi3x2 + VdL3x2*VdL3x3*Xi3x3',
                  texname = '\\text{I1a32}')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'VdL1x3*VdL3x1*Xi1x1 + VdL2x3*VdL3x1*Xi1x2 + VdL3x1*VdL3x3*Xi1x3 + VdL1x3*VdL3x2*Xi2x1 + VdL2x3*VdL3x2*Xi2x2 + VdL3x2*VdL3x3*Xi2x3 + VdL1x3*VdL3x3*Xi3x1 + VdL2x3*VdL3x3*Xi3x2 + VdL3x3**2*Xi3x3',
                  texname = '\\text{I1a33}')

I2a11 = Parameter(name = 'I2a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a11}')

I2a12 = Parameter(name = 'I2a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a12}')

I2a13 = Parameter(name = 'I2a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM1x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM1x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM1x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM1x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM1x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM1x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM1x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM1x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM1x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM1x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM1x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM1x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM1x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM1x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM1x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM1x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM1x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM1x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM1x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM1x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM1x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM1x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM1x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a13}')

I2a21 = Parameter(name = 'I2a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a21}')

I2a22 = Parameter(name = 'I2a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a22}')

I2a23 = Parameter(name = 'I2a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM2x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM2x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM2x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM2x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM2x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM2x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM2x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM2x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM2x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM2x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM2x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM2x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM2x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM2x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM2x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM2x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM2x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM2x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM2x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM2x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM2x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM2x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM2x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a23}')

I2a31 = Parameter(name = 'I2a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM1x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM1x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM1x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM1x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM1x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM1x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM1x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM1x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM1x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM1x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM1x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM1x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM1x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM1x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM1x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM1x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM1x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM1x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM1x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM1x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM1x3)',
                  texname = '\\text{I2a31}')

I2a32 = Parameter(name = 'I2a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM2x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM2x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM2x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM2x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM2x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM2x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM2x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM2x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM2x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM2x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM2x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM2x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM2x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM2x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM2x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM2x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM2x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM2x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM2x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM2x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM2x3)',
                  texname = '\\text{I2a32}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM3x1*VdL1x1**2*Xi1x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x1*Xi1x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x1*Xi1x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL2x1*Xi1x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1**2*Xi1x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x1*Xi1x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL3x1*Xi1x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1**2*Xi1x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x2*Xi2x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x2*VdL2x1*Xi2x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL2x2*Xi2x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x2*Xi2x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x2*VdL3x1*Xi2x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1*VdL3x2*Xi2x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x2*VdL1x1*VdL2x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x3*VdL1x1*VdL3x3*Xi3x1*complexconjugate(CKM3x1) + CKM3x1*VdL1x3*VdL2x1*Xi3x2*complexconjugate(CKM3x1) + CKM3x2*VdL2x1*VdL2x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x3*VdL2x1*VdL3x3*Xi3x2*complexconjugate(CKM3x1) + CKM3x1*VdL1x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM3x2*VdL2x3*VdL3x1*Xi3x3*complexconjugate(CKM3x1) + CKM3x3*VdL3x1*VdL3x3*Xi3x3*complexconjugate(CKM3x1) + CKM3x1*VdL1x1*VdL1x2*Xi1x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x1*Xi1x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x1*Xi1x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x1*VdL2x2*Xi1x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x1*Xi1x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x1*VdL3x2*Xi1x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x2**2*Xi2x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x2*Xi2x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x2*Xi2x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL2x2*Xi2x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x2**2*Xi2x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x2*Xi2x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x2*VdL3x2*Xi2x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x2**2*Xi2x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x2*VdL1x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x2*VdL1x2*VdL2x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x3*VdL1x2*VdL3x3*Xi3x1*complexconjugate(CKM3x2) + CKM3x1*VdL1x3*VdL2x2*Xi3x2*complexconjugate(CKM3x2) + CKM3x2*VdL2x2*VdL2x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x3*VdL2x2*VdL3x3*Xi3x2*complexconjugate(CKM3x2) + CKM3x1*VdL1x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM3x2*VdL2x3*VdL3x2*Xi3x3*complexconjugate(CKM3x2) + CKM3x3*VdL3x2*VdL3x3*Xi3x3*complexconjugate(CKM3x2) + CKM3x1*VdL1x1*VdL1x3*Xi1x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x1*Xi1x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x1*Xi1x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x1*VdL2x3*Xi1x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x1*Xi1x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x1*VdL3x3*Xi1x3*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL1x3*Xi2x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x2*Xi2x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x2*Xi2x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x2*VdL2x3*Xi2x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x2*Xi2x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x2*VdL3x3*Xi2x3*complexconjugate(CKM3x3) + CKM3x1*VdL1x3**2*Xi3x1*complexconjugate(CKM3x3) + CKM3x2*VdL1x3*VdL2x3*Xi3x1*complexconjugate(CKM3x3) + CKM3x3*VdL1x3*VdL3x3*Xi3x1*complexconjugate(CKM3x3) + CKM3x1*VdL1x3*VdL2x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x2*VdL2x3**2*Xi3x2*complexconjugate(CKM3x3) + CKM3x3*VdL2x3*VdL3x3*Xi3x2*complexconjugate(CKM3x3) + CKM3x1*VdL1x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM3x2*VdL2x3*VdL3x3*Xi3x3*complexconjugate(CKM3x3) + CKM3x3*VdL3x3**2*Xi3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I2a33}')

I3a11 = Parameter(name = 'I3a11',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x1) + CKM2x1*Omega1x2*complexconjugate(CKM1x1) + CKM3x1*Omega1x3*complexconjugate(CKM1x1) + CKM1x1*Omega2x1*complexconjugate(CKM2x1) + CKM2x1*Omega2x2*complexconjugate(CKM2x1) + CKM3x1*Omega2x3*complexconjugate(CKM2x1) + CKM1x1*Omega3x1*complexconjugate(CKM3x1) + CKM2x1*Omega3x2*complexconjugate(CKM3x1) + CKM3x1*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a11}')

I3a12 = Parameter(name = 'I3a12',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x1) + CKM2x2*Omega1x2*complexconjugate(CKM1x1) + CKM3x2*Omega1x3*complexconjugate(CKM1x1) + CKM1x2*Omega2x1*complexconjugate(CKM2x1) + CKM2x2*Omega2x2*complexconjugate(CKM2x1) + CKM3x2*Omega2x3*complexconjugate(CKM2x1) + CKM1x2*Omega3x1*complexconjugate(CKM3x1) + CKM2x2*Omega3x2*complexconjugate(CKM3x1) + CKM3x2*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a12}')

I3a13 = Parameter(name = 'I3a13',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x1) + CKM2x3*Omega1x2*complexconjugate(CKM1x1) + CKM3x3*Omega1x3*complexconjugate(CKM1x1) + CKM1x3*Omega2x1*complexconjugate(CKM2x1) + CKM2x3*Omega2x2*complexconjugate(CKM2x1) + CKM3x3*Omega2x3*complexconjugate(CKM2x1) + CKM1x3*Omega3x1*complexconjugate(CKM3x1) + CKM2x3*Omega3x2*complexconjugate(CKM3x1) + CKM3x3*Omega3x3*complexconjugate(CKM3x1)',
                  texname = '\\text{I3a13}')

I3a21 = Parameter(name = 'I3a21',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x2) + CKM2x1*Omega1x2*complexconjugate(CKM1x2) + CKM3x1*Omega1x3*complexconjugate(CKM1x2) + CKM1x1*Omega2x1*complexconjugate(CKM2x2) + CKM2x1*Omega2x2*complexconjugate(CKM2x2) + CKM3x1*Omega2x3*complexconjugate(CKM2x2) + CKM1x1*Omega3x1*complexconjugate(CKM3x2) + CKM2x1*Omega3x2*complexconjugate(CKM3x2) + CKM3x1*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a21}')

I3a22 = Parameter(name = 'I3a22',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x2) + CKM2x2*Omega1x2*complexconjugate(CKM1x2) + CKM3x2*Omega1x3*complexconjugate(CKM1x2) + CKM1x2*Omega2x1*complexconjugate(CKM2x2) + CKM2x2*Omega2x2*complexconjugate(CKM2x2) + CKM3x2*Omega2x3*complexconjugate(CKM2x2) + CKM1x2*Omega3x1*complexconjugate(CKM3x2) + CKM2x2*Omega3x2*complexconjugate(CKM3x2) + CKM3x2*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a22}')

I3a23 = Parameter(name = 'I3a23',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x2) + CKM2x3*Omega1x2*complexconjugate(CKM1x2) + CKM3x3*Omega1x3*complexconjugate(CKM1x2) + CKM1x3*Omega2x1*complexconjugate(CKM2x2) + CKM2x3*Omega2x2*complexconjugate(CKM2x2) + CKM3x3*Omega2x3*complexconjugate(CKM2x2) + CKM1x3*Omega3x1*complexconjugate(CKM3x2) + CKM2x3*Omega3x2*complexconjugate(CKM3x2) + CKM3x3*Omega3x3*complexconjugate(CKM3x2)',
                  texname = '\\text{I3a23}')

I3a31 = Parameter(name = 'I3a31',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x1*Omega1x1*complexconjugate(CKM1x3) + CKM2x1*Omega1x2*complexconjugate(CKM1x3) + CKM3x1*Omega1x3*complexconjugate(CKM1x3) + CKM1x1*Omega2x1*complexconjugate(CKM2x3) + CKM2x1*Omega2x2*complexconjugate(CKM2x3) + CKM3x1*Omega2x3*complexconjugate(CKM2x3) + CKM1x1*Omega3x1*complexconjugate(CKM3x3) + CKM2x1*Omega3x2*complexconjugate(CKM3x3) + CKM3x1*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a31}')

I3a32 = Parameter(name = 'I3a32',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x2*Omega1x1*complexconjugate(CKM1x3) + CKM2x2*Omega1x2*complexconjugate(CKM1x3) + CKM3x2*Omega1x3*complexconjugate(CKM1x3) + CKM1x2*Omega2x1*complexconjugate(CKM2x3) + CKM2x2*Omega2x2*complexconjugate(CKM2x3) + CKM3x2*Omega2x3*complexconjugate(CKM2x3) + CKM1x2*Omega3x1*complexconjugate(CKM3x3) + CKM2x2*Omega3x2*complexconjugate(CKM3x3) + CKM3x2*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a32}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'CKM1x3*Omega1x1*complexconjugate(CKM1x3) + CKM2x3*Omega1x2*complexconjugate(CKM1x3) + CKM3x3*Omega1x3*complexconjugate(CKM1x3) + CKM1x3*Omega2x1*complexconjugate(CKM2x3) + CKM2x3*Omega2x2*complexconjugate(CKM2x3) + CKM3x3*Omega2x3*complexconjugate(CKM2x3) + CKM1x3*Omega3x1*complexconjugate(CKM3x3) + CKM2x3*Omega3x2*complexconjugate(CKM3x3) + CKM3x3*Omega3x3*complexconjugate(CKM3x3)',
                  texname = '\\text{I3a33}')



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/particles.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:47


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.Me,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.MMU,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.MU,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.MC,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.MD,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.MS,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

H = Particle(pdg_code = 25,
             name = 'H',
             antiname = 'H',
             spin = 1,
             color = 1,
             mass = Param.MH,
             width = Param.WH,
             texname = 'H',
             antitexname = 'H',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

Zp = Particle(pdg_code = 32,
              name = 'Zp',
              antiname = 'Zp',
              spin = 3,
              color = 1,
              mass = Param.MZp,
              width = Param.WZp,
              texname = 'Zp',
              antitexname = 'Zp',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2)",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/vertices.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.0.0 for Linux x86 (64-bit) (December 13, 2023)
# Date: Mon 18 Mar 2024 15:54:47


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.H, P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_36})

V_2 = Vertex(name = 'V_2',
             particles = [ P.H, P.H, P.H ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_69})

V_3 = Vertex(name = 'V_3',
             particles = [ P.ghG, P.ghG__tilde__, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.UUV1 ],
             couplings = {(0,0):C.GC_6})

V_4 = Vertex(name = 'V_4',
             particles = [ P.g, P.g, P.g ],
             color = [ 'f(1,2,3)' ],
             lorentz = [ L.VVV1 ],
             couplings = {(0,0):C.GC_6})

V_5 = Vertex(name = 'V_5',
             particles = [ P.g, P.g, P.g, P.g ],
             color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
             lorentz = [ L.VVVV1, L.VVVV3, L.VVVV4 ],
             couplings = {(1,1):C.GC_8,(0,0):C.GC_8,(2,2):C.GC_8})

V_6 = Vertex(name = 'V_6',
             particles = [ P.d__tilde__, P.d, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_83})

V_7 = Vertex(name = 'V_7',
             particles = [ P.s__tilde__, P.s, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_86})

V_8 = Vertex(name = 'V_8',
             particles = [ P.b__tilde__, P.b, P.H ],
             color = [ 'Identity(1,2)' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_81})

V_9 = Vertex(name = 'V_9',
             particles = [ P.e__plus__, P.e__minus__, P.H ],
             color = [ '1' ],
             lorentz = [ L.FFS1 ],
             couplings = {(0,0):C.GC_84})

V_10 = Vertex(name = 'V_10',
              particles = [ P.mu__plus__, P.mu__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_85})

V_11 = Vertex(name = 'V_11',
              particles = [ P.ta__plus__, P.ta__minus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_88})

V_12 = Vertex(name = 'V_12',
              particles = [ P.u__tilde__, P.u, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_89})

V_13 = Vertex(name = 'V_13',
              particles = [ P.c__tilde__, P.c, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_82})

V_14 = Vertex(name = 'V_14',
              particles = [ P.t__tilde__, P.t, P.H ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS1 ],
              couplings = {(0,0):C.GC_87})

V_15 = Vertex(name = 'V_15',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_4})

V_16 = Vertex(name = 'V_16',
              particles = [ P.W__minus__, P.W__plus__, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_46})

V_17 = Vertex(name = 'V_17',
              particles = [ P.W__minus__, P.W__plus__, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_70})

V_18 = Vertex(name = 'V_18',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_5})

V_19 = Vertex(name = 'V_19',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV1 ],
              couplings = {(0,0):C.GC_60})

V_20 = Vertex(name = 'V_20',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_47})

V_21 = Vertex(name = 'V_21',
              particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_61})

V_22 = Vertex(name = 'V_22',
              particles = [ P.Z, P.Z, P.H, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_68})

V_23 = Vertex(name = 'V_23',
              particles = [ P.Z, P.Z, P.H ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_71})

V_24 = Vertex(name = 'V_24',
              particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVVV2 ],
              couplings = {(0,0):C.GC_48})

V_25 = Vertex(name = 'V_25',
              particles = [ P.e__plus__, P.e__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_26 = Vertex(name = 'V_26',
              particles = [ P.mu__plus__, P.mu__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ta__plus__, P.ta__minus__, P.a ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_3})

V_28 = Vertex(name = 'V_28',
              particles = [ P.u__tilde__, P.u, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_29 = Vertex(name = 'V_29',
              particles = [ P.c__tilde__, P.c, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_30 = Vertex(name = 'V_30',
              particles = [ P.t__tilde__, P.t, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_2})

V_31 = Vertex(name = 'V_31',
              particles = [ P.d__tilde__, P.d, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_32 = Vertex(name = 'V_32',
              particles = [ P.s__tilde__, P.s, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_33 = Vertex(name = 'V_33',
              particles = [ P.b__tilde__, P.b, P.a ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_1})

V_34 = Vertex(name = 'V_34',
              particles = [ P.u__tilde__, P.u, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_35 = Vertex(name = 'V_35',
              particles = [ P.c__tilde__, P.c, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_36 = Vertex(name = 'V_36',
              particles = [ P.t__tilde__, P.t, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_37 = Vertex(name = 'V_37',
              particles = [ P.d__tilde__, P.d, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_38 = Vertex(name = 'V_38',
              particles = [ P.s__tilde__, P.s, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_39 = Vertex(name = 'V_39',
              particles = [ P.b__tilde__, P.b, P.g ],
              color = [ 'T(3,2,1)' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_7})

V_40 = Vertex(name = 'V_40',
              particles = [ P.d__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_50})

V_41 = Vertex(name = 'V_41',
              particles = [ P.s__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_51})

V_42 = Vertex(name = 'V_42',
              particles = [ P.b__tilde__, P.u, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_52})

V_43 = Vertex(name = 'V_43',
              particles = [ P.d__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_53})

V_44 = Vertex(name = 'V_44',
              particles = [ P.s__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_54})

V_45 = Vertex(name = 'V_45',
              particles = [ P.b__tilde__, P.c, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_55})

V_46 = Vertex(name = 'V_46',
              particles = [ P.d__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_56})

V_47 = Vertex(name = 'V_47',
              particles = [ P.s__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_57})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.t, P.W__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_58})

V_49 = Vertex(name = 'V_49',
              particles = [ P.u__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_90})

V_50 = Vertex(name = 'V_50',
              particles = [ P.c__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_93})

V_51 = Vertex(name = 'V_51',
              particles = [ P.t__tilde__, P.d, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_96})

V_52 = Vertex(name = 'V_52',
              particles = [ P.u__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_91})

V_53 = Vertex(name = 'V_53',
              particles = [ P.c__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_94})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.s, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_97})

V_55 = Vertex(name = 'V_55',
              particles = [ P.u__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_92})

V_56 = Vertex(name = 'V_56',
              particles = [ P.c__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_95})

V_57 = Vertex(name = 'V_57',
              particles = [ P.t__tilde__, P.b, P.W__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_98})

V_58 = Vertex(name = 'V_58',
              particles = [ P.e__plus__, P.ve, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_59 = Vertex(name = 'V_59',
              particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_62 = Vertex(name = 'V_62',
              particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_63 = Vertex(name = 'V_63',
              particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_49})

V_64 = Vertex(name = 'V_64',
              particles = [ P.u__tilde__, P.u, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_65 = Vertex(name = 'V_65',
              particles = [ P.c__tilde__, P.c, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_66 = Vertex(name = 'V_66',
              particles = [ P.t__tilde__, P.t, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_66,(0,1):C.GC_64})

V_67 = Vertex(name = 'V_67',
              particles = [ P.d__tilde__, P.d, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_68 = Vertex(name = 'V_68',
              particles = [ P.s__tilde__, P.s, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_69 = Vertex(name = 'V_69',
              particles = [ P.b__tilde__, P.b, P.Z ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_65,(0,1):C.GC_62})

V_70 = Vertex(name = 'V_70',
              particles = [ P.ve__tilde__, P.ve, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_71 = Vertex(name = 'V_71',
              particles = [ P.vm__tilde__, P.vm, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_72 = Vertex(name = 'V_72',
              particles = [ P.vt__tilde__, P.vt, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2 ],
              couplings = {(0,0):C.GC_67})

V_73 = Vertex(name = 'V_73',
              particles = [ P.e__plus__, P.e__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,1):C.GC_63})

V_74 = Vertex(name = 'V_74',
              particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,1):C.GC_63})

V_75 = Vertex(name = 'V_75',
              particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.FFV2, L.FFV4 ],
              couplings = {(0,0):C.GC_59,(0,1):C.GC_63})

V_76 = Vertex(name = 'V_76',
              particles = [ P.e__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_37})

V_77 = Vertex(name = 'V_77',
              particles = [ P.mu__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_38})

V_78 = Vertex(name = 'V_78',
              particles = [ P.ta__plus__, P.e__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_39})

V_79 = Vertex(name = 'V_79',
              particles = [ P.e__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_40})

V_80 = Vertex(name = 'V_80',
              particles = [ P.mu__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_41})

V_81 = Vertex(name = 'V_81',
              particles = [ P.ta__plus__, P.mu__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_42})

V_82 = Vertex(name = 'V_82',
              particles = [ P.e__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_43})

V_83 = Vertex(name = 'V_83',
              particles = [ P.mu__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_44})

V_84 = Vertex(name = 'V_84',
              particles = [ P.ta__plus__, P.ta__minus__, P.Zp ],
              color = [ '1' ],
              lorentz = [ L.FFV1 ],
              couplings = {(0,0):C.GC_45})

V_85 = Vertex(name = 'V_85',
              particles = [ P.d__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_72})

V_86 = Vertex(name = 'V_86',
              particles = [ P.s__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_10,(0,1):C.GC_73})

V_87 = Vertex(name = 'V_87',
              particles = [ P.b__tilde__, P.d, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_11,(0,1):C.GC_74})

V_88 = Vertex(name = 'V_88',
              particles = [ P.d__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_12,(0,1):C.GC_75})

V_89 = Vertex(name = 'V_89',
              particles = [ P.s__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_13,(0,1):C.GC_76})

V_90 = Vertex(name = 'V_90',
              particles = [ P.b__tilde__, P.s, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_77})

V_91 = Vertex(name = 'V_91',
              particles = [ P.d__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_15,(0,1):C.GC_78})

V_92 = Vertex(name = 'V_92',
              particles = [ P.s__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_16,(0,1):C.GC_79})

V_93 = Vertex(name = 'V_93',
              particles = [ P.b__tilde__, P.b, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_17,(0,1):C.GC_80})

V_94 = Vertex(name = 'V_94',
              particles = [ P.u__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_18,(0,1):C.GC_72})

V_95 = Vertex(name = 'V_95',
              particles = [ P.c__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_19,(0,1):C.GC_73})

V_96 = Vertex(name = 'V_96',
              particles = [ P.t__tilde__, P.u, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_20,(0,1):C.GC_74})

V_97 = Vertex(name = 'V_97',
              particles = [ P.u__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_21,(0,1):C.GC_75})

V_98 = Vertex(name = 'V_98',
              particles = [ P.c__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_22,(0,1):C.GC_76})

V_99 = Vertex(name = 'V_99',
              particles = [ P.t__tilde__, P.c, P.Zp ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFV2, L.FFV3 ],
              couplings = {(0,0):C.GC_23,(0,1):C.GC_77})

V_100 = Vertex(name = 'V_100',
               particles = [ P.u__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_24,(0,1):C.GC_78})

V_101 = Vertex(name = 'V_101',
               particles = [ P.c__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_25,(0,1):C.GC_79})

V_102 = Vertex(name = 'V_102',
               particles = [ P.t__tilde__, P.t, P.Zp ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_26,(0,1):C.GC_80})

V_103 = Vertex(name = 'V_103',
               particles = [ P.ve__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_27})

V_104 = Vertex(name = 'V_104',
               particles = [ P.vm__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_28})

V_105 = Vertex(name = 'V_105',
               particles = [ P.vt__tilde__, P.ve, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_29})

V_106 = Vertex(name = 'V_106',
               particles = [ P.ve__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_30})

V_107 = Vertex(name = 'V_107',
               particles = [ P.vm__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_31})

V_108 = Vertex(name = 'V_108',
               particles = [ P.vt__tilde__, P.vm, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_32})

V_109 = Vertex(name = 'V_109',
               particles = [ P.ve__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_33})

V_110 = Vertex(name = 'V_110',
               particles = [ P.vm__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_34})

V_111 = Vertex(name = 'V_111',
               particles = [ P.vt__tilde__, P.vt, P.Zp ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_35})



==> anc/Zprime_3B3-XeLe-XmuLmu_UFO/write_param_card.py <==

__date__ = "6 March 2020"
__author__ = 'olivier.mattelaer@uclouvain.be'


class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            from functools import cmp_to_key
            need_writing.sort(key=cmp_to_key(self.order_param))
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "
        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        self.fsock.write(text)    
    
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': 2 * part.spin + 1,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print('write ./param_card.dat')
    


==> anc/benRun_1d.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15        16    
# mzp/GeV         xe        xmu        gzp        tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)
1.050e+03 -2.000e+01  1.000e+01  5.368e-03 -3.285e-01  8.485e-01 3.783e-01 9.458e-02 2.287e-02 2.302e-02 1.629e-01 2.777e-01 2.362e-01 4.073e-02 7.133e-01 7.237e-01 #  p p > zp > l+ l-
1.050e+03 -1.900e+01  1.000e+01  5.727e-03 -3.153e-01  8.782e-01 3.755e-01 1.040e-01 2.535e-02 2.552e-02 1.823e-01 2.777e-01 2.363e-01 5.049e-02 7.134e-01 7.238e-01 #  p p > zp > l+ l-
1.050e+03 -1.800e+01  1.000e+01  5.767e-03 -3.123e-01  8.069e-01 3.719e-01 1.148e-01 2.802e-02 2.820e-02 1.826e-01 2.776e-01 2.361e-01 5.637e-02 7.132e-01 7.236e-01 #  p p > zp > l+ l-
1.050e+03 -1.700e+01  1.000e+01  5.999e-03 -3.038e-01  7.892e-01 3.671e-01 1.270e-01 3.116e-02 3.136e-02 1.940e-01 2.775e-01 2.361e-01 6.711e-02 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.050e+03 -1.600e+01  1.000e+01  6.244e-03 -2.952e-01  7.701e-01 3.609e-01 1.410e-01 3.475e-02 3.498e-02 2.054e-01 2.775e-01 2.360e-01 8.023e-02 7.131e-01 7.234e-01 #  p p > zp > l+ l-
1.050e+03 -1.500e+01  1.000e+01  6.521e-03 -2.863e-01  7.548e-01 3.531e-01 1.569e-01 3.887e-02 3.912e-02 2.179e-01 2.774e-01 2.360e-01 9.685e-02 7.131e-01 7.234e-01 #  p p > zp > l+ l-
1.050e+03 -1.400e+01  1.000e+01  6.799e-03 -2.777e-01  7.356e-01 3.431e-01 1.750e-01 4.356e-02 4.384e-02 2.290e-01 2.774e-01 2.359e-01 1.168e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.050e+03 -1.300e+01  1.000e+01  7.131e-03 -2.684e-01  7.242e-01 3.305e-01 1.956e-01 4.891e-02 4.922e-02 2.413e-01 2.773e-01 2.359e-01 1.428e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.050e+03 -1.200e+01  1.000e+01  7.447e-03 -2.597e-01  7.064e-01 3.149e-01 2.187e-01 5.492e-02 5.527e-02 2.495e-01 2.773e-01 2.359e-01 1.733e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.050e+03 -1.100e+01  1.000e+01  7.794e-03 -2.509e-01  6.926e-01 2.956e-01 2.443e-01 6.163e-02 6.202e-02 2.554e-01 2.772e-01 2.358e-01 2.110e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.050e+03 -1.000e+01  1.000e+01  8.206e-03 -2.413e-01  6.890e-01 2.722e-01 2.722e-01 6.899e-02 6.943e-02 2.594e-01 2.772e-01 2.358e-01 2.594e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.050e+03 -9.000e+00  1.000e+01  8.564e-03 -2.330e-01  6.768e-01 2.445e-01 3.018e-01 7.678e-02 7.726e-02 2.526e-01 2.772e-01 2.358e-01 3.119e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.050e+03 -8.000e+00  1.000e+01  8.967e-03 -2.242e-01  6.748e-01 2.124e-01 3.319e-01 8.475e-02 8.528e-02 2.396e-01 2.772e-01 2.358e-01 3.744e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.050e+03 -7.000e+00  1.000e+01  1.043e-02 -2.019e-01  8.399e-01 1.767e-01 3.606e-01 9.293e-02 9.352e-02 2.668e-01 2.776e-01 2.362e-01 5.444e-01 7.133e-01 7.237e-01 #  p p > zp > l+ l-
1.050e+03 -6.000e+00  1.000e+01  1.053e-02 -1.978e-01  8.008e-01 1.388e-01 3.856e-01 9.954e-02 1.002e-01 2.134e-01 2.775e-01 2.361e-01 5.927e-01 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.050e+03 -5.000e+00  1.000e+01  1.066e-02 -1.930e-01  7.834e-01 1.011e-01 4.043e-01 1.046e-01 1.052e-01 1.591e-01 2.775e-01 2.361e-01 6.362e-01 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.050e+03 -4.000e+00  1.000e+01  1.137e-02 -1.815e-01  8.692e-01 6.629e-02 4.143e-01 1.076e-01 1.083e-01 1.181e-01 2.777e-01 2.363e-01 7.381e-01 7.134e-01 7.237e-01 #  p p > zp > l+ l-
1.050e+03 -3.000e+00  1.000e+01  1.217e-02 -1.694e-01  9.949e-01 3.729e-02 4.143e-01 1.081e-01 1.087e-01 7.566e-02 2.781e-01 2.366e-01 8.406e-01 7.137e-01 7.241e-01 #  p p > zp > l+ l-
1.050e+03 -2.000e+00  1.000e+01  1.311e-02 -1.559e-01  1.185e+00 1.617e-02 4.043e-01 1.059e-01 1.066e-01 3.795e-02 2.786e-01 2.372e-01 9.487e-01 7.142e-01 7.247e-01 #  p p > zp > l+ l-
1.050e+03 -1.000e+00  1.000e+01  1.444e-02 -1.391e-01  1.507e+00 3.856e-03 3.856e-01 1.015e-01 1.021e-01 1.091e-02 2.795e-01 2.380e-01 1.091e+00 7.150e-01 7.256e-01 #  p p > zp > l+ l-
1.050e+03 0.000e+00  1.000e+01  1.607e-02 -1.197e-01  1.995e+00 0.000e+00 3.605e-01 9.537e-02 9.597e-02 0.000e+00 2.809e-01 2.394e-01 1.256e+00 7.163e-01 7.271e-01 #  p p > zp > l+ l-
1.050e+03 1.000e+00  1.000e+01  1.755e-02 -1.003e-01  2.584e+00 3.318e-03 3.318e-01 8.815e-02 8.870e-02 1.378e-02 2.825e-01 2.410e-01 1.378e+00 7.178e-01 7.289e-01 #  p p > zp > l+ l-
1.050e+03 2.000e+00  1.000e+01  2.359e-02 -5.499e-02  5.136e+00 1.207e-02 3.018e-01 8.073e-02 8.123e-02 9.031e-02 2.898e-01 2.481e-01 2.258e+00 7.243e-01 7.365e-01 #  p p > zp > l+ l-
1.050e+03 3.000e+00  1.000e+01  1.907e-02 -8.468e-02  3.721e+00 2.450e-02 2.722e-01 7.252e-02 7.297e-02 1.198e-01 2.857e-01 2.441e-01 1.331e+00 7.207e-01 7.323e-01 #  p p > zp > l+ l-
1.050e+03 4.000e+00  1.000e+01  1.759e-02 -9.984e-02  3.528e+00 3.908e-02 2.443e-01 6.490e-02 6.530e-02 1.630e-01 2.852e-01 2.436e-01 1.019e+00 7.202e-01 7.317e-01 #  p p > zp > l+ l-
1.050e+03 5.000e+00  1.000e+01  1.651e-02 -1.137e-01  3.472e+00 5.466e-02 2.186e-01 5.792e-02 5.828e-02 2.014e-01 2.850e-01 2.434e-01 8.058e-01 7.200e-01 7.315e-01 #  p p > zp > l+ l-
1.050e+03 6.000e+00  1.000e+01  1.705e-02 -1.228e-01  4.142e+00 7.040e-02 1.956e-01 5.169e-02 5.201e-02 2.782e-01 2.869e-01 2.453e-01 7.729e-01 7.218e-01 7.335e-01 #  p p > zp > l+ l-
1.050e+03 7.000e+00  1.000e+01  1.618e-02 -1.345e-01  4.167e+00 8.576e-02 1.750e-01 4.613e-02 4.641e-02 3.061e-01 2.870e-01 2.454e-01 6.246e-01 7.218e-01 7.336e-01 #  p p > zp > l+ l-
1.050e+03 8.000e+00  1.000e+01  1.458e-02 -1.469e-01  3.773e+00 1.004e-01 1.569e-01 4.121e-02 4.146e-02 2.908e-01 2.859e-01 2.443e-01 4.545e-01 7.208e-01 7.324e-01 #  p p > zp > l+ l-
1.050e+03 9.000e+00  1.000e+01  1.411e-02 -1.573e-01  3.934e+00 1.142e-01 1.410e-01 3.691e-02 3.714e-02 3.118e-01 2.863e-01 2.447e-01 3.850e-01 7.212e-01 7.329e-01 #  p p > zp > l+ l-
1.050e+03 1.000e+01  1.000e+01  1.371e-02 -1.670e-01  4.122e+00 1.270e-01 1.270e-01 3.315e-02 3.336e-02 3.284e-01 2.869e-01 2.453e-01 3.284e-01 7.217e-01 7.335e-01 #  p p > zp > l+ l-
1.050e+03 1.100e+01  1.000e+01  1.323e-02 -1.767e-01  4.247e+00 1.389e-01 1.148e-01 2.986e-02 3.004e-02 3.354e-01 2.872e-01 2.456e-01 2.772e-01 7.220e-01 7.338e-01 #  p p > zp > l+ l-
1.050e+03 1.200e+01  1.000e+01  1.255e-02 -1.866e-01  4.220e+00 1.498e-01 1.040e-01 2.697e-02 2.714e-02 3.270e-01 2.872e-01 2.455e-01 2.271e-01 7.220e-01 7.338e-01 #  p p > zp > l+ l-
1.050e+03 1.300e+01  1.000e+01  1.190e-02 -1.964e-01  4.171e+00 1.598e-01 9.458e-02 2.443e-02 2.458e-02 3.148e-01 2.870e-01 2.454e-01 1.862e-01 7.218e-01 7.336e-01 #  p p > zp > l+ l-
1.050e+03 1.400e+01  1.000e+01  1.128e-02 -2.061e-01  4.107e+00 1.691e-01 8.626e-02 2.220e-02 2.233e-02 3.002e-01 2.868e-01 2.452e-01 1.531e-01 7.217e-01 7.334e-01 #  p p > zp > l+ l-
1.050e+03 1.500e+01  1.000e+01  1.064e-02 -2.156e-01  4.000e+00 1.775e-01 7.891e-02 2.022e-02 2.035e-02 2.820e-01 2.865e-01 2.449e-01 1.253e-01 7.214e-01 7.331e-01 #  p p > zp > l+ l-
1.050e+03 1.600e+01  1.000e+01  1.006e-02 -2.251e-01  3.890e+00 1.853e-01 7.239e-02 1.848e-02 1.860e-02 2.638e-01 2.862e-01 2.446e-01 1.030e-01 7.211e-01 7.328e-01 #  p p > zp > l+ l-
1.050e+03 1.700e+01  1.000e+01  9.733e-03 -2.339e-01  3.961e+00 1.925e-01 6.661e-02 1.694e-02 1.704e-02 2.577e-01 2.864e-01 2.448e-01 8.918e-02 7.213e-01 7.330e-01 #  p p > zp > l+ l-
1.050e+03 1.800e+01  1.000e+01  9.713e-03 -2.350e-01  4.276e+00 1.991e-01 6.145e-02 1.562e-02 1.572e-02 2.656e-01 2.873e-01 2.457e-01 8.198e-02 7.221e-01 7.339e-01 #  p p > zp > l+ l-
1.050e+03 1.900e+01  1.000e+01  8.475e-03 -2.531e-01  3.520e+00 2.052e-01 5.684e-02 1.432e-02 1.441e-02 2.098e-01 2.852e-01 2.436e-01 5.811e-02 7.202e-01 7.317e-01 #  p p > zp > l+ l-
1.050e+03 2.000e+01  1.000e+01  8.011e-03 -2.624e-01  3.392e+00 2.108e-01 5.271e-02 1.322e-02 1.331e-02 1.936e-01 2.848e-01 2.432e-01 4.840e-02 7.198e-01 7.313e-01 #  p p > zp > l+ l-


==> anc/benRun_2d.out <==
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15        16    
# mzp/GeV         xe        xmu        gzp        tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)
2.500e+02 -2.000e+01  1.000e+01  1.278e-03 -3.285e-01  1.117e-02 3.878e-01 9.694e-02 0.000e+00 2.359e-02 4.226e+00 5.185e+00 3.744e+00 1.056e+00 5.259e+00 6.888e+00 #  p p > zp > l+ l-
4.500e+02 -2.000e+01  1.000e+01  2.301e-03 -3.285e-01  6.651e-02 3.799e-01 9.498e-02 1.918e-02 2.311e-02 1.412e+00 1.087e+00 1.243e+00 3.529e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -2.000e+01  1.000e+01  3.323e-03 -3.285e-01  2.011e-01 3.786e-01 9.466e-02 2.222e-02 2.304e-02 6.169e-01 4.510e-01 6.189e-01 1.542e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -2.000e+01  1.000e+01  4.345e-03 -3.285e-01  4.501e-01 3.784e-01 9.460e-02 2.272e-02 2.302e-02 3.071e-01 2.979e-01 3.659e-01 7.677e-02 7.006e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -2.000e+01  1.000e+01  5.368e-03 -3.285e-01  8.485e-01 3.783e-01 9.458e-02 2.287e-02 2.302e-02 1.629e-01 2.777e-01 2.362e-01 4.073e-02 7.133e-01 7.237e-01 #  p p > zp > l+ l-
1.250e+03 -2.000e+01  1.000e+01  6.390e-03 -3.285e-01  1.432e+00 3.783e-01 9.457e-02 2.292e-02 2.302e-02 9.340e-02 1.817e-01 1.634e-01 2.335e-02 6.581e-01 5.285e-01 #  p p > zp > l+ l-
1.450e+03 -2.000e+01  1.000e+01  7.413e-03 -3.285e-01  2.235e+00 3.783e-01 9.457e-02 2.294e-02 2.301e-02 5.528e-02 1.260e-01 1.197e-01 1.382e-02 6.182e-01 3.980e-01 #  p p > zp > l+ l-
1.650e+03 -2.000e+01  1.000e+01  8.435e-03 -3.285e-01  3.293e+00 3.783e-01 9.457e-02 2.295e-02 2.301e-02 3.342e-02 9.163e-02 9.249e-02 8.356e-03 3.374e-01 3.030e-01 #  p p > zp > l+ l-
1.850e+03 -2.000e+01  1.000e+01  9.458e-03 -3.285e-01  4.642e+00 3.783e-01 9.457e-02 2.296e-02 2.301e-02 2.091e-02 7.660e-02 7.339e-02 5.229e-03 2.982e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -2.000e+01  1.000e+01  1.048e-02 -3.285e-01  6.316e+00 3.783e-01 9.457e-02 2.297e-02 2.301e-02 1.323e-02 9.948e-02 6.018e-02 3.308e-03 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -2.000e+01  1.000e+01  1.150e-02 -3.285e-01  8.351e+00 3.783e-01 9.457e-02 2.297e-02 2.301e-02 8.462e-03 7.513e-02 5.073e-02 2.115e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -2.000e+01  1.000e+01  1.253e-02 -3.285e-01  1.078e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 5.456e-03 9.304e-02 4.394e-02 1.364e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -2.000e+01  1.000e+01  1.355e-02 -3.285e-01  1.364e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 3.657e-03 4.629e-02 3.877e-02 9.143e-04 9.421e-02 9.600e-02 #  p p > zp > l+ l-
2.850e+03 -2.000e+01  1.000e+01  1.457e-02 -3.285e-01  1.697e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 2.411e-03 2.445e-02 3.475e-02 6.026e-04 7.932e-02 8.133e-02 #  p p > zp > l+ l-
3.050e+03 -2.000e+01  1.000e+01  1.559e-02 -3.285e-01  2.080e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 1.645e-03 2.339e-02 3.168e-02 4.113e-04 6.690e-02 7.193e-02 #  p p > zp > l+ l-
3.250e+03 -2.000e+01  1.000e+01  1.662e-02 -3.285e-01  2.517e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 1.214e-03 2.305e-02 2.927e-02 3.036e-04 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -2.000e+01  1.000e+01  1.764e-02 -3.285e-01  3.011e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 8.698e-04 3.958e-02 2.738e-02 2.175e-04 5.499e-02 5.992e-02 #  p p > zp > l+ l-
3.650e+03 -2.000e+01  1.000e+01  1.866e-02 -3.285e-01  3.565e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 7.484e-04 2.325e-02 2.590e-02 1.871e-04 5.199e-02 5.561e-02 #  p p > zp > l+ l-
3.850e+03 -2.000e+01  1.000e+01  1.968e-02 -3.285e-01  4.184e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 6.364e-04 2.236e-02 2.469e-02 1.591e-04 5.009e-02 5.309e-02 #  p p > zp > l+ l-
4.050e+03 -2.000e+01  1.000e+01  2.071e-02 -3.285e-01  4.870e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 5.305e-04 3.939e-02 2.377e-02 1.326e-04 4.745e-02 5.162e-02 #  p p > zp > l+ l-
4.250e+03 -2.000e+01  1.000e+01  2.173e-02 -3.285e-01  5.628e+01 3.783e-01 9.456e-02 2.297e-02 2.301e-02 4.684e-04 2.724e-02 2.301e-02 1.171e-04 4.896e-02 5.083e-02 #  p p > zp > l+ l-
2.500e+02 -1.900e+01  1.000e+01  1.364e-03 -3.153e-01  1.153e-02 3.859e-01 1.069e-01 0.000e+00 2.622e-02 4.753e+00 5.185e+00 3.744e+00 1.317e+00 5.259e+00 6.888e+00 #  p p > zp > l+ l-
4.500e+02 -1.900e+01  1.000e+01  2.454e-03 -3.153e-01  6.881e-02 3.773e-01 1.045e-01 2.128e-02 2.563e-02 1.583e+00 1.087e+00 1.243e+00 4.386e-01 3.882e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.900e+01  1.000e+01  3.545e-03 -3.153e-01  2.081e-01 3.759e-01 1.041e-01 2.464e-02 2.554e-02 6.912e-01 4.510e-01 6.190e-01 1.915e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.900e+01  1.000e+01  4.636e-03 -3.153e-01  4.658e-01 3.756e-01 1.040e-01 2.519e-02 2.552e-02 3.439e-01 2.980e-01 3.660e-01 9.525e-02 7.007e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.900e+01  1.000e+01  5.727e-03 -3.153e-01  8.782e-01 3.755e-01 1.040e-01 2.535e-02 2.552e-02 1.823e-01 2.777e-01 2.363e-01 5.049e-02 7.134e-01 7.238e-01 #  p p > zp > l+ l-
1.250e+03 -1.900e+01  1.000e+01  6.818e-03 -3.153e-01  1.482e+00 3.755e-01 1.040e-01 2.541e-02 2.551e-02 1.044e-01 1.818e-01 1.635e-01 2.893e-02 6.582e-01 5.286e-01 #  p p > zp > l+ l-
1.450e+03 -1.900e+01  1.000e+01  7.909e-03 -3.153e-01  2.313e+00 3.755e-01 1.040e-01 2.543e-02 2.551e-02 6.176e-02 1.260e-01 1.198e-01 1.711e-02 6.183e-01 3.981e-01 #  p p > zp > l+ l-
1.650e+03 -1.900e+01  1.000e+01  9.000e-03 -3.153e-01  3.408e+00 3.755e-01 1.040e-01 2.545e-02 2.551e-02 3.731e-02 9.171e-02 9.257e-02 1.034e-02 3.375e-01 3.031e-01 #  p p > zp > l+ l-
1.850e+03 -1.900e+01  1.000e+01  1.009e-02 -3.153e-01  4.804e+00 3.755e-01 1.040e-01 2.545e-02 2.551e-02 2.333e-02 7.665e-02 7.346e-02 6.462e-03 2.982e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -1.900e+01  1.000e+01  1.118e-02 -3.153e-01  6.537e+00 3.755e-01 1.040e-01 2.546e-02 2.551e-02 1.475e-02 9.954e-02 6.025e-02 4.085e-03 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -1.900e+01  1.000e+01  1.227e-02 -3.153e-01  8.643e+00 3.755e-01 1.040e-01 2.546e-02 2.551e-02 9.423e-03 7.525e-02 5.081e-02 2.610e-03 1.544e-01 1.416e-01 #  p p > zp > l+ l-
2.450e+03 -1.900e+01  1.000e+01  1.336e-02 -3.153e-01  1.116e+01 3.755e-01 1.040e-01 2.546e-02 2.551e-02 6.069e-03 9.317e-02 4.401e-02 1.681e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.900e+01  1.000e+01  1.445e-02 -3.153e-01  1.412e+01 3.755e-01 1.040e-01 2.546e-02 2.551e-02 4.066e-03 4.636e-02 3.884e-02 1.126e-03 9.421e-02 9.601e-02 #  p p > zp > l+ l-
2.850e+03 -1.900e+01  1.000e+01  1.555e-02 -3.153e-01  1.756e+01 3.755e-01 1.040e-01 2.546e-02 2.551e-02 2.678e-03 2.448e-02 3.482e-02 7.419e-04 7.932e-02 8.134e-02 #  p p > zp > l+ l-
3.050e+03 -1.900e+01  1.000e+01  1.664e-02 -3.153e-01  2.153e+01 3.755e-01 1.040e-01 2.546e-02 2.551e-02 1.832e-03 2.343e-02 3.174e-02 5.075e-04 6.691e-02 7.193e-02 #  p p > zp > l+ l-
3.250e+03 -1.900e+01  1.000e+01  1.773e-02 -3.153e-01  2.605e+01 3.755e-01 1.040e-01 2.547e-02 2.551e-02 1.360e-03 2.310e-02 2.933e-02 3.768e-04 5.992e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.900e+01  1.000e+01  1.882e-02 -3.153e-01  3.116e+01 3.755e-01 1.040e-01 2.547e-02 2.551e-02 9.689e-04 3.961e-02 2.743e-02 2.684e-04 5.499e-02 5.992e-02 #  p p > zp > l+ l-
3.650e+03 -1.900e+01  1.000e+01  1.991e-02 -3.153e-01  3.690e+01 3.755e-01 1.040e-01 2.547e-02 2.551e-02 8.727e-04 2.331e-02 2.594e-02 2.417e-04 5.200e-02 5.562e-02 #  p p > zp > l+ l-
3.850e+03 -1.900e+01  1.000e+01  2.100e-02 -3.153e-01  4.330e+01 3.755e-01 1.040e-01 2.547e-02 2.551e-02 7.307e-04 2.243e-02 2.474e-02 2.024e-04 5.009e-02 5.310e-02 #  p p > zp > l+ l-
4.050e+03 -1.900e+01  1.000e+01  2.209e-02 -3.153e-01  5.041e+01 3.755e-01 1.040e-01 2.547e-02 2.551e-02 6.107e-04 3.941e-02 2.381e-02 1.692e-04 4.746e-02 5.163e-02 #  p p > zp > l+ l-
4.250e+03 -1.900e+01  1.000e+01  2.318e-02 -3.153e-01  5.825e+01 3.755e-01 1.040e-01 2.547e-02 2.551e-02 5.374e-04 2.730e-02 2.305e-02 1.489e-04 4.897e-02 5.085e-02 #  p p > zp > l+ l-
2.500e+02 -1.800e+01  1.000e+01  1.373e-03 -3.123e-01  1.057e-02 3.832e-01 1.183e-01 0.000e+00 2.906e-02 4.778e+00 5.185e+00 3.744e+00 1.475e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.800e+01  1.000e+01  2.471e-03 -3.123e-01  6.320e-02 3.738e-01 1.154e-01 2.353e-02 2.835e-02 1.587e+00 1.086e+00 1.243e+00 4.900e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.800e+01  1.000e+01  3.570e-03 -3.123e-01  1.912e-01 3.722e-01 1.149e-01 2.723e-02 2.823e-02 6.926e-01 4.509e-01 6.188e-01 2.138e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.800e+01  1.000e+01  4.668e-03 -3.123e-01  4.280e-01 3.720e-01 1.148e-01 2.784e-02 2.821e-02 3.445e-01 2.978e-01 3.658e-01 1.063e-01 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.800e+01  1.000e+01  5.767e-03 -3.123e-01  8.069e-01 3.719e-01 1.148e-01 2.802e-02 2.820e-02 1.826e-01 2.776e-01 2.361e-01 5.637e-02 7.132e-01 7.236e-01 #  p p > zp > l+ l-
1.250e+03 -1.800e+01  1.000e+01  6.865e-03 -3.123e-01  1.362e+00 3.718e-01 1.148e-01 2.808e-02 2.820e-02 1.046e-01 1.816e-01 1.633e-01 3.228e-02 6.579e-01 5.284e-01 #  p p > zp > l+ l-
1.450e+03 -1.800e+01  1.000e+01  7.963e-03 -3.123e-01  2.125e+00 3.718e-01 1.148e-01 2.811e-02 2.820e-02 6.184e-02 1.259e-01 1.196e-01 1.908e-02 6.180e-01 3.979e-01 #  p p > zp > l+ l-
1.650e+03 -1.800e+01  1.000e+01  9.062e-03 -3.123e-01  3.132e+00 3.718e-01 1.148e-01 2.812e-02 2.820e-02 3.735e-02 9.153e-02 9.239e-02 1.153e-02 3.373e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -1.800e+01  1.000e+01  1.016e-02 -3.123e-01  4.414e+00 3.718e-01 1.148e-01 2.813e-02 2.820e-02 2.334e-02 7.652e-02 7.329e-02 7.205e-03 2.981e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -1.800e+01  1.000e+01  1.126e-02 -3.123e-01  6.007e+00 3.718e-01 1.147e-01 2.814e-02 2.820e-02 1.475e-02 9.941e-02 6.008e-02 4.553e-03 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -1.800e+01  1.000e+01  1.236e-02 -3.123e-01  7.942e+00 3.718e-01 1.147e-01 2.814e-02 2.820e-02 9.419e-03 7.497e-02 5.063e-02 2.907e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.800e+01  1.000e+01  1.346e-02 -3.123e-01  1.025e+01 3.718e-01 1.147e-01 2.814e-02 2.819e-02 6.062e-03 9.287e-02 4.384e-02 1.871e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.800e+01  1.000e+01  1.455e-02 -3.123e-01  1.298e+01 3.718e-01 1.147e-01 2.814e-02 2.819e-02 4.057e-03 4.620e-02 3.867e-02 1.252e-03 9.420e-02 9.599e-02 #  p p > zp > l+ l-
2.850e+03 -1.800e+01  1.000e+01  1.565e-02 -3.123e-01  1.614e+01 3.718e-01 1.147e-01 2.814e-02 2.819e-02 2.669e-03 2.440e-02 3.466e-02 8.237e-04 7.932e-02 8.132e-02 #  p p > zp > l+ l-
3.050e+03 -1.800e+01  1.000e+01  1.675e-02 -3.123e-01  1.978e+01 3.718e-01 1.147e-01 2.814e-02 2.819e-02 1.816e-03 2.335e-02 3.159e-02 5.603e-04 6.690e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -1.800e+01  1.000e+01  1.785e-02 -3.123e-01  2.393e+01 3.718e-01 1.147e-01 2.814e-02 2.819e-02 1.332e-03 2.299e-02 2.919e-02 4.110e-04 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.800e+01  1.000e+01  1.895e-02 -3.123e-01  2.863e+01 3.718e-01 1.147e-01 2.815e-02 2.819e-02 9.486e-04 3.953e-02 2.731e-02 2.928e-04 5.498e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -1.800e+01  1.000e+01  2.005e-02 -3.123e-01  3.390e+01 3.718e-01 1.147e-01 2.815e-02 2.819e-02 8.072e-04 2.316e-02 2.583e-02 2.491e-04 5.198e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -1.800e+01  1.000e+01  2.114e-02 -3.123e-01  3.979e+01 3.718e-01 1.147e-01 2.815e-02 2.819e-02 6.990e-04 2.227e-02 2.464e-02 2.157e-04 5.009e-02 5.308e-02 #  p p > zp > l+ l-
4.050e+03 -1.800e+01  1.000e+01  2.224e-02 -3.123e-01  4.632e+01 3.718e-01 1.147e-01 2.815e-02 2.819e-02 5.684e-04 3.936e-02 2.372e-02 1.754e-04 4.744e-02 5.161e-02 #  p p > zp > l+ l-
4.250e+03 -1.800e+01  1.000e+01  2.334e-02 -3.123e-01  5.352e+01 3.718e-01 1.147e-01 2.815e-02 2.819e-02 5.060e-04 2.716e-02 2.296e-02 1.562e-04 4.895e-02 5.082e-02 #  p p > zp > l+ l-
2.500e+02 -1.700e+01  1.000e+01  1.428e-03 -3.038e-01  1.030e-02 3.796e-01 1.313e-01 0.000e+00 3.243e-02 5.099e+00 5.185e+00 3.743e+00 1.765e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.700e+01  1.000e+01  2.571e-03 -3.038e-01  6.177e-02 3.692e-01 1.277e-01 2.619e-02 3.154e-02 1.689e+00 1.086e+00 1.243e+00 5.844e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.700e+01  1.000e+01  3.714e-03 -3.038e-01  1.870e-01 3.675e-01 1.272e-01 3.029e-02 3.140e-02 7.362e-01 4.509e-01 6.188e-01 2.547e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.700e+01  1.000e+01  4.856e-03 -3.038e-01  4.186e-01 3.672e-01 1.271e-01 3.097e-02 3.137e-02 3.660e-01 2.977e-01 3.657e-01 1.267e-01 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.700e+01  1.000e+01  5.999e-03 -3.038e-01  7.892e-01 3.671e-01 1.270e-01 3.116e-02 3.136e-02 1.940e-01 2.775e-01 2.361e-01 6.711e-02 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.250e+03 -1.700e+01  1.000e+01  7.142e-03 -3.038e-01  1.332e+00 3.670e-01 1.270e-01 3.123e-02 3.136e-02 1.110e-01 1.815e-01 1.632e-01 3.842e-02 6.578e-01 5.283e-01 #  p p > zp > l+ l-
1.450e+03 -1.700e+01  1.000e+01  8.285e-03 -3.038e-01  2.079e+00 3.670e-01 1.270e-01 3.126e-02 3.136e-02 6.561e-02 1.259e-01 1.196e-01 2.270e-02 6.179e-01 3.979e-01 #  p p > zp > l+ l-
1.650e+03 -1.700e+01  1.000e+01  9.427e-03 -3.038e-01  3.063e+00 3.670e-01 1.270e-01 3.128e-02 3.136e-02 3.961e-02 9.149e-02 9.235e-02 1.370e-02 3.372e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -1.700e+01  1.000e+01  1.057e-02 -3.038e-01  4.317e+00 3.670e-01 1.270e-01 3.129e-02 3.136e-02 2.474e-02 7.649e-02 7.325e-02 8.561e-03 2.981e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.700e+01  1.000e+01  1.171e-02 -3.038e-01  5.874e+00 3.670e-01 1.270e-01 3.129e-02 3.136e-02 1.563e-02 9.938e-02 6.004e-02 5.407e-03 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -1.700e+01  1.000e+01  1.286e-02 -3.038e-01  7.767e+00 3.670e-01 1.270e-01 3.129e-02 3.136e-02 9.969e-03 7.490e-02 5.059e-02 3.449e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.700e+01  1.000e+01  1.400e-02 -3.038e-01  1.003e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 6.409e-03 9.279e-02 4.379e-02 2.218e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.700e+01  1.000e+01  1.514e-02 -3.038e-01  1.269e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 4.288e-03 4.616e-02 3.863e-02 1.484e-03 9.420e-02 9.599e-02 #  p p > zp > l+ l-
2.850e+03 -1.700e+01  1.000e+01  1.628e-02 -3.038e-01  1.579e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 2.818e-03 2.438e-02 3.462e-02 9.752e-04 7.932e-02 8.132e-02 #  p p > zp > l+ l-
3.050e+03 -1.700e+01  1.000e+01  1.743e-02 -3.038e-01  1.935e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 1.913e-03 2.333e-02 3.156e-02 6.621e-04 6.689e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -1.700e+01  1.000e+01  1.857e-02 -3.038e-01  2.341e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 1.400e-03 2.296e-02 2.916e-02 4.843e-04 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.700e+01  1.000e+01  1.971e-02 -3.038e-01  2.800e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 9.949e-04 3.951e-02 2.727e-02 3.443e-04 5.498e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -1.700e+01  1.000e+01  2.085e-02 -3.038e-01  3.316e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 8.388e-04 2.312e-02 2.580e-02 2.902e-04 5.197e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -1.700e+01  1.000e+01  2.200e-02 -3.038e-01  3.891e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 7.217e-04 2.223e-02 2.461e-02 2.497e-04 5.009e-02 5.307e-02 #  p p > zp > l+ l-
4.050e+03 -1.700e+01  1.000e+01  2.314e-02 -3.038e-01  4.530e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 6.006e-04 3.935e-02 2.370e-02 2.078e-04 4.743e-02 5.160e-02 #  p p > zp > l+ l-
4.250e+03 -1.700e+01  1.000e+01  2.428e-02 -3.038e-01  5.235e+01 3.670e-01 1.270e-01 3.130e-02 3.136e-02 5.267e-04 2.713e-02 2.294e-02 1.822e-04 4.894e-02 5.081e-02 #  p p > zp > l+ l-
2.500e+02 -1.600e+01  1.000e+01  1.487e-03 -2.952e-01  1.001e-02 3.746e-01 1.463e-01 0.000e+00 3.631e-02 5.429e+00 5.185e+00 3.743e+00 2.121e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.600e+01  1.000e+01  2.676e-03 -2.952e-01  6.024e-02 3.632e-01 1.419e-01 2.923e-02 3.520e-02 1.791e+00 1.086e+00 1.243e+00 6.996e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.600e+01  1.000e+01  3.865e-03 -2.952e-01  1.825e-01 3.614e-01 1.412e-01 3.380e-02 3.502e-02 7.801e-01 4.509e-01 6.187e-01 3.047e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.600e+01  1.000e+01  5.054e-03 -2.952e-01  4.084e-01 3.610e-01 1.410e-01 3.454e-02 3.499e-02 3.877e-01 2.977e-01 3.657e-01 1.515e-01 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.600e+01  1.000e+01  6.244e-03 -2.952e-01  7.701e-01 3.609e-01 1.410e-01 3.475e-02 3.498e-02 2.054e-01 2.775e-01 2.360e-01 8.023e-02 7.131e-01 7.234e-01 #  p p > zp > l+ l-
1.250e+03 -1.600e+01  1.000e+01  7.433e-03 -2.952e-01  1.299e+00 3.609e-01 1.410e-01 3.483e-02 3.498e-02 1.175e-01 1.815e-01 1.632e-01 4.590e-02 6.578e-01 5.283e-01 #  p p > zp > l+ l-
1.450e+03 -1.600e+01  1.000e+01  8.622e-03 -2.952e-01  2.028e+00 3.609e-01 1.410e-01 3.487e-02 3.497e-02 6.940e-02 1.258e-01 1.195e-01 2.711e-02 6.179e-01 3.978e-01 #  p p > zp > l+ l-
1.650e+03 -1.600e+01  1.000e+01  9.811e-03 -2.952e-01  2.989e+00 3.608e-01 1.410e-01 3.488e-02 3.497e-02 4.188e-02 9.144e-02 9.230e-02 1.636e-02 3.372e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -1.600e+01  1.000e+01  1.100e-02 -2.952e-01  4.213e+00 3.608e-01 1.410e-01 3.489e-02 3.497e-02 2.615e-02 7.646e-02 7.320e-02 1.021e-02 2.981e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.600e+01  1.000e+01  1.219e-02 -2.952e-01  5.733e+00 3.608e-01 1.410e-01 3.490e-02 3.497e-02 1.650e-02 9.935e-02 5.999e-02 6.447e-03 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.600e+01  1.000e+01  1.338e-02 -2.952e-01  7.580e+00 3.608e-01 1.409e-01 3.490e-02 3.497e-02 1.052e-02 7.482e-02 5.055e-02 4.110e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.600e+01  1.000e+01  1.457e-02 -2.952e-01  9.786e+00 3.608e-01 1.409e-01 3.491e-02 3.497e-02 6.757e-03 9.271e-02 4.375e-02 2.640e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.600e+01  1.000e+01  1.576e-02 -2.952e-01  1.238e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 4.523e-03 4.612e-02 3.859e-02 1.767e-03 9.419e-02 9.598e-02 #  p p > zp > l+ l-
2.850e+03 -1.600e+01  1.000e+01  1.695e-02 -2.952e-01  1.540e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 2.965e-03 2.436e-02 3.457e-02 1.158e-03 7.931e-02 8.131e-02 #  p p > zp > l+ l-
3.050e+03 -1.600e+01  1.000e+01  1.814e-02 -2.952e-01  1.888e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 2.011e-03 2.331e-02 3.152e-02 7.855e-04 6.689e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -1.600e+01  1.000e+01  1.933e-02 -2.952e-01  2.284e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 1.467e-03 2.293e-02 2.912e-02 5.730e-04 5.990e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.600e+01  1.000e+01  2.051e-02 -2.952e-01  2.733e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 1.022e-03 3.949e-02 2.724e-02 3.992e-04 5.497e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -1.600e+01  1.000e+01  2.170e-02 -2.952e-01  3.236e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 9.330e-04 2.308e-02 2.577e-02 3.645e-04 5.197e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -1.600e+01  1.000e+01  2.289e-02 -2.952e-01  3.797e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 7.148e-04 2.218e-02 2.458e-02 2.792e-04 5.008e-02 5.307e-02 #  p p > zp > l+ l-
4.050e+03 -1.600e+01  1.000e+01  2.408e-02 -2.952e-01  4.420e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 6.059e-04 3.933e-02 2.367e-02 2.367e-04 4.743e-02 5.159e-02 #  p p > zp > l+ l-
4.250e+03 -1.600e+01  1.000e+01  2.527e-02 -2.952e-01  5.108e+01 3.608e-01 1.409e-01 3.491e-02 3.497e-02 5.350e-04 2.709e-02 2.292e-02 2.090e-04 4.894e-02 5.080e-02 #  p p > zp > l+ l-
2.500e+02 -1.500e+01  1.000e+01  1.553e-03 -2.863e-01  9.772e-03 3.681e-01 1.636e-01 0.000e+00 4.079e-02 5.794e+00 5.185e+00 3.743e+00 2.575e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.500e+01  1.000e+01  2.795e-03 -2.863e-01  5.901e-02 3.555e-01 1.580e-01 3.272e-02 3.940e-02 1.904e+00 1.086e+00 1.243e+00 8.460e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.500e+01  1.000e+01  4.037e-03 -2.863e-01  1.788e-01 3.535e-01 1.571e-01 3.780e-02 3.917e-02 8.284e-01 4.508e-01 6.187e-01 3.682e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.500e+01  1.000e+01  5.279e-03 -2.863e-01  4.003e-01 3.532e-01 1.570e-01 3.864e-02 3.913e-02 4.115e-01 2.976e-01 3.656e-01 1.829e-01 7.004e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.500e+01  1.000e+01  6.521e-03 -2.863e-01  7.548e-01 3.531e-01 1.569e-01 3.887e-02 3.912e-02 2.179e-01 2.774e-01 2.360e-01 9.685e-02 7.131e-01 7.234e-01 #  p p > zp > l+ l-
1.250e+03 -1.500e+01  1.000e+01  7.763e-03 -2.863e-01  1.274e+00 3.530e-01 1.569e-01 3.896e-02 3.912e-02 1.246e-01 1.814e-01 1.631e-01 5.539e-02 6.577e-01 5.282e-01 #  p p > zp > l+ l-
1.450e+03 -1.500e+01  1.000e+01  9.005e-03 -2.863e-01  1.988e+00 3.530e-01 1.569e-01 3.900e-02 3.911e-02 7.358e-02 1.258e-01 1.195e-01 3.270e-02 6.178e-01 3.978e-01 #  p p > zp > l+ l-
1.650e+03 -1.500e+01  1.000e+01  1.025e-02 -2.863e-01  2.930e+00 3.530e-01 1.569e-01 3.901e-02 3.911e-02 4.437e-02 9.141e-02 9.226e-02 1.972e-02 3.371e-01 3.028e-01 #  p p > zp > l+ l-
1.850e+03 -1.500e+01  1.000e+01  1.149e-02 -2.863e-01  4.130e+00 3.530e-01 1.569e-01 3.903e-02 3.911e-02 2.770e-02 7.643e-02 7.316e-02 1.231e-02 2.981e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.500e+01  1.000e+01  1.273e-02 -2.863e-01  5.619e+00 3.530e-01 1.569e-01 3.903e-02 3.911e-02 1.747e-02 9.932e-02 5.995e-02 7.764e-03 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.500e+01  1.000e+01  1.397e-02 -2.863e-01  7.429e+00 3.530e-01 1.569e-01 3.903e-02 3.911e-02 1.113e-02 7.476e-02 5.051e-02 4.946e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.500e+01  1.000e+01  1.522e-02 -2.863e-01  9.592e+00 3.530e-01 1.569e-01 3.904e-02 3.911e-02 7.139e-03 9.264e-02 4.371e-02 3.173e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.500e+01  1.000e+01  1.646e-02 -2.863e-01  1.214e+01 3.530e-01 1.569e-01 3.904e-02 3.911e-02 4.776e-03 4.609e-02 3.855e-02 2.123e-03 9.419e-02 9.598e-02 #  p p > zp > l+ l-
2.850e+03 -1.500e+01  1.000e+01  1.770e-02 -2.863e-01  1.510e+01 3.529e-01 1.569e-01 3.904e-02 3.911e-02 3.128e-03 2.434e-02 3.454e-02 1.390e-03 7.931e-02 8.131e-02 #  p p > zp > l+ l-
3.050e+03 -1.500e+01  1.000e+01  1.894e-02 -2.863e-01  1.851e+01 3.529e-01 1.569e-01 3.904e-02 3.911e-02 2.120e-03 2.329e-02 3.148e-02 9.422e-04 6.689e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -1.500e+01  1.000e+01  2.018e-02 -2.863e-01  2.239e+01 3.529e-01 1.569e-01 3.904e-02 3.911e-02 1.542e-03 2.291e-02 2.909e-02 6.854e-04 5.990e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.500e+01  1.000e+01  2.143e-02 -2.863e-01  2.678e+01 3.529e-01 1.569e-01 3.904e-02 3.911e-02 1.072e-03 3.947e-02 2.722e-02 4.762e-04 5.497e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -1.500e+01  1.000e+01  2.267e-02 -2.863e-01  3.172e+01 3.529e-01 1.569e-01 3.904e-02 3.911e-02 9.893e-04 2.305e-02 2.575e-02 4.397e-04 5.196e-02 5.559e-02 #  p p > zp > l+ l-
3.850e+03 -1.500e+01  1.000e+01  2.391e-02 -2.863e-01  3.722e+01 3.529e-01 1.569e-01 3.904e-02 3.911e-02 7.548e-04 2.215e-02 2.456e-02 3.355e-04 5.008e-02 5.306e-02 #  p p > zp > l+ l-
4.050e+03 -1.500e+01  1.000e+01  2.515e-02 -2.863e-01  4.333e+01 3.529e-01 1.569e-01 3.904e-02 3.911e-02 6.591e-04 3.932e-02 2.365e-02 2.930e-04 4.743e-02 5.159e-02 #  p p > zp > l+ l-
4.250e+03 -1.500e+01  1.000e+01  2.640e-02 -2.863e-01  5.007e+01 3.529e-01 1.569e-01 3.904e-02 3.911e-02 5.733e-04 2.706e-02 2.290e-02 2.548e-04 4.894e-02 5.080e-02 #  p p > zp > l+ l-
2.500e+02 -1.400e+01  1.000e+01  1.619e-03 -2.777e-01  9.476e-03 3.595e-01 1.834e-01 0.000e+00 4.594e-02 6.128e+00 5.185e+00 3.743e+00 3.126e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.400e+01  1.000e+01  2.914e-03 -2.777e-01  5.746e-02 3.457e-01 1.764e-01 3.671e-02 4.418e-02 2.004e+00 1.086e+00 1.243e+00 1.022e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.400e+01  1.000e+01  4.209e-03 -2.777e-01  1.743e-01 3.436e-01 1.753e-01 4.237e-02 4.391e-02 8.712e-01 4.508e-01 6.186e-01 4.445e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.400e+01  1.000e+01  5.504e-03 -2.777e-01  3.901e-01 3.432e-01 1.751e-01 4.330e-02 4.386e-02 4.326e-01 2.976e-01 3.656e-01 2.207e-01 7.004e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.400e+01  1.000e+01  6.799e-03 -2.777e-01  7.356e-01 3.431e-01 1.750e-01 4.356e-02 4.384e-02 2.290e-01 2.774e-01 2.359e-01 1.168e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.250e+03 -1.400e+01  1.000e+01  8.095e-03 -2.777e-01  1.241e+00 3.430e-01 1.750e-01 4.366e-02 4.384e-02 1.309e-01 1.814e-01 1.631e-01 6.678e-02 6.576e-01 5.282e-01 #  p p > zp > l+ l-
1.450e+03 -1.400e+01  1.000e+01  9.390e-03 -2.777e-01  1.938e+00 3.430e-01 1.750e-01 4.370e-02 4.383e-02 7.724e-02 1.258e-01 1.194e-01 3.941e-02 6.178e-01 3.977e-01 #  p p > zp > l+ l-
1.650e+03 -1.400e+01  1.000e+01  1.068e-02 -2.777e-01  2.855e+00 3.430e-01 1.750e-01 4.372e-02 4.383e-02 4.656e-02 9.136e-02 9.222e-02 2.375e-02 3.371e-01 3.028e-01 #  p p > zp > l+ l-
1.850e+03 -1.400e+01  1.000e+01  1.198e-02 -2.777e-01  4.025e+00 3.430e-01 1.750e-01 4.373e-02 4.383e-02 2.906e-02 7.640e-02 7.312e-02 1.482e-02 2.980e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.400e+01  1.000e+01  1.328e-02 -2.777e-01  5.476e+00 3.430e-01 1.750e-01 4.374e-02 4.383e-02 1.831e-02 9.929e-02 5.991e-02 9.343e-03 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.400e+01  1.000e+01  1.457e-02 -2.777e-01  7.241e+00 3.430e-01 1.750e-01 4.374e-02 4.383e-02 1.166e-02 7.469e-02 5.046e-02 5.948e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.400e+01  1.000e+01  1.587e-02 -2.777e-01  9.348e+00 3.430e-01 1.750e-01 4.375e-02 4.383e-02 7.472e-03 9.256e-02 4.366e-02 3.812e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.400e+01  1.000e+01  1.716e-02 -2.777e-01  1.183e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 4.995e-03 4.605e-02 3.850e-02 2.549e-03 9.419e-02 9.597e-02 #  p p > zp > l+ l-
2.850e+03 -1.400e+01  1.000e+01  1.846e-02 -2.777e-01  1.472e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 3.262e-03 2.432e-02 3.450e-02 1.664e-03 7.931e-02 8.131e-02 #  p p > zp > l+ l-
3.050e+03 -1.400e+01  1.000e+01  1.975e-02 -2.777e-01  1.804e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 2.212e-03 2.327e-02 3.144e-02 1.129e-03 6.689e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.400e+01  1.000e+01  2.105e-02 -2.777e-01  2.182e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 1.604e-03 2.287e-02 2.906e-02 8.184e-04 5.990e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.400e+01  1.000e+01  2.234e-02 -2.777e-01  2.610e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 1.105e-03 3.945e-02 2.718e-02 5.639e-04 5.497e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.400e+01  1.000e+01  2.364e-02 -2.777e-01  3.091e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 1.029e-03 2.301e-02 2.572e-02 5.249e-04 5.196e-02 5.559e-02 #  p p > zp > l+ l-
3.850e+03 -1.400e+01  1.000e+01  2.493e-02 -2.777e-01  3.628e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 7.912e-04 2.210e-02 2.454e-02 4.037e-04 5.008e-02 5.306e-02 #  p p > zp > l+ l-
4.050e+03 -1.400e+01  1.000e+01  2.623e-02 -2.777e-01  4.223e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 6.753e-04 3.931e-02 2.363e-02 3.445e-04 4.742e-02 5.158e-02 #  p p > zp > l+ l-
4.250e+03 -1.400e+01  1.000e+01  2.752e-02 -2.777e-01  4.880e+01 3.430e-01 1.750e-01 4.375e-02 4.383e-02 5.907e-04 2.702e-02 2.288e-02 3.014e-04 4.893e-02 5.079e-02 #  p p > zp > l+ l-
2.500e+02 -1.300e+01  1.000e+01  1.698e-03 -2.684e-01  9.275e-03 3.483e-01 2.061e-01 0.000e+00 5.187e-02 6.504e+00 5.184e+00 3.743e+00 3.849e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.300e+01  1.000e+01  3.056e-03 -2.684e-01  5.651e-02 3.334e-01 1.973e-01 4.125e-02 4.965e-02 2.116e+00 1.086e+00 1.243e+00 1.252e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.300e+01  1.000e+01  4.414e-03 -2.684e-01  1.715e-01 3.311e-01 1.959e-01 4.759e-02 4.930e-02 9.188e-01 4.508e-01 6.186e-01 5.437e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.300e+01  1.000e+01  5.773e-03 -2.684e-01  3.840e-01 3.307e-01 1.957e-01 4.862e-02 4.924e-02 4.561e-01 2.975e-01 3.655e-01 2.699e-01 7.004e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.300e+01  1.000e+01  7.131e-03 -2.684e-01  7.242e-01 3.305e-01 1.956e-01 4.891e-02 4.922e-02 2.413e-01 2.773e-01 2.359e-01 1.428e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.250e+03 -1.300e+01  1.000e+01  8.489e-03 -2.684e-01  1.222e+00 3.305e-01 1.955e-01 4.902e-02 4.922e-02 1.379e-01 1.814e-01 1.631e-01 8.159e-02 6.576e-01 5.281e-01 #  p p > zp > l+ l-
1.450e+03 -1.300e+01  1.000e+01  9.848e-03 -2.684e-01  1.908e+00 3.304e-01 1.955e-01 4.906e-02 4.921e-02 8.133e-02 1.258e-01 1.194e-01 4.812e-02 6.177e-01 3.977e-01 #  p p > zp > l+ l-
1.650e+03 -1.300e+01  1.000e+01  1.121e-02 -2.684e-01  2.811e+00 3.304e-01 1.955e-01 4.909e-02 4.921e-02 4.899e-02 9.133e-02 9.219e-02 2.899e-02 3.370e-01 3.028e-01 #  p p > zp > l+ l-
1.850e+03 -1.300e+01  1.000e+01  1.256e-02 -2.684e-01  3.962e+00 3.304e-01 1.955e-01 4.910e-02 4.921e-02 3.056e-02 7.638e-02 7.309e-02 1.808e-02 2.980e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.300e+01  1.000e+01  1.392e-02 -2.684e-01  5.391e+00 3.304e-01 1.955e-01 4.911e-02 4.921e-02 1.925e-02 9.927e-02 5.988e-02 1.139e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.300e+01  1.000e+01  1.528e-02 -2.684e-01  7.128e+00 3.304e-01 1.955e-01 4.911e-02 4.921e-02 1.225e-02 7.464e-02 5.044e-02 7.247e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.300e+01  1.000e+01  1.664e-02 -2.684e-01  9.203e+00 3.304e-01 1.955e-01 4.911e-02 4.921e-02 7.843e-03 9.251e-02 4.364e-02 4.641e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.300e+01  1.000e+01  1.800e-02 -2.684e-01  1.165e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 5.241e-03 4.602e-02 3.848e-02 3.101e-03 9.418e-02 9.597e-02 #  p p > zp > l+ l-
2.850e+03 -1.300e+01  1.000e+01  1.936e-02 -2.684e-01  1.449e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 3.419e-03 2.431e-02 3.447e-02 2.023e-03 7.931e-02 8.130e-02 #  p p > zp > l+ l-
3.050e+03 -1.300e+01  1.000e+01  2.071e-02 -2.684e-01  1.776e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 2.316e-03 2.325e-02 3.142e-02 1.371e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.300e+01  1.000e+01  2.207e-02 -2.684e-01  2.148e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 1.677e-03 2.286e-02 2.903e-02 9.924e-04 5.990e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.300e+01  1.000e+01  2.343e-02 -2.684e-01  2.570e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 1.153e-03 3.944e-02 2.716e-02 6.824e-04 5.496e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.300e+01  1.000e+01  2.479e-02 -2.684e-01  3.043e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 1.069e-03 2.298e-02 2.570e-02 6.327e-04 5.195e-02 5.559e-02 #  p p > zp > l+ l-
3.850e+03 -1.300e+01  1.000e+01  2.615e-02 -2.684e-01  3.571e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 8.276e-04 2.208e-02 2.452e-02 4.897e-04 5.008e-02 5.305e-02 #  p p > zp > l+ l-
4.050e+03 -1.300e+01  1.000e+01  2.751e-02 -2.684e-01  4.157e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 7.005e-04 3.930e-02 2.361e-02 4.145e-04 4.742e-02 5.158e-02 #  p p > zp > l+ l-
4.250e+03 -1.300e+01  1.000e+01  2.886e-02 -2.684e-01  4.804e+01 3.304e-01 1.955e-01 4.912e-02 4.921e-02 6.197e-04 2.700e-02 2.286e-02 3.667e-04 4.893e-02 5.079e-02 #  p p > zp > l+ l-
2.500e+02 -1.200e+01  1.000e+01  1.773e-03 -2.597e-01  8.989e-03 3.340e-01 2.319e-01 0.000e+00 5.863e-02 6.777e+00 5.184e+00 3.743e+00 4.706e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.200e+01  1.000e+01  3.192e-03 -2.597e-01  5.507e-02 3.180e-01 2.208e-01 4.638e-02 5.581e-02 2.192e+00 1.086e+00 1.243e+00 1.522e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.200e+01  1.000e+01  4.610e-03 -2.597e-01  1.673e-01 3.155e-01 2.191e-01 5.345e-02 5.537e-02 9.507e-01 4.508e-01 6.185e-01 6.602e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.200e+01  1.000e+01  6.029e-03 -2.597e-01  3.746e-01 3.150e-01 2.188e-01 5.460e-02 5.530e-02 4.718e-01 2.975e-01 3.655e-01 3.276e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -1.200e+01  1.000e+01  7.447e-03 -2.597e-01  7.064e-01 3.149e-01 2.187e-01 5.492e-02 5.527e-02 2.495e-01 2.773e-01 2.359e-01 1.733e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.250e+03 -1.200e+01  1.000e+01  8.866e-03 -2.597e-01  1.192e+00 3.148e-01 2.186e-01 5.504e-02 5.526e-02 1.425e-01 1.813e-01 1.630e-01 9.896e-02 6.575e-01 5.281e-01 #  p p > zp > l+ l-
1.450e+03 -1.200e+01  1.000e+01  1.028e-02 -2.597e-01  1.861e+00 3.148e-01 2.186e-01 5.509e-02 5.526e-02 8.402e-02 1.257e-01 1.194e-01 5.835e-02 6.177e-01 3.977e-01 #  p p > zp > l+ l-
1.650e+03 -1.200e+01  1.000e+01  1.170e-02 -2.597e-01  2.742e+00 3.148e-01 2.186e-01 5.512e-02 5.526e-02 5.059e-02 9.129e-02 9.215e-02 3.514e-02 3.370e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -1.200e+01  1.000e+01  1.312e-02 -2.597e-01  3.865e+00 3.148e-01 2.186e-01 5.513e-02 5.526e-02 3.155e-02 7.635e-02 7.305e-02 2.191e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -1.200e+01  1.000e+01  1.454e-02 -2.597e-01  5.259e+00 3.148e-01 2.186e-01 5.514e-02 5.526e-02 1.986e-02 9.924e-02 5.984e-02 1.379e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.200e+01  1.000e+01  1.596e-02 -2.597e-01  6.953e+00 3.148e-01 2.186e-01 5.515e-02 5.525e-02 1.263e-02 7.457e-02 5.039e-02 8.770e-03 1.544e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -1.200e+01  1.000e+01  1.738e-02 -2.597e-01  8.977e+00 3.148e-01 2.186e-01 5.515e-02 5.525e-02 8.079e-03 9.244e-02 4.359e-02 5.611e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.200e+01  1.000e+01  1.880e-02 -2.597e-01  1.136e+01 3.148e-01 2.186e-01 5.515e-02 5.525e-02 5.391e-03 4.599e-02 3.844e-02 3.744e-03 9.418e-02 9.597e-02 #  p p > zp > l+ l-
2.850e+03 -1.200e+01  1.000e+01  2.021e-02 -2.597e-01  1.413e+01 3.148e-01 2.186e-01 5.515e-02 5.525e-02 3.518e-03 2.429e-02 3.443e-02 2.443e-03 7.931e-02 8.130e-02 #  p p > zp > l+ l-
3.050e+03 -1.200e+01  1.000e+01  2.163e-02 -2.597e-01  1.732e+01 3.148e-01 2.186e-01 5.516e-02 5.525e-02 2.376e-03 2.323e-02 3.138e-02 1.650e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.200e+01  1.000e+01  2.305e-02 -2.597e-01  2.096e+01 3.148e-01 2.186e-01 5.516e-02 5.525e-02 1.708e-03 2.283e-02 2.900e-02 1.186e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.200e+01  1.000e+01  2.447e-02 -2.597e-01  2.507e+01 3.148e-01 2.186e-01 5.516e-02 5.525e-02 1.185e-03 3.942e-02 2.713e-02 8.232e-04 5.496e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.200e+01  1.000e+01  2.589e-02 -2.597e-01  2.969e+01 3.148e-01 2.186e-01 5.516e-02 5.525e-02 1.090e-03 2.294e-02 2.567e-02 7.572e-04 5.195e-02 5.558e-02 #  p p > zp > l+ l-
3.850e+03 -1.200e+01  1.000e+01  2.731e-02 -2.597e-01  3.484e+01 3.148e-01 2.186e-01 5.516e-02 5.525e-02 8.367e-04 2.204e-02 2.449e-02 5.810e-04 5.008e-02 5.305e-02 #  p p > zp > l+ l-
4.050e+03 -1.200e+01  1.000e+01  2.873e-02 -2.597e-01  4.055e+01 3.148e-01 2.186e-01 5.516e-02 5.525e-02 7.072e-04 3.929e-02 2.359e-02 4.911e-04 4.741e-02 5.157e-02 #  p p > zp > l+ l-
4.250e+03 -1.200e+01  1.000e+01  3.014e-02 -2.597e-01  4.686e+01 3.148e-01 2.186e-01 5.516e-02 5.525e-02 6.213e-04 2.697e-02 2.284e-02 4.315e-04 4.892e-02 5.078e-02 #  p p > zp > l+ l-
2.500e+02 -1.100e+01  1.000e+01  1.856e-03 -2.509e-01  8.750e-03 3.158e-01 2.610e-01 0.000e+00 6.627e-02 6.995e+00 5.184e+00 3.743e+00 5.781e+00 5.258e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.100e+01  1.000e+01  3.340e-03 -2.509e-01  5.393e-02 2.988e-01 2.470e-01 5.211e-02 6.270e-02 2.248e+00 1.086e+00 1.243e+00 1.858e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.100e+01  1.000e+01  4.825e-03 -2.509e-01  1.640e-01 2.962e-01 2.448e-01 5.999e-02 6.215e-02 9.737e-01 4.507e-01 6.185e-01 8.047e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.100e+01  1.000e+01  6.310e-03 -2.509e-01  3.673e-01 2.958e-01 2.444e-01 6.127e-02 6.205e-02 4.830e-01 2.974e-01 3.655e-01 3.992e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -1.100e+01  1.000e+01  7.794e-03 -2.509e-01  6.926e-01 2.956e-01 2.443e-01 6.163e-02 6.202e-02 2.554e-01 2.772e-01 2.358e-01 2.110e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.250e+03 -1.100e+01  1.000e+01  9.279e-03 -2.509e-01  1.169e+00 2.956e-01 2.443e-01 6.176e-02 6.201e-02 1.458e-01 1.813e-01 1.630e-01 1.205e-01 6.575e-01 5.281e-01 #  p p > zp > l+ l-
1.450e+03 -1.100e+01  1.000e+01  1.076e-02 -2.509e-01  1.824e+00 2.955e-01 2.442e-01 6.182e-02 6.201e-02 8.592e-02 1.257e-01 1.193e-01 7.101e-02 6.176e-01 3.976e-01 #  p p > zp > l+ l-
1.650e+03 -1.100e+01  1.000e+01  1.225e-02 -2.509e-01  2.688e+00 2.955e-01 2.442e-01 6.185e-02 6.200e-02 5.172e-02 9.126e-02 9.211e-02 4.274e-02 3.369e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -1.100e+01  1.000e+01  1.373e-02 -2.509e-01  3.790e+00 2.955e-01 2.442e-01 6.186e-02 6.200e-02 3.224e-02 7.633e-02 7.302e-02 2.664e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -1.100e+01  1.000e+01  1.522e-02 -2.509e-01  5.156e+00 2.955e-01 2.442e-01 6.187e-02 6.200e-02 2.029e-02 9.921e-02 5.980e-02 1.677e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.100e+01  1.000e+01  1.670e-02 -2.509e-01  6.818e+00 2.955e-01 2.442e-01 6.188e-02 6.200e-02 1.289e-02 7.452e-02 5.036e-02 1.065e-02 1.543e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -1.100e+01  1.000e+01  1.819e-02 -2.509e-01  8.802e+00 2.955e-01 2.442e-01 6.188e-02 6.200e-02 8.239e-03 9.238e-02 4.356e-02 6.809e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.100e+01  1.000e+01  1.967e-02 -2.509e-01  1.114e+01 2.955e-01 2.442e-01 6.188e-02 6.200e-02 5.495e-03 4.596e-02 3.840e-02 4.541e-03 9.418e-02 9.596e-02 #  p p > zp > l+ l-
2.850e+03 -1.100e+01  1.000e+01  2.116e-02 -2.509e-01  1.386e+01 2.955e-01 2.442e-01 6.189e-02 6.200e-02 3.584e-03 2.427e-02 3.440e-02 2.962e-03 7.931e-02 8.130e-02 #  p p > zp > l+ l-
3.050e+03 -1.100e+01  1.000e+01  2.264e-02 -2.509e-01  1.698e+01 2.955e-01 2.442e-01 6.189e-02 6.200e-02 2.417e-03 2.322e-02 3.135e-02 1.998e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.100e+01  1.000e+01  2.413e-02 -2.509e-01  2.055e+01 2.955e-01 2.442e-01 6.189e-02 6.200e-02 1.734e-03 2.281e-02 2.897e-02 1.433e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.100e+01  1.000e+01  2.561e-02 -2.509e-01  2.458e+01 2.955e-01 2.442e-01 6.189e-02 6.200e-02 1.201e-03 3.941e-02 2.711e-02 9.922e-04 5.496e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.100e+01  1.000e+01  2.709e-02 -2.509e-01  2.911e+01 2.955e-01 2.442e-01 6.189e-02 6.200e-02 1.097e-03 2.291e-02 2.565e-02 9.066e-04 5.194e-02 5.558e-02 #  p p > zp > l+ l-
3.850e+03 -1.100e+01  1.000e+01  2.858e-02 -2.509e-01  3.416e+01 2.955e-01 2.442e-01 6.189e-02 6.200e-02 8.466e-04 2.201e-02 2.448e-02 6.997e-04 5.008e-02 5.305e-02 #  p p > zp > l+ l-
4.050e+03 -1.100e+01  1.000e+01  3.006e-02 -2.509e-01  3.976e+01 2.955e-01 2.442e-01 6.189e-02 6.200e-02 6.822e-04 3.928e-02 2.357e-02 5.638e-04 4.741e-02 5.157e-02 #  p p > zp > l+ l-
4.250e+03 -1.100e+01  1.000e+01  3.155e-02 -2.509e-01  4.595e+01 2.955e-01 2.442e-01 6.189e-02 6.200e-02 6.158e-04 2.694e-02 2.283e-02 5.090e-04 4.892e-02 5.077e-02 #  p p > zp > l+ l-
2.500e+02 -1.000e+01  1.000e+01  1.954e-03 -2.413e-01  8.634e-03 2.932e-01 2.932e-01 0.000e+00 7.477e-02 7.172e+00 5.184e+00 3.743e+00 7.172e+00 5.258e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.000e+01  1.000e+01  3.517e-03 -2.413e-01  5.358e-02 2.756e-01 2.756e-01 5.840e-02 7.027e-02 2.288e+00 1.086e+00 1.243e+00 2.288e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.000e+01  1.000e+01  5.080e-03 -2.413e-01  1.631e-01 2.728e-01 2.728e-01 6.717e-02 6.958e-02 9.899e-01 4.507e-01 6.185e-01 9.899e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.000e+01  1.000e+01  6.643e-03 -2.413e-01  3.653e-01 2.724e-01 2.724e-01 6.859e-02 6.946e-02 4.908e-01 2.974e-01 3.654e-01 4.908e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -1.000e+01  1.000e+01  8.206e-03 -2.413e-01  6.890e-01 2.722e-01 2.722e-01 6.899e-02 6.943e-02 2.594e-01 2.772e-01 2.358e-01 2.594e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.250e+03 -1.000e+01  1.000e+01  9.769e-03 -2.413e-01  1.163e+00 2.722e-01 2.722e-01 6.914e-02 6.941e-02 1.480e-01 1.813e-01 1.630e-01 1.480e-01 6.574e-01 5.280e-01 #  p p > zp > l+ l-
1.450e+03 -1.000e+01  1.000e+01  1.133e-02 -2.413e-01  1.815e+00 2.722e-01 2.722e-01 6.920e-02 6.941e-02 8.720e-02 1.257e-01 1.193e-01 8.720e-02 6.176e-01 3.976e-01 #  p p > zp > l+ l-
1.650e+03 -1.000e+01  1.000e+01  1.290e-02 -2.413e-01  2.674e+00 2.721e-01 2.721e-01 6.923e-02 6.940e-02 5.247e-02 9.125e-02 9.210e-02 5.247e-02 3.369e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -1.000e+01  1.000e+01  1.446e-02 -2.413e-01  3.770e+00 2.721e-01 2.721e-01 6.925e-02 6.940e-02 3.269e-02 7.632e-02 7.301e-02 3.269e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -1.000e+01  1.000e+01  1.602e-02 -2.413e-01  5.129e+00 2.721e-01 2.721e-01 6.926e-02 6.940e-02 2.056e-02 9.921e-02 5.980e-02 2.056e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.000e+01  1.000e+01  1.758e-02 -2.413e-01  6.782e+00 2.721e-01 2.721e-01 6.926e-02 6.940e-02 1.306e-02 7.450e-02 5.035e-02 1.306e-02 1.543e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -1.000e+01  1.000e+01  1.915e-02 -2.413e-01  8.756e+00 2.721e-01 2.721e-01 6.927e-02 6.940e-02 8.341e-03 9.237e-02 4.355e-02 8.341e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.000e+01  1.000e+01  2.071e-02 -2.413e-01  1.108e+01 2.721e-01 2.721e-01 6.927e-02 6.940e-02 5.560e-03 4.595e-02 3.839e-02 5.560e-03 9.418e-02 9.596e-02 #  p p > zp > l+ l-
2.850e+03 -1.000e+01  1.000e+01  2.227e-02 -2.413e-01  1.378e+01 2.721e-01 2.721e-01 6.927e-02 6.940e-02 3.625e-03 2.427e-02 3.439e-02 3.625e-03 7.931e-02 8.130e-02 #  p p > zp > l+ l-
3.050e+03 -1.000e+01  1.000e+01  2.384e-02 -2.413e-01  1.689e+01 2.721e-01 2.721e-01 6.927e-02 6.940e-02 2.443e-03 2.321e-02 3.135e-02 2.443e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.000e+01  1.000e+01  2.540e-02 -2.413e-01  2.044e+01 2.721e-01 2.721e-01 6.927e-02 6.940e-02 1.752e-03 2.280e-02 2.897e-02 1.752e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.000e+01  1.000e+01  2.696e-02 -2.413e-01  2.445e+01 2.721e-01 2.721e-01 6.927e-02 6.940e-02 1.212e-03 3.940e-02 2.710e-02 1.212e-03 5.496e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.000e+01  1.000e+01  2.853e-02 -2.413e-01  2.895e+01 2.721e-01 2.721e-01 6.927e-02 6.939e-02 1.103e-03 2.291e-02 2.565e-02 1.103e-03 5.194e-02 5.558e-02 #  p p > zp > l+ l-
3.850e+03 -1.000e+01  1.000e+01  3.009e-02 -2.413e-01  3.398e+01 2.721e-01 2.721e-01 6.927e-02 6.939e-02 8.567e-04 2.200e-02 2.447e-02 8.567e-04 5.008e-02 5.304e-02 #  p p > zp > l+ l-
4.050e+03 -1.000e+01  1.000e+01  3.165e-02 -2.413e-01  3.955e+01 2.721e-01 2.721e-01 6.928e-02 6.939e-02 6.843e-04 3.928e-02 2.357e-02 6.843e-04 4.741e-02 5.157e-02 #  p p > zp > l+ l-
4.250e+03 -1.000e+01  1.000e+01  3.322e-02 -2.413e-01  4.571e+01 2.721e-01 2.721e-01 6.928e-02 6.939e-02 6.234e-04 2.693e-02 2.282e-02 6.234e-04 4.892e-02 5.077e-02 #  p p > zp > l+ l-
2.500e+02 -9.000e+00  1.000e+01  2.039e-03 -2.330e-01  8.410e-03 2.656e-01 3.278e-01 0.000e+00 8.393e-02 7.053e+00 5.184e+00 3.743e+00 8.707e+00 5.258e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -9.000e+00  1.000e+01  3.670e-03 -2.330e-01  5.257e-02 2.478e-01 3.059e-01 6.509e-02 7.831e-02 2.233e+00 1.086e+00 1.242e+00 2.757e+00 3.880e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -9.000e+00  1.000e+01  5.302e-03 -2.330e-01  1.602e-01 2.451e-01 3.026e-01 7.477e-02 7.745e-02 9.648e-01 4.507e-01 6.185e-01 1.191e+00 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -9.000e+00  1.000e+01  6.933e-03 -2.330e-01  3.589e-01 2.446e-01 3.020e-01 7.634e-02 7.731e-02 4.782e-01 2.974e-01 3.654e-01 5.904e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -9.000e+00  1.000e+01  8.564e-03 -2.330e-01  6.768e-01 2.445e-01 3.018e-01 7.678e-02 7.726e-02 2.526e-01 2.772e-01 2.358e-01 3.119e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.250e+03 -9.000e+00  1.000e+01  1.020e-02 -2.330e-01  1.142e+00 2.444e-01 3.017e-01 7.694e-02 7.725e-02 1.442e-01 1.812e-01 1.629e-01 1.780e-01 6.574e-01 5.280e-01 #  p p > zp > l+ l-
1.450e+03 -9.000e+00  1.000e+01  1.183e-02 -2.330e-01  1.783e+00 2.444e-01 3.017e-01 7.701e-02 7.724e-02 8.488e-02 1.257e-01 1.193e-01 1.048e-01 6.176e-01 3.976e-01 #  p p > zp > l+ l-
1.650e+03 -9.000e+00  1.000e+01  1.346e-02 -2.330e-01  2.628e+00 2.444e-01 3.017e-01 7.704e-02 7.723e-02 5.105e-02 9.122e-02 9.207e-02 6.303e-02 3.369e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -9.000e+00  1.000e+01  1.509e-02 -2.330e-01  3.704e+00 2.444e-01 3.017e-01 7.706e-02 7.723e-02 3.180e-02 7.630e-02 7.298e-02 3.926e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -9.000e+00  1.000e+01  1.672e-02 -2.330e-01  5.039e+00 2.444e-01 3.017e-01 7.707e-02 7.723e-02 1.999e-02 9.919e-02 5.977e-02 2.468e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -9.000e+00  1.000e+01  1.835e-02 -2.330e-01  6.663e+00 2.444e-01 3.017e-01 7.708e-02 7.723e-02 1.269e-02 7.445e-02 5.032e-02 1.567e-02 1.543e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -9.000e+00  1.000e+01  1.998e-02 -2.330e-01  8.603e+00 2.444e-01 3.017e-01 7.708e-02 7.723e-02 8.100e-03 9.231e-02 4.352e-02 1.000e-02 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -9.000e+00  1.000e+01  2.161e-02 -2.330e-01  1.089e+01 2.444e-01 3.017e-01 7.709e-02 7.723e-02 5.397e-03 4.592e-02 3.837e-02 6.663e-03 9.418e-02 9.596e-02 #  p p > zp > l+ l-
2.850e+03 -9.000e+00  1.000e+01  2.325e-02 -2.330e-01  1.354e+01 2.444e-01 3.017e-01 7.709e-02 7.723e-02 3.516e-03 2.425e-02 3.437e-02 4.341e-03 7.931e-02 8.129e-02 #  p p > zp > l+ l-
3.050e+03 -9.000e+00  1.000e+01  2.488e-02 -2.330e-01  1.660e+01 2.444e-01 3.017e-01 7.709e-02 7.722e-02 2.369e-03 2.320e-02 3.132e-02 2.925e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -9.000e+00  1.000e+01  2.651e-02 -2.330e-01  2.008e+01 2.443e-01 3.017e-01 7.709e-02 7.722e-02 1.695e-03 2.278e-02 2.894e-02 2.093e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -9.000e+00  1.000e+01  2.814e-02 -2.330e-01  2.402e+01 2.443e-01 3.017e-01 7.709e-02 7.722e-02 1.170e-03 3.939e-02 2.708e-02 1.444e-03 5.495e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -9.000e+00  1.000e+01  2.977e-02 -2.330e-01  2.845e+01 2.443e-01 3.017e-01 7.709e-02 7.722e-02 1.053e-03 2.288e-02 2.563e-02 1.300e-03 5.194e-02 5.558e-02 #  p p > zp > l+ l-
3.850e+03 -9.000e+00  1.000e+01  3.140e-02 -2.330e-01  3.338e+01 2.443e-01 3.017e-01 7.709e-02 7.722e-02 8.240e-04 2.197e-02 2.445e-02 1.017e-03 5.008e-02 5.304e-02 #  p p > zp > l+ l-
4.050e+03 -9.000e+00  1.000e+01  3.303e-02 -2.330e-01  3.886e+01 2.443e-01 3.017e-01 7.709e-02 7.722e-02 6.631e-04 3.927e-02 2.355e-02 8.186e-04 4.741e-02 5.156e-02 #  p p > zp > l+ l-
4.250e+03 -9.000e+00  1.000e+01  3.466e-02 -2.330e-01  4.491e+01 2.443e-01 3.017e-01 7.709e-02 7.722e-02 5.937e-04 2.691e-02 2.281e-02 7.330e-04 4.892e-02 5.077e-02 #  p p > zp > l+ l-
2.500e+02 -8.000e+00  1.000e+01  2.135e-03 -2.242e-01  8.312e-03 2.327e-01 3.637e-01 0.000e+00 9.345e-02 6.755e+00 5.184e+00 3.743e+00 1.056e+01 5.258e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -8.000e+00  1.000e+01  3.843e-03 -2.242e-01  5.234e-02 2.155e-01 3.368e-01 7.194e-02 8.655e-02 2.123e+00 1.086e+00 1.242e+00 3.316e+00 3.880e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -8.000e+00  1.000e+01  5.551e-03 -2.242e-01  1.597e-01 2.130e-01 3.328e-01 8.256e-02 8.551e-02 9.157e-01 4.507e-01 6.184e-01 1.431e+00 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -8.000e+00  1.000e+01  7.259e-03 -2.242e-01  3.578e-01 2.125e-01 3.321e-01 8.427e-02 8.534e-02 4.537e-01 2.974e-01 3.654e-01 7.089e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -8.000e+00  1.000e+01  8.967e-03 -2.242e-01  6.748e-01 2.124e-01 3.319e-01 8.475e-02 8.528e-02 2.396e-01 2.772e-01 2.358e-01 3.744e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.250e+03 -8.000e+00  1.000e+01  1.067e-02 -2.242e-01  1.139e+00 2.123e-01 3.318e-01 8.492e-02 8.526e-02 1.367e-01 1.812e-01 1.629e-01 2.136e-01 6.574e-01 5.280e-01 #  p p > zp > l+ l-
1.450e+03 -8.000e+00  1.000e+01  1.238e-02 -2.242e-01  1.778e+00 2.123e-01 3.317e-01 8.500e-02 8.525e-02 8.045e-02 1.257e-01 1.193e-01 1.257e-01 6.175e-01 3.976e-01 #  p p > zp > l+ l-
1.650e+03 -8.000e+00  1.000e+01  1.409e-02 -2.242e-01  2.620e+00 2.123e-01 3.317e-01 8.504e-02 8.525e-02 4.837e-02 9.121e-02 9.207e-02 7.558e-02 3.369e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -8.000e+00  1.000e+01  1.580e-02 -2.242e-01  3.693e+00 2.123e-01 3.317e-01 8.506e-02 8.524e-02 3.012e-02 7.630e-02 7.297e-02 4.706e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -8.000e+00  1.000e+01  1.751e-02 -2.242e-01  5.024e+00 2.123e-01 3.317e-01 8.507e-02 8.524e-02 1.893e-02 9.918e-02 5.976e-02 2.958e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -8.000e+00  1.000e+01  1.921e-02 -2.242e-01  6.643e+00 2.123e-01 3.317e-01 8.508e-02 8.524e-02 1.201e-02 7.445e-02 5.032e-02 1.876e-02 1.543e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -8.000e+00  1.000e+01  2.092e-02 -2.242e-01  8.577e+00 2.123e-01 3.317e-01 8.508e-02 8.524e-02 7.661e-03 9.231e-02 4.352e-02 1.197e-02 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -8.000e+00  1.000e+01  2.263e-02 -2.242e-01  1.085e+01 2.123e-01 3.317e-01 8.508e-02 8.524e-02 5.103e-03 4.592e-02 3.836e-02 7.973e-03 9.418e-02 9.596e-02 #  p p > zp > l+ l-
2.850e+03 -8.000e+00  1.000e+01  2.434e-02 -2.242e-01  1.350e+01 2.123e-01 3.317e-01 8.508e-02 8.524e-02 3.323e-03 2.425e-02 3.436e-02 5.192e-03 7.931e-02 8.129e-02 #  p p > zp > l+ l-
3.050e+03 -8.000e+00  1.000e+01  2.605e-02 -2.242e-01  1.655e+01 2.123e-01 3.317e-01 8.509e-02 8.524e-02 2.238e-03 2.320e-02 3.132e-02 3.496e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -8.000e+00  1.000e+01  2.775e-02 -2.242e-01  2.002e+01 2.123e-01 3.317e-01 8.509e-02 8.524e-02 1.601e-03 2.278e-02 2.894e-02 2.501e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -8.000e+00  1.000e+01  2.946e-02 -2.242e-01  2.395e+01 2.123e-01 3.317e-01 8.509e-02 8.524e-02 1.105e-03 3.939e-02 2.708e-02 1.726e-03 5.495e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -8.000e+00  1.000e+01  3.117e-02 -2.242e-01  2.836e+01 2.123e-01 3.317e-01 8.509e-02 8.524e-02 9.954e-04 2.288e-02 2.562e-02 1.555e-03 5.194e-02 5.557e-02 #  p p > zp > l+ l-
3.850e+03 -8.000e+00  1.000e+01  3.288e-02 -2.242e-01  3.328e+01 2.123e-01 3.317e-01 8.509e-02 8.524e-02 7.817e-04 2.197e-02 2.445e-02 1.221e-03 5.008e-02 5.304e-02 #  p p > zp > l+ l-
4.050e+03 -8.000e+00  1.000e+01  3.459e-02 -2.242e-01  3.875e+01 2.123e-01 3.317e-01 8.509e-02 8.524e-02 6.256e-04 3.927e-02 2.355e-02 9.775e-04 4.741e-02 5.156e-02 #  p p > zp > l+ l-
4.250e+03 -8.000e+00  1.000e+01  3.629e-02 -2.242e-01  4.477e+01 2.123e-01 3.317e-01 8.509e-02 8.524e-02 5.579e-04 2.691e-02 2.281e-02 8.717e-04 4.892e-02 5.077e-02 #  p p > zp > l+ l-
2.500e+02 -7.000e+00  1.000e+01  2.483e-03 -2.019e-01  1.026e-02 1.953e-01 3.986e-01 0.000e+00 1.034e-01 7.611e+00 5.185e+00 3.743e+00 1.553e+01 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -7.000e+00  1.000e+01  4.469e-03 -2.019e-01  6.506e-02 1.795e-01 3.664e-01 7.900e-02 9.503e-02 2.373e+00 1.087e+00 1.243e+00 4.842e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -7.000e+00  1.000e+01  6.455e-03 -2.019e-01  1.987e-01 1.772e-01 3.616e-01 9.055e-02 9.379e-02 1.022e+00 4.510e-01 6.189e-01 2.085e+00 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -7.000e+00  1.000e+01  8.441e-03 -2.019e-01  4.453e-01 1.768e-01 3.608e-01 9.241e-02 9.358e-02 5.059e-01 2.979e-01 3.659e-01 1.032e+00 7.006e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -7.000e+00  1.000e+01  1.043e-02 -2.019e-01  8.399e-01 1.767e-01 3.606e-01 9.293e-02 9.352e-02 2.668e-01 2.776e-01 2.362e-01 5.444e-01 7.133e-01 7.237e-01 #  p p > zp > l+ l-
1.250e+03 -7.000e+00  1.000e+01  1.241e-02 -2.019e-01  1.417e+00 1.766e-01 3.605e-01 9.312e-02 9.349e-02 1.522e-01 1.817e-01 1.634e-01 3.107e-01 6.580e-01 5.285e-01 #  p p > zp > l+ l-
1.450e+03 -7.000e+00  1.000e+01  1.440e-02 -2.019e-01  2.213e+00 1.766e-01 3.604e-01 9.321e-02 9.348e-02 8.952e-02 1.260e-01 1.197e-01 1.827e-01 6.181e-01 3.980e-01 #  p p > zp > l+ l-
1.650e+03 -7.000e+00  1.000e+01  1.639e-02 -2.019e-01  3.261e+00 1.766e-01 3.604e-01 9.325e-02 9.348e-02 5.378e-02 9.161e-02 9.247e-02 1.098e-01 3.374e-01 3.030e-01 #  p p > zp > l+ l-
1.850e+03 -7.000e+00  1.000e+01  1.837e-02 -2.019e-01  4.596e+00 1.766e-01 3.604e-01 9.327e-02 9.347e-02 3.344e-02 7.658e-02 7.337e-02 6.825e-02 2.982e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -7.000e+00  1.000e+01  2.036e-02 -2.019e-01  6.254e+00 1.766e-01 3.604e-01 9.328e-02 9.347e-02 2.102e-02 9.947e-02 6.016e-02 4.290e-02 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -7.000e+00  1.000e+01  2.234e-02 -2.019e-01  8.269e+00 1.766e-01 3.604e-01 9.329e-02 9.347e-02 1.334e-02 7.510e-02 5.071e-02 2.721e-02 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -7.000e+00  1.000e+01  2.433e-02 -2.019e-01  1.068e+01 1.766e-01 3.604e-01 9.329e-02 9.347e-02 8.509e-03 9.301e-02 4.392e-02 1.737e-02 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -7.000e+00  1.000e+01  2.632e-02 -2.019e-01  1.351e+01 1.766e-01 3.604e-01 9.330e-02 9.347e-02 5.669e-03 4.627e-02 3.875e-02 1.157e-02 9.421e-02 9.600e-02 #  p p > zp > l+ l-
2.850e+03 -7.000e+00  1.000e+01  2.830e-02 -2.019e-01  1.680e+01 1.766e-01 3.604e-01 9.330e-02 9.347e-02 3.709e-03 2.444e-02 3.473e-02 7.570e-03 7.932e-02 8.133e-02 #  p p > zp > l+ l-
3.050e+03 -7.000e+00  1.000e+01  3.029e-02 -2.019e-01  2.060e+01 1.766e-01 3.604e-01 9.330e-02 9.347e-02 2.522e-03 2.338e-02 3.166e-02 5.147e-03 6.690e-02 7.193e-02 #  p p > zp > l+ l-
3.250e+03 -7.000e+00  1.000e+01  3.228e-02 -2.019e-01  2.492e+01 1.766e-01 3.604e-01 9.330e-02 9.346e-02 1.880e-03 2.304e-02 2.925e-02 3.838e-03 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -7.000e+00  1.000e+01  3.426e-02 -2.019e-01  2.981e+01 1.766e-01 3.604e-01 9.330e-02 9.346e-02 1.340e-03 3.957e-02 2.736e-02 2.734e-03 5.498e-02 5.992e-02 #  p p > zp > l+ l-
3.650e+03 -7.000e+00  1.000e+01  3.625e-02 -2.019e-01  3.530e+01 1.766e-01 3.604e-01 9.330e-02 9.346e-02 1.189e-03 2.323e-02 2.588e-02 2.427e-03 5.199e-02 5.561e-02 #  p p > zp > l+ l-
3.850e+03 -7.000e+00  1.000e+01  3.823e-02 -2.019e-01  4.143e+01 1.766e-01 3.604e-01 9.330e-02 9.346e-02 1.033e-03 2.235e-02 2.468e-02 2.108e-03 5.009e-02 5.309e-02 #  p p > zp > l+ l-
4.050e+03 -7.000e+00  1.000e+01  4.022e-02 -2.019e-01  4.822e+01 1.766e-01 3.604e-01 9.330e-02 9.346e-02 8.601e-04 3.938e-02 2.376e-02 1.755e-03 4.745e-02 5.162e-02 #  p p > zp > l+ l-
4.250e+03 -7.000e+00  1.000e+01  4.221e-02 -2.019e-01  5.573e+01 1.766e-01 3.604e-01 9.330e-02 9.346e-02 7.609e-04 2.723e-02 2.300e-02 1.553e-03 4.896e-02 5.083e-02 #  p p > zp > l+ l-
2.500e+02 -6.000e+00  1.000e+01  2.507e-03 -1.978e-01  9.706e-03 1.546e-01 4.294e-01 0.000e+00 1.115e-01 6.135e+00 5.185e+00 3.743e+00 1.704e+01 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -6.000e+00  1.000e+01  4.513e-03 -1.978e-01  6.197e-02 1.412e-01 3.923e-01 8.472e-02 1.019e-01 1.900e+00 1.086e+00 1.243e+00 5.278e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -6.000e+00  1.000e+01  6.518e-03 -1.978e-01  1.894e-01 1.392e-01 3.868e-01 9.701e-02 1.005e-01 8.174e-01 4.509e-01 6.188e-01 2.271e+00 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -6.000e+00  1.000e+01  8.524e-03 -1.978e-01  4.245e-01 1.389e-01 3.859e-01 9.899e-02 1.002e-01 4.047e-01 2.978e-01 3.658e-01 1.124e+00 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -6.000e+00  1.000e+01  1.053e-02 -1.978e-01  8.008e-01 1.388e-01 3.856e-01 9.954e-02 1.002e-01 2.134e-01 2.775e-01 2.361e-01 5.927e-01 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.250e+03 -6.000e+00  1.000e+01  1.254e-02 -1.978e-01  1.352e+00 1.388e-01 3.855e-01 9.974e-02 1.001e-01 1.217e-01 1.816e-01 1.633e-01 3.381e-01 6.579e-01 5.284e-01 #  p p > zp > l+ l-
1.450e+03 -6.000e+00  1.000e+01  1.454e-02 -1.978e-01  2.110e+00 1.388e-01 3.854e-01 9.983e-02 1.001e-01 7.158e-02 1.259e-01 1.196e-01 1.988e-01 6.180e-01 3.979e-01 #  p p > zp > l+ l-
1.650e+03 -6.000e+00  1.000e+01  1.655e-02 -1.978e-01  3.109e+00 1.387e-01 3.854e-01 9.988e-02 1.001e-01 4.299e-02 9.152e-02 9.238e-02 1.194e-01 3.372e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -6.000e+00  1.000e+01  1.855e-02 -1.978e-01  4.382e+00 1.387e-01 3.854e-01 9.990e-02 1.001e-01 2.673e-02 7.651e-02 7.328e-02 7.425e-02 2.981e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -6.000e+00  1.000e+01  2.056e-02 -1.978e-01  5.963e+00 1.387e-01 3.854e-01 9.991e-02 1.001e-01 1.680e-02 9.940e-02 6.007e-02 4.667e-02 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -6.000e+00  1.000e+01  2.256e-02 -1.978e-01  7.884e+00 1.387e-01 3.854e-01 9.992e-02 1.001e-01 1.065e-02 7.495e-02 5.062e-02 2.959e-02 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -6.000e+00  1.000e+01  2.457e-02 -1.978e-01  1.018e+01 1.387e-01 3.854e-01 9.992e-02 1.001e-01 6.793e-03 9.284e-02 4.382e-02 1.887e-02 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -6.000e+00  1.000e+01  2.657e-02 -1.978e-01  1.288e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 4.523e-03 4.619e-02 3.866e-02 1.256e-02 9.420e-02 9.599e-02 #  p p > zp > l+ l-
2.850e+03 -6.000e+00  1.000e+01  2.858e-02 -1.978e-01  1.602e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 2.957e-03 2.439e-02 3.464e-02 8.215e-03 7.932e-02 8.132e-02 #  p p > zp > l+ l-
3.050e+03 -6.000e+00  1.000e+01  3.059e-02 -1.978e-01  1.964e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 2.004e-03 2.334e-02 3.158e-02 5.568e-03 6.690e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -6.000e+00  1.000e+01  3.259e-02 -1.978e-01  2.376e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 1.482e-03 2.298e-02 2.918e-02 4.118e-03 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -6.000e+00  1.000e+01  3.460e-02 -1.978e-01  2.842e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 1.042e-03 3.953e-02 2.730e-02 2.894e-03 5.498e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -6.000e+00  1.000e+01  3.660e-02 -1.978e-01  3.366e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 9.192e-04 2.315e-02 2.582e-02 2.553e-03 5.197e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -6.000e+00  1.000e+01  3.861e-02 -1.978e-01  3.950e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 7.964e-04 2.225e-02 2.463e-02 2.212e-03 5.009e-02 5.307e-02 #  p p > zp > l+ l-
4.050e+03 -6.000e+00  1.000e+01  4.061e-02 -1.978e-01  4.598e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 6.633e-04 3.935e-02 2.371e-02 1.843e-03 4.744e-02 5.160e-02 #  p p > zp > l+ l-
4.250e+03 -6.000e+00  1.000e+01  4.262e-02 -1.978e-01  5.314e+01 1.387e-01 3.854e-01 9.993e-02 1.001e-01 5.855e-04 2.715e-02 2.296e-02 1.626e-03 4.895e-02 5.082e-02 #  p p > zp > l+ l-
2.500e+02 -5.000e+00  1.000e+01  2.539e-03 -1.930e-01  9.441e-03 1.132e-01 4.528e-01 0.000e+00 1.178e-01 4.601e+00 5.184e+00 3.743e+00 1.840e+01 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -5.000e+00  1.000e+01  4.570e-03 -1.930e-01  6.057e-02 1.029e-01 4.116e-01 8.907e-02 1.071e-01 1.418e+00 1.086e+00 1.243e+00 5.671e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -5.000e+00  1.000e+01  6.601e-03 -1.930e-01  1.852e-01 1.014e-01 4.056e-01 1.019e-01 1.056e-01 6.095e-01 4.509e-01 6.187e-01 2.438e+00 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -5.000e+00  1.000e+01  8.632e-03 -1.930e-01  4.153e-01 1.011e-01 4.046e-01 1.040e-01 1.053e-01 3.017e-01 2.977e-01 3.657e-01 1.207e+00 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -5.000e+00  1.000e+01  1.066e-02 -1.930e-01  7.834e-01 1.011e-01 4.043e-01 1.046e-01 1.052e-01 1.591e-01 2.775e-01 2.361e-01 6.362e-01 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.250e+03 -5.000e+00  1.000e+01  1.269e-02 -1.930e-01  1.322e+00 1.010e-01 4.042e-01 1.048e-01 1.052e-01 9.072e-02 1.815e-01 1.632e-01 3.629e-01 6.578e-01 5.283e-01 #  p p > zp > l+ l-
1.450e+03 -5.000e+00  1.000e+01  1.473e-02 -1.930e-01  2.064e+00 1.010e-01 4.041e-01 1.049e-01 1.052e-01 5.334e-02 1.259e-01 1.195e-01 2.133e-01 6.179e-01 3.978e-01 #  p p > zp > l+ l-
1.650e+03 -5.000e+00  1.000e+01  1.676e-02 -1.930e-01  3.041e+00 1.010e-01 4.041e-01 1.049e-01 1.052e-01 3.203e-02 9.148e-02 9.233e-02 1.281e-01 3.372e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -5.000e+00  1.000e+01  1.879e-02 -1.930e-01  4.287e+00 1.010e-01 4.041e-01 1.049e-01 1.052e-01 1.991e-02 7.648e-02 7.323e-02 7.965e-02 2.981e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -5.000e+00  1.000e+01  2.082e-02 -1.930e-01  5.833e+00 1.010e-01 4.041e-01 1.049e-01 1.052e-01 1.251e-02 9.937e-02 6.002e-02 5.005e-02 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -5.000e+00  1.000e+01  2.285e-02 -1.930e-01  7.712e+00 1.010e-01 4.041e-01 1.050e-01 1.052e-01 7.930e-03 7.488e-02 5.058e-02 3.172e-02 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -5.000e+00  1.000e+01  2.488e-02 -1.930e-01  9.957e+00 1.010e-01 4.041e-01 1.050e-01 1.052e-01 5.055e-03 9.277e-02 4.378e-02 2.022e-02 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -5.000e+00  1.000e+01  2.691e-02 -1.930e-01  1.260e+01 1.010e-01 4.041e-01 1.050e-01 1.052e-01 3.367e-03 4.615e-02 3.862e-02 1.347e-02 9.420e-02 9.598e-02 #  p p > zp > l+ l-
2.850e+03 -5.000e+00  1.000e+01  2.894e-02 -1.930e-01  1.567e+01 1.010e-01 4.041e-01 1.050e-01 1.052e-01 2.198e-03 2.437e-02 3.460e-02 8.791e-03 7.932e-02 8.132e-02 #  p p > zp > l+ l-
3.050e+03 -5.000e+00  1.000e+01  3.098e-02 -1.930e-01  1.921e+01 1.010e-01 4.041e-01 1.050e-01 1.052e-01 1.488e-03 2.332e-02 3.154e-02 5.953e-03 6.689e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -5.000e+00  1.000e+01  3.301e-02 -1.930e-01  2.324e+01 1.010e-01 4.040e-01 1.050e-01 1.052e-01 1.097e-03 2.295e-02 2.915e-02 4.388e-03 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -5.000e+00  1.000e+01  3.504e-02 -1.930e-01  2.780e+01 1.010e-01 4.040e-01 1.050e-01 1.052e-01 7.688e-04 3.951e-02 2.727e-02 3.075e-03 5.497e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -5.000e+00  1.000e+01  3.707e-02 -1.930e-01  3.293e+01 1.010e-01 4.040e-01 1.050e-01 1.052e-01 6.726e-04 2.311e-02 2.579e-02 2.691e-03 5.197e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -5.000e+00  1.000e+01  3.910e-02 -1.930e-01  3.864e+01 1.010e-01 4.040e-01 1.050e-01 1.052e-01 5.677e-04 2.221e-02 2.460e-02 2.271e-03 5.009e-02 5.307e-02 #  p p > zp > l+ l-
4.050e+03 -5.000e+00  1.000e+01  4.113e-02 -1.930e-01  4.498e+01 1.010e-01 4.040e-01 1.050e-01 1.052e-01 4.776e-04 3.934e-02 2.369e-02 1.911e-03 4.743e-02 5.160e-02 #  p p > zp > l+ l-
4.250e+03 -5.000e+00  1.000e+01  4.316e-02 -1.930e-01  5.198e+01 1.010e-01 4.040e-01 1.050e-01 1.052e-01 4.263e-04 2.712e-02 2.293e-02 1.705e-03 4.894e-02 5.081e-02 #  p p > zp > l+ l-
2.500e+02 -4.000e+00  1.000e+01  2.707e-03 -1.815e-01  1.044e-02 7.448e-02 4.655e-01 0.000e+00 1.217e-01 3.432e+00 5.185e+00 3.743e+00 2.145e+01 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -4.000e+00  1.000e+01  4.873e-03 -1.815e-01  6.718e-02 6.753e-02 4.220e-01 9.171e-02 1.103e-01 1.055e+00 1.087e+00 1.243e+00 6.591e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -4.000e+00  1.000e+01  7.039e-03 -1.815e-01  2.055e-01 6.651e-02 4.157e-01 1.049e-01 1.086e-01 4.529e-01 4.510e-01 6.190e-01 2.831e+00 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -4.000e+00  1.000e+01  9.205e-03 -1.815e-01  4.608e-01 6.634e-02 4.147e-01 1.070e-01 1.084e-01 2.242e-01 2.980e-01 3.659e-01 1.401e+00 7.007e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -4.000e+00  1.000e+01  1.137e-02 -1.815e-01  8.692e-01 6.629e-02 4.143e-01 1.076e-01 1.083e-01 1.181e-01 2.777e-01 2.363e-01 7.381e-01 7.134e-01 7.237e-01 #  p p > zp > l+ l-
1.250e+03 -4.000e+00  1.000e+01  1.354e-02 -1.815e-01  1.467e+00 6.628e-02 4.142e-01 1.078e-01 1.083e-01 6.738e-02 1.818e-01 1.634e-01 4.211e-01 6.581e-01 5.286e-01 #  p p > zp > l+ l-
1.450e+03 -4.000e+00  1.000e+01  1.570e-02 -1.815e-01  2.290e+00 6.627e-02 4.142e-01 1.079e-01 1.082e-01 3.960e-02 1.260e-01 1.198e-01 2.475e-01 6.182e-01 3.981e-01 #  p p > zp > l+ l-
1.650e+03 -4.000e+00  1.000e+01  1.787e-02 -1.815e-01  3.375e+00 6.626e-02 4.141e-01 1.080e-01 1.082e-01 2.377e-02 9.169e-02 9.254e-02 1.486e-01 3.374e-01 3.031e-01 #  p p > zp > l+ l-
1.850e+03 -4.000e+00  1.000e+01  2.004e-02 -1.815e-01  4.757e+00 6.626e-02 4.141e-01 1.080e-01 1.082e-01 1.477e-02 7.663e-02 7.344e-02 9.233e-02 2.982e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -4.000e+00  1.000e+01  2.220e-02 -1.815e-01  6.473e+00 6.626e-02 4.141e-01 1.080e-01 1.082e-01 9.281e-03 9.952e-02 6.023e-02 5.801e-02 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -4.000e+00  1.000e+01  2.437e-02 -1.815e-01  8.558e+00 6.626e-02 4.141e-01 1.080e-01 1.082e-01 5.884e-03 7.522e-02 5.078e-02 3.677e-02 1.544e-01 1.416e-01 #  p p > zp > l+ l-
2.450e+03 -4.000e+00  1.000e+01  2.653e-02 -1.815e-01  1.105e+01 6.626e-02 4.141e-01 1.080e-01 1.082e-01 3.751e-03 9.313e-02 4.399e-02 2.344e-02 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -4.000e+00  1.000e+01  2.870e-02 -1.815e-01  1.398e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 2.498e-03 4.634e-02 3.882e-02 1.562e-02 9.421e-02 9.600e-02 #  p p > zp > l+ l-
2.850e+03 -4.000e+00  1.000e+01  3.087e-02 -1.815e-01  1.739e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 1.635e-03 2.447e-02 3.480e-02 1.022e-02 7.932e-02 8.134e-02 #  p p > zp > l+ l-
3.050e+03 -4.000e+00  1.000e+01  3.303e-02 -1.815e-01  2.132e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 1.115e-03 2.342e-02 3.172e-02 6.968e-03 6.691e-02 7.193e-02 #  p p > zp > l+ l-
3.250e+03 -4.000e+00  1.000e+01  3.520e-02 -1.815e-01  2.579e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 8.371e-04 2.309e-02 2.931e-02 5.232e-03 5.992e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -4.000e+00  1.000e+01  3.736e-02 -1.815e-01  3.085e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 5.890e-04 3.960e-02 2.741e-02 3.681e-03 5.499e-02 5.992e-02 #  p p > zp > l+ l-
3.650e+03 -4.000e+00  1.000e+01  3.953e-02 -1.815e-01  3.654e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 5.483e-04 2.330e-02 2.593e-02 3.427e-03 5.199e-02 5.562e-02 #  p p > zp > l+ l-
3.850e+03 -4.000e+00  1.000e+01  4.170e-02 -1.815e-01  4.288e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 4.519e-04 2.241e-02 2.472e-02 2.824e-03 5.009e-02 5.309e-02 #  p p > zp > l+ l-
4.050e+03 -4.000e+00  1.000e+01  4.386e-02 -1.815e-01  4.991e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 3.901e-04 3.940e-02 2.380e-02 2.438e-03 4.745e-02 5.163e-02 #  p p > zp > l+ l-
4.250e+03 -4.000e+00  1.000e+01  4.603e-02 -1.815e-01  5.768e+01 6.625e-02 4.141e-01 1.080e-01 1.082e-01 3.459e-04 2.728e-02 2.304e-02 2.162e-03 4.896e-02 5.084e-02 #  p p > zp > l+ l-
2.500e+02 -3.000e+00  1.000e+01  2.897e-03 -1.694e-01  1.195e-02 4.190e-02 4.656e-01 0.000e+00 1.222e-01 2.203e+00 5.185e+00 3.744e+00 2.448e+01 5.259e+00 6.888e+00 #  p p > zp > l+ l-
4.500e+02 -3.000e+00  1.000e+01  5.214e-03 -1.694e-01  7.689e-02 3.798e-02 4.220e-01 9.210e-02 1.108e-01 6.766e-01 1.087e+00 1.243e+00 7.518e+00 3.882e+00 2.777e+00 #  p p > zp > l+ l-
6.500e+02 -3.000e+00  1.000e+01  7.531e-03 -1.694e-01  2.352e-01 3.741e-02 4.157e-01 1.053e-01 1.091e-01 2.905e-01 4.512e-01 6.193e-01 3.228e+00 2.427e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -3.000e+00  1.000e+01  9.848e-03 -1.694e-01  5.274e-01 3.732e-02 4.146e-01 1.075e-01 1.088e-01 1.437e-01 2.983e-01 3.663e-01 1.597e+00 7.009e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -3.000e+00  1.000e+01  1.217e-02 -1.694e-01  9.949e-01 3.729e-02 4.143e-01 1.081e-01 1.087e-01 7.566e-02 2.781e-01 2.366e-01 8.406e-01 7.137e-01 7.241e-01 #  p p > zp > l+ l-
1.250e+03 -3.000e+00  1.000e+01  1.448e-02 -1.694e-01  1.679e+00 3.728e-02 4.142e-01 1.083e-01 1.087e-01 4.320e-02 1.821e-01 1.638e-01 4.800e-01 6.586e-01 5.289e-01 #  p p > zp > l+ l-
1.450e+03 -3.000e+00  1.000e+01  1.680e-02 -1.694e-01  2.621e+00 3.727e-02 4.142e-01 1.084e-01 1.087e-01 2.538e-02 1.262e-01 1.201e-01 2.820e-01 6.187e-01 3.984e-01 #  p p > zp > l+ l-
1.650e+03 -3.000e+00  1.000e+01  1.912e-02 -1.694e-01  3.862e+00 3.727e-02 4.141e-01 1.084e-01 1.087e-01 1.524e-02 9.199e-02 9.285e-02 1.693e-01 3.378e-01 3.033e-01 #  p p > zp > l+ l-
1.850e+03 -3.000e+00  1.000e+01  2.143e-02 -1.694e-01  5.444e+00 3.727e-02 4.141e-01 1.084e-01 1.087e-01 9.462e-03 7.685e-02 7.374e-02 1.051e-01 2.984e-01 2.366e-01 #  p p > zp > l+ l-
2.050e+03 -3.000e+00  1.000e+01  2.375e-02 -1.694e-01  7.408e+00 3.727e-02 4.141e-01 1.085e-01 1.087e-01 5.940e-03 9.974e-02 6.054e-02 6.600e-02 2.237e-01 1.809e-01 #  p p > zp > l+ l-
2.250e+03 -3.000e+00  1.000e+01  2.607e-02 -1.694e-01  9.795e+00 3.727e-02 4.141e-01 1.085e-01 1.087e-01 3.772e-03 7.572e-02 5.109e-02 4.191e-02 1.545e-01 1.416e-01 #  p p > zp > l+ l-
2.450e+03 -3.000e+00  1.000e+01  2.839e-02 -1.694e-01  1.265e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 2.405e-03 9.367e-02 4.430e-02 2.673e-02 1.175e-01 1.154e-01 #  p p > zp > l+ l-
2.650e+03 -3.000e+00  1.000e+01  3.070e-02 -1.694e-01  1.600e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 1.603e-03 4.661e-02 3.913e-02 1.781e-02 9.423e-02 9.604e-02 #  p p > zp > l+ l-
2.850e+03 -3.000e+00  1.000e+01  3.302e-02 -1.694e-01  1.991e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 1.053e-03 2.462e-02 3.508e-02 1.170e-02 7.933e-02 8.137e-02 #  p p > zp > l+ l-
3.050e+03 -3.000e+00  1.000e+01  3.534e-02 -1.694e-01  2.440e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 7.249e-04 2.356e-02 3.199e-02 8.054e-03 6.693e-02 7.194e-02 #  p p > zp > l+ l-
3.250e+03 -3.000e+00  1.000e+01  3.766e-02 -1.694e-01  2.952e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 5.603e-04 2.329e-02 2.955e-02 6.226e-03 5.993e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -3.000e+00  1.000e+01  3.997e-02 -1.694e-01  3.531e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 3.952e-04 3.974e-02 2.763e-02 4.392e-03 5.501e-02 5.993e-02 #  p p > zp > l+ l-
3.650e+03 -3.000e+00  1.000e+01  4.229e-02 -1.694e-01  4.182e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 3.868e-04 2.357e-02 2.613e-02 4.298e-03 5.203e-02 5.565e-02 #  p p > zp > l+ l-
3.850e+03 -3.000e+00  1.000e+01  4.461e-02 -1.694e-01  4.907e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 3.153e-04 2.271e-02 2.490e-02 3.504e-03 5.010e-02 5.313e-02 #  p p > zp > l+ l-
4.050e+03 -3.000e+00  1.000e+01  4.692e-02 -1.694e-01  5.713e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 2.797e-04 3.948e-02 2.397e-02 3.108e-03 4.749e-02 5.167e-02 #  p p > zp > l+ l-
4.250e+03 -3.000e+00  1.000e+01  4.924e-02 -1.694e-01  6.601e+01 3.727e-02 4.141e-01 1.085e-01 1.087e-01 2.467e-04 2.753e-02 2.319e-02 2.741e-03 4.899e-02 5.089e-02 #  p p > zp > l+ l-
2.500e+02 -2.000e+00  1.000e+01  3.123e-03 -1.559e-01  1.427e-02 1.812e-02 4.530e-01 0.000e+00 1.194e-01 1.104e+00 5.186e+00 3.744e+00 2.759e+01 5.260e+00 6.888e+00 #  p p > zp > l+ l-
4.500e+02 -2.000e+00  1.000e+01  5.621e-03 -1.559e-01  9.162e-02 1.646e-02 4.116e-01 9.021e-02 1.085e-01 3.397e-01 1.087e+00 1.244e+00 8.493e+00 3.883e+00 2.777e+00 #  p p > zp > l+ l-
6.500e+02 -2.000e+00  1.000e+01  8.119e-03 -1.559e-01  2.802e-01 1.622e-02 4.056e-01 1.032e-01 1.069e-01 1.460e-01 4.515e-01 6.198e-01 3.650e+00 2.427e+00 1.599e+00 #  p p > zp > l+ l-
8.500e+02 -2.000e+00  1.000e+01  1.062e-02 -1.559e-01  6.282e-01 1.618e-02 4.046e-01 1.053e-01 1.066e-01 7.217e-02 2.989e-01 3.668e-01 1.804e+00 7.013e-01 1.033e+00 #  p p > zp > l+ l-
1.050e+03 -2.000e+00  1.000e+01  1.311e-02 -1.559e-01  1.185e+00 1.617e-02 4.043e-01 1.059e-01 1.066e-01 3.795e-02 2.786e-01 2.372e-01 9.487e-01 7.142e-01 7.247e-01 #  p p > zp > l+ l-
1.250e+03 -2.000e+00  1.000e+01  1.561e-02 -1.559e-01  2.000e+00 1.617e-02 4.042e-01 1.061e-01 1.065e-01 2.168e-02 1.826e-01 1.643e-01 5.420e-01 6.594e-01 5.295e-01 #  p p > zp > l+ l-
1.450e+03 -2.000e+00  1.000e+01  1.811e-02 -1.559e-01  3.122e+00 1.616e-02 4.041e-01 1.062e-01 1.065e-01 1.273e-02 1.266e-01 1.206e-01 3.184e-01 6.193e-01 3.988e-01 #  p p > zp > l+ l-
1.650e+03 -2.000e+00  1.000e+01  2.061e-02 -1.559e-01  4.600e+00 1.616e-02 4.041e-01 1.062e-01 1.065e-01 7.644e-03 9.246e-02 9.332e-02 1.911e-01 3.384e-01 3.037e-01 #  p p > zp > l+ l-
1.850e+03 -2.000e+00  1.000e+01  2.311e-02 -1.559e-01  6.484e+00 1.616e-02 4.041e-01 1.063e-01 1.065e-01 4.716e-03 7.718e-02 7.420e-02 1.179e-01 2.986e-01 2.368e-01 #  p p > zp > l+ l-
2.050e+03 -2.000e+00  1.000e+01  2.560e-02 -1.559e-01  8.823e+00 1.616e-02 4.041e-01 1.063e-01 1.065e-01 2.976e-03 1.001e-01 6.100e-02 7.440e-02 2.239e-01 1.811e-01 #  p p > zp > l+ l-
2.250e+03 -2.000e+00  1.000e+01  2.810e-02 -1.559e-01  1.167e+01 1.616e-02 4.041e-01 1.063e-01 1.065e-01 1.895e-03 7.649e-02 5.155e-02 4.737e-02 1.546e-01 1.418e-01 #  p p > zp > l+ l-
2.450e+03 -2.000e+00  1.000e+01  3.060e-02 -1.559e-01  1.506e+01 1.616e-02 4.041e-01 1.063e-01 1.065e-01 1.210e-03 9.449e-02 4.477e-02 3.024e-02 1.176e-01 1.154e-01 #  p p > zp > l+ l-
2.650e+03 -2.000e+00  1.000e+01  3.310e-02 -1.559e-01  1.906e+01 1.616e-02 4.041e-01 1.063e-01 1.065e-01 8.102e-04 4.703e-02 3.959e-02 2.025e-02 9.427e-02 9.608e-02 #  p p > zp > l+ l-
2.850e+03 -2.000e+00  1.000e+01  3.560e-02 -1.559e-01  2.371e+01 1.616e-02 4.041e-01 1.063e-01 1.065e-01 5.331e-04 2.483e-02 3.552e-02 1.333e-02 7.934e-02 8.141e-02 #  p p > zp > l+ l-
3.050e+03 -2.000e+00  1.000e+01  3.810e-02 -1.559e-01  2.906e+01 1.616e-02 4.040e-01 1.063e-01 1.065e-01 3.775e-04 2.378e-02 3.240e-02 9.437e-03 6.696e-02 7.196e-02 #  p p > zp > l+ l-
3.250e+03 -2.000e+00  1.000e+01  4.059e-02 -1.559e-01  3.516e+01 1.616e-02 4.040e-01 1.063e-01 1.065e-01 2.946e-04 2.360e-02 2.992e-02 7.366e-03 5.996e-02 6.576e-02 #  p p > zp > l+ l-
3.450e+03 -2.000e+00  1.000e+01  4.309e-02 -1.559e-01  4.206e+01 1.616e-02 4.040e-01 1.063e-01 1.065e-01 2.647e-04 3.994e-02 2.797e-02 6.617e-03 5.505e-02 5.996e-02 #  p p > zp > l+ l-
3.650e+03 -2.000e+00  1.000e+01  4.559e-02 -1.559e-01  4.980e+01 1.616e-02 4.040e-01 1.063e-01 1.065e-01 2.203e-04 2.399e-02 2.643e-02 5.506e-03 5.208e-02 5.569e-02 #  p p > zp > l+ l-
3.850e+03 -2.000e+00  1.000e+01  4.809e-02 -1.559e-01  5.845e+01 1.616e-02 4.040e-01 1.063e-01 1.065e-01 1.844e-04 2.316e-02 2.518e-02 4.609e-03 5.011e-02 5.318e-02 #  p p > zp > l+ l-
4.050e+03 -2.000e+00  1.000e+01  5.059e-02 -1.559e-01  6.804e+01 1.616e-02 4.040e-01 1.063e-01 1.065e-01 1.585e-04 3.961e-02 2.422e-02 3.963e-03 4.753e-02 5.173e-02 #  p p > zp > l+ l-
4.250e+03 -2.000e+00  1.000e+01  5.308e-02 -1.559e-01  7.862e+01 1.616e-02 4.040e-01 1.063e-01 1.065e-01 1.387e-04 2.791e-02 2.342e-02 3.467e-03 4.904e-02 5.096e-02 #  p p > zp > l+ l-
2.500e+02 -1.000e+00  1.000e+01  3.439e-03 -1.391e-01  1.825e-02 4.297e-03 4.297e-01 0.000e+00 1.138e-01 3.164e-01 5.187e+00 3.745e+00 3.164e+01 5.261e+00 6.889e+00 #  p p > zp > l+ l-
4.500e+02 -1.000e+00  1.000e+01  6.191e-03 -1.391e-01  1.166e-01 3.922e-03 3.922e-01 8.639e-02 1.039e-01 9.781e-02 1.088e+00 1.245e+00 9.781e+00 3.885e+00 2.778e+00 #  p p > zp > l+ l-
6.500e+02 -1.000e+00  1.000e+01  8.942e-03 -1.391e-01  3.565e-01 3.867e-03 3.867e-01 9.891e-02 1.024e-01 4.205e-02 4.520e-01 6.207e-01 4.205e+00 2.428e+00 1.600e+00 #  p p > zp > l+ l-
8.500e+02 -1.000e+00  1.000e+01  1.169e-02 -1.391e-01  7.991e-01 3.858e-03 3.858e-01 1.009e-01 1.022e-01 2.079e-02 2.999e-01 3.677e-01 2.079e+00 7.019e-01 1.034e+00 #  p p > zp > l+ l-
1.050e+03 -1.000e+00  1.000e+01  1.444e-02 -1.391e-01  1.507e+00 3.856e-03 3.856e-01 1.015e-01 1.021e-01 1.091e-02 2.795e-01 2.380e-01 1.091e+00 7.150e-01 7.256e-01 #  p p > zp > l+ l-
1.250e+03 -1.000e+00  1.000e+01  1.720e-02 -1.391e-01  2.544e+00 3.855e-03 3.855e-01 1.017e-01 1.021e-01 6.244e-03 1.835e-01 1.651e-01 6.244e-01 6.606e-01 5.304e-01 #  p p > zp > l+ l-
1.450e+03 -1.000e+00  1.000e+01  1.995e-02 -1.391e-01  3.971e+00 3.854e-03 3.854e-01 1.018e-01 1.021e-01 3.667e-03 1.272e-01 1.214e-01 3.667e-01 6.205e-01 3.996e-01 #  p p > zp > l+ l-
1.650e+03 -1.000e+00  1.000e+01  2.270e-02 -1.391e-01  5.851e+00 3.854e-03 3.854e-01 1.018e-01 1.021e-01 2.204e-03 9.326e-02 9.412e-02 2.204e-01 3.393e-01 3.044e-01 #  p p > zp > l+ l-
1.850e+03 -1.000e+00  1.000e+01  2.545e-02 -1.391e-01  8.248e+00 3.854e-03 3.854e-01 1.019e-01 1.021e-01 1.355e-03 7.774e-02 7.498e-02 1.355e-01 2.991e-01 2.372e-01 #  p p > zp > l+ l-
2.050e+03 -1.000e+00  1.000e+01  2.820e-02 -1.391e-01  1.122e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 8.641e-04 1.006e-01 6.180e-02 8.641e-02 2.242e-01 1.814e-01 #  p p > zp > l+ l-
2.250e+03 -1.000e+00  1.000e+01  3.095e-02 -1.391e-01  1.484e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 5.473e-04 7.781e-02 5.234e-02 5.473e-02 1.547e-01 1.420e-01 #  p p > zp > l+ l-
2.450e+03 -1.000e+00  1.000e+01  3.370e-02 -1.391e-01  1.916e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 3.501e-04 9.590e-02 4.558e-02 3.501e-02 1.177e-01 1.155e-01 #  p p > zp > l+ l-
2.650e+03 -1.000e+00  1.000e+01  3.646e-02 -1.391e-01  2.424e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 2.376e-04 4.775e-02 4.038e-02 2.376e-02 9.432e-02 9.616e-02 #  p p > zp > l+ l-
2.850e+03 -1.000e+00  1.000e+01  3.921e-02 -1.391e-01  3.016e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 1.570e-04 2.521e-02 3.627e-02 1.570e-02 7.937e-02 8.149e-02 #  p p > zp > l+ l-
3.050e+03 -1.000e+00  1.000e+01  4.196e-02 -1.391e-01  3.696e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 1.162e-04 2.415e-02 3.309e-02 1.162e-02 6.701e-02 7.200e-02 #  p p > zp > l+ l-
3.250e+03 -1.000e+00  1.000e+01  4.471e-02 -1.391e-01  4.472e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 9.290e-05 2.413e-02 3.055e-02 9.290e-03 6.000e-02 6.576e-02 #  p p > zp > l+ l-
3.450e+03 -1.000e+00  1.000e+01  4.746e-02 -1.391e-01  5.349e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 8.579e-05 4.030e-02 2.854e-02 8.579e-03 5.511e-02 5.999e-02 #  p p > zp > l+ l-
3.650e+03 -1.000e+00  1.000e+01  5.021e-02 -1.391e-01  6.335e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 7.087e-05 2.473e-02 2.696e-02 7.087e-03 5.217e-02 5.576e-02 #  p p > zp > l+ l-
3.850e+03 -1.000e+00  1.000e+01  5.296e-02 -1.391e-01  7.434e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 6.606e-05 2.395e-02 2.565e-02 6.606e-03 5.013e-02 5.326e-02 #  p p > zp > l+ l-
4.050e+03 -1.000e+00  1.000e+01  5.572e-02 -1.391e-01  8.654e+01 3.854e-03 3.854e-01 1.019e-01 1.021e-01 5.604e-05 3.983e-02 2.466e-02 5.604e-03 4.762e-02 5.183e-02 #  p p > zp > l+ l-
4.250e+03 -1.000e+00  1.000e+01  5.847e-02 -1.391e-01  1.000e+02 3.854e-03 3.854e-01 1.019e-01 1.021e-01 4.969e-05 2.856e-02 2.381e-02 4.969e-03 4.912e-02 5.109e-02 #  p p > zp > l+ l-
2.500e+02 0.000e+00  1.000e+01  3.826e-03 -1.197e-01  2.433e-02 0.000e+00 3.990e-01 0.000e+00 1.062e-01 0.000e+00 5.188e+00 3.746e+00 3.622e+01 5.263e+00 6.891e+00 #  p p > zp > l+ l-
4.500e+02 0.000e+00  1.000e+01  6.887e-03 -1.197e-01  1.545e-01 0.000e+00 3.663e-01 8.109e-02 9.751e-02 0.000e+00 1.089e+00 1.246e+00 1.126e+01 3.888e+00 2.780e+00 #  p p > zp > l+ l-
6.500e+02 0.000e+00  1.000e+01  9.947e-03 -1.197e-01  4.719e-01 0.000e+00 3.616e-01 9.293e-02 9.624e-02 0.000e+00 4.528e-01 6.219e-01 4.845e+00 2.430e+00 1.601e+00 #  p p > zp > l+ l-
8.500e+02 0.000e+00  1.000e+01  1.301e-02 -1.197e-01  1.058e+00 0.000e+00 3.608e-01 9.484e-02 9.603e-02 0.000e+00 3.014e-01 3.690e-01 2.395e+00 7.028e-01 1.035e+00 #  p p > zp > l+ l-
1.050e+03 0.000e+00  1.000e+01  1.607e-02 -1.197e-01  1.995e+00 0.000e+00 3.605e-01 9.537e-02 9.597e-02 0.000e+00 2.809e-01 2.394e-01 1.256e+00 7.163e-01 7.271e-01 #  p p > zp > l+ l-
1.250e+03 0.000e+00  1.000e+01  1.913e-02 -1.197e-01  3.366e+00 0.000e+00 3.605e-01 9.557e-02 9.595e-02 0.000e+00 1.849e-01 1.664e-01 7.192e-01 6.625e-01 5.318e-01 #  p p > zp > l+ l-
1.450e+03 0.000e+00  1.000e+01  2.219e-02 -1.197e-01  5.255e+00 0.000e+00 3.604e-01 9.566e-02 9.594e-02 0.000e+00 1.280e-01 1.226e-01 4.224e-01 6.222e-01 4.008e-01 #  p p > zp > l+ l-
1.650e+03 0.000e+00  1.000e+01  2.525e-02 -1.197e-01  7.743e+00 0.000e+00 3.604e-01 9.570e-02 9.593e-02 0.000e+00 9.447e-02 9.535e-02 2.541e-01 3.408e-01 3.054e-01 #  p p > zp > l+ l-
1.850e+03 0.000e+00  1.000e+01  2.831e-02 -1.197e-01  1.091e+01 0.000e+00 3.604e-01 9.572e-02 9.593e-02 0.000e+00 7.859e-02 7.619e-02 1.555e-01 2.997e-01 2.378e-01 #  p p > zp > l+ l-
2.050e+03 0.000e+00  1.000e+01  3.137e-02 -1.197e-01  1.485e+01 0.000e+00 3.604e-01 9.573e-02 9.593e-02 0.000e+00 1.015e-01 6.303e-02 1.003e-01 2.246e-01 1.818e-01 #  p p > zp > l+ l-
2.250e+03 0.000e+00  1.000e+01  3.443e-02 -1.197e-01  1.964e+01 0.000e+00 3.604e-01 9.574e-02 9.592e-02 0.000e+00 7.985e-02 5.357e-02 6.362e-02 1.549e-01 1.423e-01 #  p p > zp > l+ l-
2.450e+03 0.000e+00  1.000e+01  3.749e-02 -1.197e-01  2.535e+01 0.000e+00 3.604e-01 9.575e-02 9.592e-02 0.000e+00 9.807e-02 4.684e-02 4.077e-02 1.179e-01 1.157e-01 #  p p > zp > l+ l-
2.650e+03 0.000e+00  1.000e+01  4.055e-02 -1.197e-01  3.208e+01 0.000e+00 3.604e-01 9.575e-02 9.592e-02 0.000e+00 4.885e-02 4.162e-02 2.751e-02 9.441e-02 9.628e-02 #  p p > zp > l+ l-
2.850e+03 0.000e+00  1.000e+01  4.362e-02 -1.197e-01  3.991e+01 0.000e+00 3.604e-01 9.575e-02 9.592e-02 0.000e+00 2.579e-02 3.743e-02 1.823e-02 7.940e-02 8.160e-02 #  p p > zp > l+ l-
3.050e+03 0.000e+00  1.000e+01  4.668e-02 -1.197e-01  4.891e+01 0.000e+00 3.604e-01 9.575e-02 9.592e-02 0.000e+00 2.473e-02 3.418e-02 1.449e-02 6.708e-02 7.205e-02 #  p p > zp > l+ l-
3.250e+03 0.000e+00  1.000e+01  4.974e-02 -1.197e-01  5.918e+01 0.000e+00 3.604e-01 9.575e-02 9.592e-02 0.000e+00 2.495e-02 3.154e-02 1.482e-02 6.007e-02 6.577e-02 #  p p > zp > l+ l-
3.450e+03 0.000e+00  1.000e+01  5.280e-02 -1.197e-01  7.079e+01 0.000e+00 3.604e-01 9.576e-02 9.592e-02 0.000e+00 4.084e-02 2.944e-02 1.132e-02 5.520e-02 6.005e-02 #  p p > zp > l+ l-
3.650e+03 0.000e+00  1.000e+01  5.586e-02 -1.197e-01  8.383e+01 0.000e+00 3.604e-01 9.576e-02 9.592e-02 0.000e+00 2.588e-02 2.777e-02 1.016e-02 5.231e-02 5.587e-02 #  p p > zp > l+ l-
3.850e+03 0.000e+00  1.000e+01  5.892e-02 -1.197e-01  9.838e+01 0.000e+00 3.604e-01 9.576e-02 9.592e-02 0.000e+00 2.519e-02 2.637e-02 9.152e-03 5.015e-02 5.340e-02 #  p p > zp > l+ l-
4.050e+03 0.000e+00  1.000e+01  6.198e-02 -1.197e-01  1.145e+02 0.000e+00 3.604e-01 9.576e-02 9.592e-02 0.000e+00 4.017e-02 2.533e-02 7.918e-03 4.774e-02 5.199e-02 #  p p > zp > l+ l-
4.250e+03 0.000e+00  1.000e+01  6.504e-02 -1.197e-01  1.323e+02 0.000e+00 3.604e-01 9.576e-02 9.592e-02 0.000e+00 2.957e-02 2.442e-02 7.758e-03 4.924e-02 5.128e-02 #  p p > zp > l+ l-
2.500e+02 1.000e+00  1.000e+01  4.178e-03 -1.003e-01  3.178e-02 3.642e-03 3.642e-01 0.000e+00 9.734e-02 3.931e-01 5.190e+00 3.747e+00 3.931e+01 5.265e+00 6.893e+00 #  p p > zp > l+ l-
4.500e+02 1.000e+00  1.000e+01  7.520e-03 -1.003e-01  2.005e-01 3.367e-03 3.367e-01 7.485e-02 9.001e-02 1.230e-01 1.090e+00 1.247e+00 1.230e+01 3.891e+00 2.781e+00 #  p p > zp > l+ l-
6.500e+02 1.000e+00  1.000e+01  1.086e-02 -1.003e-01  6.115e-01 3.327e-03 3.327e-01 8.587e-02 8.893e-02 5.301e-02 4.537e-01 6.235e-01 5.301e+00 2.432e+00 1.603e+00 #  p p > zp > l+ l-
8.500e+02 1.000e+00  1.000e+01  1.420e-02 -1.003e-01  1.370e+00 3.320e-03 3.320e-01 8.765e-02 8.875e-02 2.619e-02 3.033e-01 3.707e-01 2.619e+00 7.039e-01 1.037e+00 #  p p > zp > l+ l-
1.050e+03 1.000e+00  1.000e+01  1.755e-02 -1.003e-01  2.584e+00 3.318e-03 3.318e-01 8.815e-02 8.870e-02 1.378e-02 2.825e-01 2.410e-01 1.378e+00 7.178e-01 7.289e-01 #  p p > zp > l+ l-
1.250e+03 1.000e+00  1.000e+01  2.089e-02 -1.003e-01  4.361e+00 3.317e-03 3.317e-01 8.833e-02 8.868e-02 7.867e-03 1.865e-01 1.679e-01 7.867e-01 6.648e-01 5.335e-01 #  p p > zp > l+ l-
1.450e+03 1.000e+00  1.000e+01  2.423e-02 -1.003e-01  6.808e+00 3.317e-03 3.317e-01 8.841e-02 8.867e-02 4.622e-03 1.291e-01 1.241e-01 4.622e-01 6.243e-01 4.023e-01 #  p p > zp > l+ l-
1.650e+03 1.000e+00  1.000e+01  2.757e-02 -1.003e-01  1.003e+01 3.317e-03 3.317e-01 8.845e-02 8.867e-02 2.784e-03 9.597e-02 9.685e-02 2.784e-01 3.425e-01 3.066e-01 #  p p > zp > l+ l-
1.850e+03 1.000e+00  1.000e+01  3.091e-02 -1.003e-01  1.414e+01 3.317e-03 3.317e-01 8.847e-02 8.866e-02 1.700e-03 7.964e-02 7.767e-02 1.700e-01 3.005e-01 2.386e-01 #  p p > zp > l+ l-
2.050e+03 1.000e+00  1.000e+01  3.426e-02 -1.003e-01  1.924e+01 3.317e-03 3.317e-01 8.848e-02 8.866e-02 1.101e-03 1.025e-01 6.454e-02 1.101e-01 2.251e-01 1.823e-01 #  p p > zp > l+ l-
2.250e+03 1.000e+00  1.000e+01  3.760e-02 -1.003e-01  2.544e+01 3.317e-03 3.317e-01 8.849e-02 8.866e-02 7.024e-04 8.239e-02 5.509e-02 7.024e-02 1.552e-01 1.427e-01 #  p p > zp > l+ l-
2.450e+03 1.000e+00  1.000e+01  4.094e-02 -1.003e-01  3.284e+01 3.317e-03 3.317e-01 8.850e-02 8.866e-02 4.607e-04 1.008e-01 4.840e-02 4.607e-02 1.181e-01 1.159e-01 #  p p > zp > l+ l-
2.650e+03 1.000e+00  1.000e+01  4.428e-02 -1.003e-01  4.156e+01 3.317e-03 3.317e-01 8.850e-02 8.866e-02 2.987e-04 5.022e-02 4.316e-02 2.987e-02 9.451e-02 9.642e-02 #  p p > zp > l+ l-
2.850e+03 1.000e+00  1.000e+01  4.763e-02 -1.003e-01  5.170e+01 3.317e-03 3.317e-01 8.850e-02 8.866e-02 2.056e-04 2.650e-02 3.889e-02 2.056e-02 7.944e-02 8.174e-02 #  p p > zp > l+ l-
3.050e+03 1.000e+00  1.000e+01  5.097e-02 -1.003e-01  6.336e+01 3.317e-03 3.317e-01 8.850e-02 8.866e-02 1.738e-04 2.544e-02 3.554e-02 1.738e-02 6.718e-02 7.212e-02 #  p p > zp > l+ l-
3.250e+03 1.000e+00  1.000e+01  5.431e-02 -1.003e-01  7.667e+01 3.317e-03 3.317e-01 8.850e-02 8.866e-02 1.496e-04 2.599e-02 3.278e-02 1.496e-02 6.015e-02 6.578e-02 #  p p > zp > l+ l-
3.450e+03 1.000e+00  1.000e+01  5.765e-02 -1.003e-01  9.171e+01 3.317e-03 3.317e-01 8.850e-02 8.866e-02 1.547e-04 4.151e-02 3.055e-02 1.547e-02 5.531e-02 6.012e-02 #  p p > zp > l+ l-
3.650e+03 1.000e+00  1.000e+01  6.099e-02 -1.003e-01  1.086e+02 3.317e-03 3.317e-01 8.851e-02 8.866e-02 1.319e-04 2.735e-02 2.879e-02 1.319e-02 5.248e-02 5.601e-02 #  p p > zp > l+ l-
3.850e+03 1.000e+00  1.000e+01  6.434e-02 -1.003e-01  1.274e+02 3.317e-03 3.317e-01 8.851e-02 8.866e-02 1.219e-04 2.678e-02 2.728e-02 1.219e-02 5.019e-02 5.355e-02 #  p p > zp > l+ l-
4.050e+03 1.000e+00  1.000e+01  6.768e-02 -1.003e-01  1.484e+02 3.317e-03 3.317e-01 8.851e-02 8.866e-02 1.104e-04 4.057e-02 2.617e-02 1.104e-02 4.789e-02 5.219e-02 #  p p > zp > l+ l-
4.250e+03 1.000e+00  1.000e+01  7.102e-02 -1.003e-01  1.714e+02 3.317e-03 3.317e-01 8.851e-02 8.866e-02 9.768e-05 3.084e-02 2.518e-02 9.768e-03 4.939e-02 5.151e-02 #  p p > zp > l+ l-
2.500e+02 2.000e+00  1.000e+01  5.616e-03 -5.499e-02  6.371e-02 1.313e-02 3.284e-01 0.000e+00 8.839e-02 2.552e+00 5.197e+00 3.753e+00 6.381e+01 5.274e+00 6.901e+00 #  p p > zp > l+ l-
4.500e+02 2.000e+00  1.000e+01  1.011e-02 -5.499e-02  3.989e-01 1.223e-02 3.058e-01 6.846e-02 8.232e-02 8.036e-01 1.095e+00 1.254e+00 2.009e+01 3.905e+00 2.789e+00 #  p p > zp > l+ l-
6.500e+02 2.000e+00  1.000e+01  1.460e-02 -5.499e-02  1.216e+00 1.210e-02 3.025e-01 7.863e-02 8.142e-02 3.468e-01 4.578e-01 6.304e-01 8.669e+00 2.441e+00 1.611e+00 #  p p > zp > l+ l-
8.500e+02 2.000e+00  1.000e+01  1.910e-02 -5.499e-02  2.723e+00 1.208e-02 3.019e-01 8.027e-02 8.127e-02 1.715e-01 3.114e-01 3.778e-01 4.287e+00 7.089e-01 1.045e+00 #  p p > zp > l+ l-
1.050e+03 2.000e+00  1.000e+01  2.359e-02 -5.499e-02  5.136e+00 1.207e-02 3.018e-01 8.073e-02 8.123e-02 9.031e-02 2.898e-01 2.481e-01 2.258e+00 7.243e-01 7.365e-01 #  p p > zp > l+ l-
1.250e+03 2.000e+00  1.000e+01  2.808e-02 -5.499e-02  8.666e+00 1.207e-02 3.017e-01 8.090e-02 8.122e-02 5.160e-02 1.938e-01 1.749e-01 1.290e+00 6.748e-01 5.408e-01 #  p p > zp > l+ l-
1.450e+03 2.000e+00  1.000e+01  3.258e-02 -5.499e-02  1.353e+01 1.207e-02 3.017e-01 8.097e-02 8.121e-02 3.050e-02 1.338e-01 1.309e-01 7.626e-01 6.334e-01 4.086e-01 #  p p > zp > l+ l-
1.650e+03 2.000e+00  1.000e+01  3.707e-02 -5.499e-02  1.993e+01 1.207e-02 3.017e-01 8.101e-02 8.121e-02 1.849e-02 1.027e-01 1.036e-01 4.622e-01 3.502e-01 3.120e-01 #  p p > zp > l+ l-
1.850e+03 2.000e+00  1.000e+01  4.156e-02 -5.499e-02  2.810e+01 1.207e-02 3.017e-01 8.103e-02 8.121e-02 1.131e-02 8.434e-02 8.441e-02 2.828e-01 3.038e-01 2.418e-01 #  p p > zp > l+ l-
2.050e+03 2.000e+00  1.000e+01  4.605e-02 -5.499e-02  3.823e+01 1.207e-02 3.017e-01 8.104e-02 8.120e-02 7.480e-03 1.072e-01 7.154e-02 1.870e-01 2.274e-01 1.846e-01 #  p p > zp > l+ l-
2.250e+03 2.000e+00  1.000e+01  5.055e-02 -5.499e-02  5.055e+01 1.207e-02 3.017e-01 8.105e-02 8.120e-02 5.191e-03 9.434e-02 6.217e-02 1.298e-01 1.563e-01 1.443e-01 #  p p > zp > l+ l-
2.450e+03 2.000e+00  1.000e+01  5.504e-02 -5.499e-02  6.527e+01 1.207e-02 3.017e-01 8.105e-02 8.120e-02 3.383e-03 1.133e-01 5.580e-02 8.457e-02 1.191e-01 1.167e-01 #  p p > zp > l+ l-
2.650e+03 2.000e+00  1.000e+01  5.953e-02 -5.499e-02  8.259e+01 1.207e-02 3.017e-01 8.106e-02 8.120e-02 3.157e-03 5.660e-02 5.052e-02 7.892e-02 9.496e-02 9.705e-02 #  p p > zp > l+ l-
2.850e+03 2.000e+00  1.000e+01  6.403e-02 -5.499e-02  1.027e+02 1.207e-02 3.017e-01 8.106e-02 8.120e-02 2.510e-03 2.984e-02 4.588e-02 6.274e-02 7.961e-02 8.234e-02 #  p p > zp > l+ l-
3.050e+03 2.000e+00  1.000e+01  6.852e-02 -5.499e-02  1.259e+02 1.207e-02 3.017e-01 8.106e-02 8.120e-02 1.800e-03 2.878e-02 4.209e-02 4.499e-02 6.758e-02 7.239e-02 #  p p > zp > l+ l-
3.250e+03 2.000e+00  1.000e+01  7.301e-02 -5.499e-02  1.523e+02 1.207e-02 3.017e-01 8.106e-02 8.120e-02 1.788e-03 3.101e-02 3.870e-02 4.470e-02 6.050e-02 6.583e-02 #  p p > zp > l+ l-
3.450e+03 2.000e+00  1.000e+01  7.751e-02 -5.499e-02  1.822e+02 1.207e-02 3.017e-01 8.106e-02 8.120e-02 1.299e-03 4.452e-02 3.590e-02 3.247e-02 5.579e-02 6.041e-02 #  p p > zp > l+ l-
3.650e+03 2.000e+00  1.000e+01  8.200e-02 -5.499e-02  2.158e+02 1.207e-02 3.017e-01 8.106e-02 8.120e-02 1.492e-03 3.472e-02 3.365e-02 3.729e-02 5.320e-02 5.659e-02 #  p p > zp > l+ l-
3.850e+03 2.000e+00  1.000e+01  8.649e-02 -5.499e-02  2.533e+02 1.207e-02 3.017e-01 8.106e-02 8.120e-02 1.401e-03 3.489e-02 3.157e-02 3.501e-02 5.033e-02 5.425e-02 #  p p > zp > l+ l-
4.050e+03 2.000e+00  1.000e+01  9.099e-02 -5.499e-02  2.948e+02 1.207e-02 3.017e-01 8.106e-02 8.120e-02 1.202e-03 4.238e-02 3.014e-02 3.004e-02 4.854e-02 5.304e-02 #  p p > zp > l+ l-
4.250e+03 2.000e+00  1.000e+01  9.548e-02 -5.499e-02  3.407e+02 1.207e-02 3.017e-01 8.106e-02 8.120e-02 1.101e-03 3.701e-02 2.873e-02 2.753e-02 5.002e-02 5.253e-02 #  p p > zp > l+ l-
2.500e+02 3.000e+00  1.000e+01  4.540e-03 -8.468e-02  4.656e-02 2.643e-02 2.936e-01 0.000e+00 7.871e-02 3.365e+00 5.193e+00 3.750e+00 3.739e+01 5.269e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 3.000e+00  1.000e+01  8.173e-03 -8.468e-02  2.894e-01 2.479e-02 2.755e-01 6.142e-02 7.385e-02 1.068e+00 1.092e+00 1.250e+00 1.186e+01 3.897e+00 2.785e+00 #  p p > zp > l+ l-
6.500e+02 3.000e+00  1.000e+01  1.181e-02 -8.468e-02  8.809e-01 2.455e-02 2.728e-01 7.061e-02 7.312e-02 4.611e-01 4.555e-01 6.266e-01 5.123e+00 2.436e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 3.000e+00  1.000e+01  1.544e-02 -8.468e-02  1.973e+00 2.451e-02 2.723e-01 7.210e-02 7.301e-02 2.281e-01 3.069e-01 3.738e-01 2.535e+00 7.061e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 3.000e+00  1.000e+01  1.907e-02 -8.468e-02  3.721e+00 2.450e-02 2.722e-01 7.252e-02 7.297e-02 1.198e-01 2.857e-01 2.441e-01 1.331e+00 7.207e-01 7.323e-01 #  p p > zp > l+ l-
1.250e+03 3.000e+00  1.000e+01  2.270e-02 -8.468e-02  6.279e+00 2.449e-02 2.722e-01 7.267e-02 7.296e-02 6.854e-02 1.897e-01 1.710e-01 7.616e-01 6.692e-01 5.367e-01 #  p p > zp > l+ l-
1.450e+03 3.000e+00  1.000e+01  2.633e-02 -8.468e-02  9.802e+00 2.449e-02 2.721e-01 7.274e-02 7.295e-02 4.038e-02 1.312e-01 1.271e-01 4.487e-01 6.283e-01 4.051e-01 #  p p > zp > l+ l-
1.650e+03 3.000e+00  1.000e+01  2.997e-02 -8.468e-02  1.444e+01 2.449e-02 2.721e-01 7.277e-02 7.295e-02 2.434e-02 9.892e-02 9.981e-02 2.705e-01 3.459e-01 3.090e-01 #  p p > zp > l+ l-
1.850e+03 3.000e+00  1.000e+01  3.360e-02 -8.468e-02  2.036e+01 2.449e-02 2.721e-01 7.279e-02 7.295e-02 1.503e-02 8.170e-02 8.060e-02 1.670e-01 3.020e-01 2.400e-01 #  p p > zp > l+ l-
2.050e+03 3.000e+00  1.000e+01  3.723e-02 -8.468e-02  2.770e+01 2.449e-02 2.721e-01 7.280e-02 7.295e-02 9.765e-03 1.046e-01 6.757e-02 1.085e-01 2.261e-01 1.833e-01 #  p p > zp > l+ l-
2.250e+03 3.000e+00  1.000e+01  4.086e-02 -8.468e-02  3.662e+01 2.449e-02 2.721e-01 7.281e-02 7.295e-02 6.499e-03 8.751e-02 5.814e-02 7.221e-02 1.556e-01 1.434e-01 #  p p > zp > l+ l-
2.450e+03 3.000e+00  1.000e+01  4.450e-02 -8.468e-02  4.729e+01 2.449e-02 2.721e-01 7.281e-02 7.295e-02 4.153e-03 1.061e-01 5.157e-02 4.615e-02 1.186e-01 1.162e-01 #  p p > zp > l+ l-
2.650e+03 3.000e+00  1.000e+01  4.813e-02 -8.468e-02  5.984e+01 2.449e-02 2.721e-01 7.281e-02 7.295e-02 2.702e-03 5.297e-02 4.629e-02 3.002e-02 9.471e-02 9.670e-02 #  p p > zp > l+ l-
2.850e+03 3.000e+00  1.000e+01  5.176e-02 -8.468e-02  7.443e+01 2.449e-02 2.721e-01 7.282e-02 7.295e-02 2.866e-03 2.794e-02 4.186e-02 3.184e-02 7.952e-02 8.201e-02 #  p p > zp > l+ l-
3.050e+03 3.000e+00  1.000e+01  5.539e-02 -8.468e-02  9.123e+01 2.449e-02 2.721e-01 7.282e-02 7.295e-02 2.089e-03 2.688e-02 3.832e-02 2.321e-02 6.735e-02 7.224e-02 #  p p > zp > l+ l-
3.250e+03 3.000e+00  1.000e+01  5.903e-02 -8.468e-02  1.104e+02 2.449e-02 2.721e-01 7.282e-02 7.295e-02 1.961e-03 2.812e-02 3.529e-02 2.179e-02 6.031e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 3.000e+00  1.000e+01  6.266e-02 -8.468e-02  1.320e+02 2.449e-02 2.721e-01 7.282e-02 7.295e-02 1.696e-03 4.283e-02 3.283e-02 1.884e-02 5.552e-02 6.025e-02 #  p p > zp > l+ l-
3.650e+03 3.000e+00  1.000e+01  6.629e-02 -8.468e-02  1.564e+02 2.449e-02 2.721e-01 7.282e-02 7.295e-02 1.517e-03 3.042e-02 3.086e-02 1.686e-02 5.280e-02 5.627e-02 #  p p > zp > l+ l-
3.850e+03 3.000e+00  1.000e+01  6.992e-02 -8.468e-02  1.835e+02 2.449e-02 2.721e-01 7.282e-02 7.295e-02 1.457e-03 3.013e-02 2.911e-02 1.619e-02 5.025e-02 5.386e-02 #  p p > zp > l+ l-
4.050e+03 3.000e+00  1.000e+01  7.355e-02 -8.468e-02  2.136e+02 2.449e-02 2.721e-01 7.282e-02 7.295e-02 1.341e-03 4.137e-02 2.787e-02 1.490e-02 4.818e-02 5.256e-02 #  p p > zp > l+ l-
4.250e+03 3.000e+00  1.000e+01  7.719e-02 -8.468e-02  2.468e+02 2.449e-02 2.721e-01 7.282e-02 7.295e-02 9.983e-04 3.345e-02 2.670e-02 1.109e-02 4.967e-02 5.196e-02 #  p p > zp > l+ l-
2.500e+02 4.000e+00  1.000e+01  4.188e-03 -9.984e-02  4.450e-02 4.182e-02 2.614e-01 0.000e+00 6.987e-02 4.540e+00 5.193e+00 3.750e+00 2.837e+01 5.269e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 4.000e+00  1.000e+01  7.538e-03 -9.984e-02  2.747e-01 3.951e-02 2.469e-01 5.490e-02 6.601e-02 1.451e+00 1.092e+00 1.250e+00 9.066e+00 3.896e+00 2.784e+00 #  p p > zp > l+ l-
6.500e+02 4.000e+00  1.000e+01  1.089e-02 -9.984e-02  8.353e-01 3.916e-02 2.447e-01 6.318e-02 6.543e-02 6.271e-01 4.552e-01 6.261e-01 3.920e+00 2.435e+00 1.606e+00 #  p p > zp > l+ l-
8.500e+02 4.000e+00  1.000e+01  1.424e-02 -9.984e-02  1.871e+00 3.910e-02 2.444e-01 6.452e-02 6.533e-02 3.102e-01 3.063e-01 3.733e-01 1.938e+00 7.058e-01 1.040e+00 #  p p > zp > l+ l-
1.050e+03 4.000e+00  1.000e+01  1.759e-02 -9.984e-02  3.528e+00 3.908e-02 2.443e-01 6.490e-02 6.530e-02 1.630e-01 2.852e-01 2.436e-01 1.019e+00 7.202e-01 7.317e-01 #  p p > zp > l+ l-
1.250e+03 4.000e+00  1.000e+01  2.094e-02 -9.984e-02  5.953e+00 3.908e-02 2.442e-01 6.504e-02 6.529e-02 9.326e-02 1.891e-01 1.705e-01 5.829e-01 6.685e-01 5.362e-01 #  p p > zp > l+ l-
1.450e+03 4.000e+00  1.000e+01  2.429e-02 -9.984e-02  9.292e+00 3.908e-02 2.442e-01 6.510e-02 6.529e-02 5.494e-02 1.308e-01 1.266e-01 3.434e-01 6.276e-01 4.046e-01 #  p p > zp > l+ l-
1.650e+03 4.000e+00  1.000e+01  2.764e-02 -9.984e-02  1.369e+01 3.907e-02 2.442e-01 6.513e-02 6.529e-02 3.311e-02 9.841e-02 9.930e-02 2.069e-01 3.453e-01 3.086e-01 #  p p > zp > l+ l-
1.850e+03 4.000e+00  1.000e+01  3.099e-02 -9.984e-02  1.930e+01 3.907e-02 2.442e-01 6.514e-02 6.528e-02 2.029e-02 8.135e-02 8.009e-02 1.268e-01 3.017e-01 2.397e-01 #  p p > zp > l+ l-
2.050e+03 4.000e+00  1.000e+01  3.434e-02 -9.984e-02  2.626e+01 3.907e-02 2.442e-01 6.515e-02 6.528e-02 1.325e-02 1.043e-01 6.705e-02 8.281e-02 2.260e-01 1.831e-01 #  p p > zp > l+ l-
2.250e+03 4.000e+00  1.000e+01  3.769e-02 -9.984e-02  3.472e+01 3.907e-02 2.442e-01 6.516e-02 6.528e-02 8.772e-03 8.662e-02 5.761e-02 5.482e-02 1.556e-01 1.433e-01 #  p p > zp > l+ l-
2.450e+03 4.000e+00  1.000e+01  4.104e-02 -9.984e-02  4.483e+01 3.907e-02 2.442e-01 6.516e-02 6.528e-02 5.624e-03 1.052e-01 5.102e-02 3.515e-02 1.185e-01 1.162e-01 #  p p > zp > l+ l-
2.650e+03 4.000e+00  1.000e+01  4.439e-02 -9.984e-02  5.673e+01 3.907e-02 2.442e-01 6.517e-02 6.528e-02 3.660e-03 5.249e-02 4.574e-02 2.287e-02 9.468e-02 9.665e-02 #  p p > zp > l+ l-
2.850e+03 4.000e+00  1.000e+01  4.774e-02 -9.984e-02  7.057e+01 3.907e-02 2.442e-01 6.517e-02 6.528e-02 2.501e-03 2.769e-02 4.134e-02 1.563e-02 7.950e-02 8.196e-02 #  p p > zp > l+ l-
3.050e+03 4.000e+00  1.000e+01  5.109e-02 -9.984e-02  8.649e+01 3.907e-02 2.442e-01 6.517e-02 6.528e-02 2.733e-03 2.663e-02 3.784e-02 1.708e-02 6.732e-02 7.222e-02 #  p p > zp > l+ l-
3.250e+03 4.000e+00  1.000e+01  5.444e-02 -9.984e-02  1.046e+02 3.907e-02 2.442e-01 6.517e-02 6.528e-02 2.571e-03 2.774e-02 3.485e-02 1.607e-02 6.028e-02 6.580e-02 #  p p > zp > l+ l-
3.450e+03 4.000e+00  1.000e+01  5.779e-02 -9.984e-02  1.252e+02 3.907e-02 2.442e-01 6.517e-02 6.528e-02 2.235e-03 4.260e-02 3.243e-02 1.397e-02 5.549e-02 6.023e-02 #  p p > zp > l+ l-
3.650e+03 4.000e+00  1.000e+01  6.115e-02 -9.984e-02  1.482e+02 3.907e-02 2.442e-01 6.517e-02 6.528e-02 1.938e-03 2.987e-02 3.050e-02 1.211e-02 5.274e-02 5.622e-02 #  p p > zp > l+ l-
3.850e+03 4.000e+00  1.000e+01  6.450e-02 -9.984e-02  1.740e+02 3.907e-02 2.442e-01 6.517e-02 6.528e-02 1.857e-03 2.953e-02 2.879e-02 1.161e-02 5.024e-02 5.381e-02 #  p p > zp > l+ l-
4.050e+03 4.000e+00  1.000e+01  6.785e-02 -9.984e-02  2.025e+02 3.907e-02 2.442e-01 6.517e-02 6.528e-02 1.743e-03 4.123e-02 2.757e-02 1.089e-02 4.813e-02 5.250e-02 #  p p > zp > l+ l-
4.250e+03 4.000e+00  1.000e+01  7.120e-02 -9.984e-02  2.340e+02 3.907e-02 2.442e-01 6.517e-02 6.528e-02 1.350e-03 3.299e-02 2.644e-02 8.437e-03 4.962e-02 5.188e-02 #  p p > zp > l+ l-
2.500e+02 5.000e+00  1.000e+01  3.931e-03 -1.137e-01  4.412e-02 5.805e-02 2.322e-01 0.000e+00 6.190e-02 5.563e+00 5.192e+00 3.750e+00 2.225e+01 5.269e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 5.000e+00  1.000e+01  7.075e-03 -1.137e-01  2.707e-01 5.519e-02 2.208e-01 4.894e-02 5.884e-02 1.789e+00 1.091e+00 1.250e+00 7.157e+00 3.896e+00 2.784e+00 #  p p > zp > l+ l-
6.500e+02 5.000e+00  1.000e+01  1.022e-02 -1.137e-01  8.222e-01 5.475e-02 2.190e-01 5.637e-02 5.838e-02 7.743e-01 4.551e-01 6.259e-01 3.097e+00 2.435e+00 1.606e+00 #  p p > zp > l+ l-
8.500e+02 5.000e+00  1.000e+01  1.336e-02 -1.137e-01  1.841e+00 5.468e-02 2.187e-01 5.758e-02 5.830e-02 3.830e-01 3.061e-01 3.731e-01 1.532e+00 7.057e-01 1.040e+00 #  p p > zp > l+ l-
1.050e+03 5.000e+00  1.000e+01  1.651e-02 -1.137e-01  3.472e+00 5.466e-02 2.186e-01 5.792e-02 5.828e-02 2.014e-01 2.850e-01 2.434e-01 8.058e-01 7.200e-01 7.315e-01 #  p p > zp > l+ l-
1.250e+03 5.000e+00  1.000e+01  1.965e-02 -1.137e-01  5.858e+00 5.465e-02 2.186e-01 5.804e-02 5.827e-02 1.152e-01 1.890e-01 1.703e-01 4.608e-01 6.683e-01 5.360e-01 #  p p > zp > l+ l-
1.450e+03 5.000e+00  1.000e+01  2.280e-02 -1.137e-01  9.145e+00 5.465e-02 2.186e-01 5.810e-02 5.827e-02 6.788e-02 1.307e-01 1.265e-01 2.715e-01 6.274e-01 4.044e-01 #  p p > zp > l+ l-
1.650e+03 5.000e+00  1.000e+01  2.594e-02 -1.137e-01  1.348e+01 5.465e-02 2.186e-01 5.812e-02 5.827e-02 4.091e-02 9.826e-02 9.915e-02 1.637e-01 3.451e-01 3.085e-01 #  p p > zp > l+ l-
1.850e+03 5.000e+00  1.000e+01  2.909e-02 -1.137e-01  1.899e+01 5.465e-02 2.186e-01 5.814e-02 5.826e-02 2.509e-02 8.125e-02 7.995e-02 1.003e-01 3.016e-01 2.397e-01 #  p p > zp > l+ l-
2.050e+03 5.000e+00  1.000e+01  3.223e-02 -1.137e-01  2.584e+01 5.465e-02 2.186e-01 5.815e-02 5.826e-02 1.637e-02 1.042e-01 6.690e-02 6.547e-02 2.259e-01 1.831e-01 #  p p > zp > l+ l-
2.250e+03 5.000e+00  1.000e+01  3.538e-02 -1.137e-01  3.417e+01 5.465e-02 2.186e-01 5.815e-02 5.826e-02 1.083e-02 8.636e-02 5.745e-02 4.331e-02 1.555e-01 1.432e-01 #  p p > zp > l+ l-
2.450e+03 5.000e+00  1.000e+01  3.852e-02 -1.137e-01  4.412e+01 5.465e-02 2.186e-01 5.816e-02 5.826e-02 6.946e-03 1.049e-01 5.086e-02 2.778e-02 1.185e-01 1.162e-01 #  p p > zp > l+ l-
2.650e+03 5.000e+00  1.000e+01  4.167e-02 -1.137e-01  5.583e+01 5.465e-02 2.186e-01 5.816e-02 5.826e-02 4.522e-03 5.235e-02 4.559e-02 1.809e-02 9.467e-02 9.664e-02 #  p p > zp > l+ l-
2.850e+03 5.000e+00  1.000e+01  4.481e-02 -1.137e-01  6.945e+01 5.465e-02 2.186e-01 5.816e-02 5.826e-02 3.089e-03 2.762e-02 4.119e-02 1.235e-02 7.950e-02 8.195e-02 #  p p > zp > l+ l-
3.050e+03 5.000e+00  1.000e+01  4.795e-02 -1.137e-01  8.512e+01 5.465e-02 2.186e-01 5.816e-02 5.826e-02 2.978e-03 2.656e-02 3.770e-02 1.191e-02 6.731e-02 7.221e-02 #  p p > zp > l+ l-
3.250e+03 5.000e+00  1.000e+01  5.110e-02 -1.137e-01  1.030e+02 5.465e-02 2.186e-01 5.816e-02 5.826e-02 3.125e-03 2.764e-02 3.473e-02 1.250e-02 6.027e-02 6.580e-02 #  p p > zp > l+ l-
3.450e+03 5.000e+00  1.000e+01  5.424e-02 -1.137e-01  1.232e+02 5.465e-02 2.186e-01 5.816e-02 5.826e-02 2.719e-03 4.253e-02 3.232e-02 1.088e-02 5.547e-02 6.022e-02 #  p p > zp > l+ l-
3.650e+03 5.000e+00  1.000e+01  5.739e-02 -1.137e-01  1.459e+02 5.465e-02 2.186e-01 5.816e-02 5.826e-02 2.378e-03 2.972e-02 3.040e-02 9.514e-03 5.273e-02 5.621e-02 #  p p > zp > l+ l-
3.850e+03 5.000e+00  1.000e+01  6.053e-02 -1.137e-01  1.712e+02 5.465e-02 2.186e-01 5.816e-02 5.826e-02 2.225e-03 2.936e-02 2.870e-02 8.902e-03 5.023e-02 5.380e-02 #  p p > zp > l+ l-
4.050e+03 5.000e+00  1.000e+01  6.368e-02 -1.137e-01  1.993e+02 5.464e-02 2.186e-01 5.816e-02 5.826e-02 2.117e-03 4.119e-02 2.749e-02 8.467e-03 4.811e-02 5.248e-02 #  p p > zp > l+ l-
4.250e+03 5.000e+00  1.000e+01  6.682e-02 -1.137e-01  2.303e+02 5.464e-02 2.186e-01 5.816e-02 5.826e-02 1.676e-03 3.286e-02 2.636e-02 6.705e-03 4.961e-02 5.186e-02 #  p p > zp > l+ l-
2.500e+02 6.000e+00  1.000e+01  4.060e-03 -1.228e-01  5.298e-02 7.428e-02 2.063e-01 0.000e+00 5.488e-02 7.607e+00 5.194e+00 3.751e+00 2.113e+01 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 6.000e+00  1.000e+01  7.308e-03 -1.228e-01  3.232e-01 7.101e-02 1.973e-01 4.363e-02 5.246e-02 2.460e+00 1.093e+00 1.252e+00 6.834e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 6.000e+00  1.000e+01  1.056e-02 -1.228e-01  9.810e-01 7.051e-02 1.959e-01 5.030e-02 5.209e-02 1.066e+00 4.562e-01 6.277e-01 2.962e+00 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 6.000e+00  1.000e+01  1.380e-02 -1.228e-01  2.196e+00 7.042e-02 1.956e-01 5.139e-02 5.203e-02 5.277e-01 3.082e-01 3.750e-01 1.466e+00 7.069e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 6.000e+00  1.000e+01  1.705e-02 -1.228e-01  4.142e+00 7.040e-02 1.956e-01 5.169e-02 5.201e-02 2.782e-01 2.869e-01 2.453e-01 7.729e-01 7.218e-01 7.335e-01 #  p p > zp > l+ l-
1.250e+03 6.000e+00  1.000e+01  2.030e-02 -1.228e-01  6.989e+00 7.039e-02 1.955e-01 5.180e-02 5.201e-02 1.589e-01 1.909e-01 1.721e-01 4.415e-01 6.709e-01 5.380e-01 #  p p > zp > l+ l-
1.450e+03 6.000e+00  1.000e+01  2.355e-02 -1.228e-01  1.091e+01 7.039e-02 1.955e-01 5.185e-02 5.200e-02 9.375e-02 1.320e-01 1.283e-01 2.604e-01 6.298e-01 4.061e-01 #  p p > zp > l+ l-
1.650e+03 6.000e+00  1.000e+01  2.680e-02 -1.228e-01  1.607e+01 7.038e-02 1.955e-01 5.188e-02 5.200e-02 5.669e-02 1.000e-01 1.009e-01 1.575e-01 3.472e-01 3.099e-01 #  p p > zp > l+ l-
1.850e+03 6.000e+00  1.000e+01  3.005e-02 -1.228e-01  2.266e+01 7.038e-02 1.955e-01 5.189e-02 5.200e-02 3.518e-02 8.248e-02 8.171e-02 9.771e-02 3.025e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 6.000e+00  1.000e+01  3.329e-02 -1.228e-01  3.083e+01 7.038e-02 1.955e-01 5.190e-02 5.200e-02 2.311e-02 1.054e-01 6.873e-02 6.419e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 6.000e+00  1.000e+01  3.654e-02 -1.228e-01  4.076e+01 7.038e-02 1.955e-01 5.190e-02 5.200e-02 1.528e-02 8.949e-02 5.931e-02 4.245e-02 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 6.000e+00  1.000e+01  3.979e-02 -1.228e-01  5.263e+01 7.038e-02 1.955e-01 5.190e-02 5.200e-02 1.004e-02 1.082e-01 5.279e-02 2.790e-02 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 6.000e+00  1.000e+01  4.304e-02 -1.228e-01  6.660e+01 7.038e-02 1.955e-01 5.191e-02 5.200e-02 6.713e-03 5.402e-02 4.751e-02 1.865e-02 9.478e-02 9.680e-02 #  p p > zp > l+ l-
2.850e+03 6.000e+00  1.000e+01  4.629e-02 -1.228e-01  8.284e+01 7.038e-02 1.955e-01 5.191e-02 5.200e-02 6.946e-03 2.849e-02 4.302e-02 1.930e-02 7.954e-02 8.210e-02 #  p p > zp > l+ l-
3.050e+03 6.000e+00  1.000e+01  4.953e-02 -1.228e-01  1.015e+02 7.038e-02 1.955e-01 5.191e-02 5.200e-02 5.212e-03 2.743e-02 3.941e-02 1.448e-02 6.742e-02 7.229e-02 #  p p > zp > l+ l-
3.250e+03 6.000e+00  1.000e+01  5.278e-02 -1.228e-01  1.228e+02 7.038e-02 1.955e-01 5.191e-02 5.200e-02 4.889e-03 2.895e-02 3.628e-02 1.358e-02 6.036e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 6.000e+00  1.000e+01  5.603e-02 -1.228e-01  1.470e+02 7.038e-02 1.955e-01 5.191e-02 5.200e-02 4.247e-03 4.332e-02 3.371e-02 1.180e-02 5.560e-02 6.030e-02 #  p p > zp > l+ l-
3.650e+03 6.000e+00  1.000e+01  5.928e-02 -1.228e-01  1.740e+02 7.038e-02 1.955e-01 5.191e-02 5.200e-02 3.849e-03 3.164e-02 3.166e-02 1.069e-02 5.292e-02 5.636e-02 #  p p > zp > l+ l-
3.850e+03 6.000e+00  1.000e+01  6.253e-02 -1.228e-01  2.042e+02 7.038e-02 1.955e-01 5.191e-02 5.200e-02 3.441e-03 3.147e-02 2.982e-02 9.558e-03 5.027e-02 5.398e-02 #  p p > zp > l+ l-
4.050e+03 6.000e+00  1.000e+01  6.577e-02 -1.228e-01  2.377e+02 7.038e-02 1.955e-01 5.191e-02 5.200e-02 3.400e-03 4.167e-02 2.852e-02 9.443e-03 4.828e-02 5.270e-02 #  p p > zp > l+ l-
4.250e+03 6.000e+00  1.000e+01  6.902e-02 -1.228e-01  2.747e+02 7.038e-02 1.955e-01 5.191e-02 5.200e-02 2.657e-03 3.447e-02 2.729e-02 7.381e-03 4.977e-02 5.213e-02 #  p p > zp > l+ l-
2.500e+02 7.000e+00  1.000e+01  3.853e-03 -1.345e-01  5.362e-02 8.996e-02 1.836e-01 0.000e+00 4.869e-02 8.313e+00 5.195e+00 3.751e+00 1.696e+01 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 7.000e+00  1.000e+01  6.935e-03 -1.345e-01  3.255e-01 8.643e-02 1.764e-01 3.890e-02 4.677e-02 2.702e+00 1.093e+00 1.252e+00 5.515e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 7.000e+00  1.000e+01  1.002e-02 -1.345e-01  9.871e-01 8.588e-02 1.753e-01 4.488e-02 4.648e-02 1.172e+00 4.562e-01 6.278e-01 2.392e+00 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 7.000e+00  1.000e+01  1.310e-02 -1.345e-01  2.210e+00 8.579e-02 1.751e-01 4.585e-02 4.643e-02 5.803e-01 3.083e-01 3.751e-01 1.184e+00 7.070e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 7.000e+00  1.000e+01  1.618e-02 -1.345e-01  4.167e+00 8.576e-02 1.750e-01 4.613e-02 4.641e-02 3.061e-01 2.870e-01 2.454e-01 6.246e-01 7.218e-01 7.336e-01 #  p p > zp > l+ l-
1.250e+03 7.000e+00  1.000e+01  1.926e-02 -1.345e-01  7.031e+00 8.575e-02 1.750e-01 4.623e-02 4.641e-02 1.749e-01 1.910e-01 1.722e-01 3.568e-01 6.710e-01 5.380e-01 #  p p > zp > l+ l-
1.450e+03 7.000e+00  1.000e+01  2.235e-02 -1.345e-01  1.098e+01 8.575e-02 1.750e-01 4.627e-02 4.641e-02 1.032e-01 1.320e-01 1.283e-01 2.106e-01 6.299e-01 4.062e-01 #  p p > zp > l+ l-
1.650e+03 7.000e+00  1.000e+01  2.543e-02 -1.345e-01  1.617e+01 8.574e-02 1.750e-01 4.629e-02 4.640e-02 6.241e-02 1.001e-01 1.010e-01 1.274e-01 3.472e-01 3.100e-01 #  p p > zp > l+ l-
1.850e+03 7.000e+00  1.000e+01  2.851e-02 -1.345e-01  2.280e+01 8.574e-02 1.750e-01 4.630e-02 4.640e-02 3.874e-02 8.252e-02 8.178e-02 7.906e-02 3.026e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 7.000e+00  1.000e+01  3.159e-02 -1.345e-01  3.102e+01 8.574e-02 1.750e-01 4.631e-02 4.640e-02 2.549e-02 1.054e-01 6.880e-02 5.202e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 7.000e+00  1.000e+01  3.467e-02 -1.345e-01  4.101e+01 8.574e-02 1.750e-01 4.631e-02 4.640e-02 1.685e-02 8.960e-02 5.938e-02 3.439e-02 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 7.000e+00  1.000e+01  3.776e-02 -1.345e-01  5.295e+01 8.574e-02 1.750e-01 4.632e-02 4.640e-02 1.108e-02 1.083e-01 5.286e-02 2.260e-02 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 7.000e+00  1.000e+01  4.084e-02 -1.345e-01  6.700e+01 8.574e-02 1.750e-01 4.632e-02 4.640e-02 7.407e-03 5.408e-02 4.758e-02 1.512e-02 9.479e-02 9.681e-02 #  p p > zp > l+ l-
2.850e+03 7.000e+00  1.000e+01  4.392e-02 -1.345e-01  8.334e+01 8.574e-02 1.750e-01 4.632e-02 4.640e-02 7.665e-03 2.853e-02 4.309e-02 1.564e-02 7.955e-02 8.211e-02 #  p p > zp > l+ l-
3.050e+03 7.000e+00  1.000e+01  4.700e-02 -1.345e-01  1.022e+02 8.574e-02 1.750e-01 4.632e-02 4.640e-02 5.761e-03 2.746e-02 3.947e-02 1.176e-02 6.742e-02 7.229e-02 #  p p > zp > l+ l-
3.250e+03 7.000e+00  1.000e+01  5.009e-02 -1.345e-01  1.236e+02 8.574e-02 1.750e-01 4.632e-02 4.640e-02 5.398e-03 2.900e-02 3.633e-02 1.102e-02 6.037e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 7.000e+00  1.000e+01  5.317e-02 -1.345e-01  1.478e+02 8.574e-02 1.750e-01 4.632e-02 4.640e-02 4.654e-03 4.335e-02 3.377e-02 9.497e-03 5.560e-02 6.030e-02 #  p p > zp > l+ l-
3.650e+03 7.000e+00  1.000e+01  5.625e-02 -1.345e-01  1.751e+02 8.574e-02 1.750e-01 4.632e-02 4.640e-02 4.262e-03 3.171e-02 3.171e-02 8.699e-03 5.293e-02 5.637e-02 #  p p > zp > l+ l-
3.850e+03 7.000e+00  1.000e+01  5.933e-02 -1.345e-01  2.055e+02 8.574e-02 1.750e-01 4.632e-02 4.640e-02 3.777e-03 3.155e-02 2.986e-02 7.707e-03 5.027e-02 5.398e-02 #  p p > zp > l+ l-
4.050e+03 7.000e+00  1.000e+01  6.241e-02 -1.345e-01  2.392e+02 8.574e-02 1.750e-01 4.632e-02 4.640e-02 3.822e-03 4.168e-02 2.856e-02 7.801e-03 4.829e-02 5.271e-02 #  p p > zp > l+ l-
4.250e+03 7.000e+00  1.000e+01  6.550e-02 -1.345e-01  2.764e+02 8.574e-02 1.750e-01 4.632e-02 4.640e-02 2.951e-03 3.453e-02 2.733e-02 6.022e-03 4.978e-02 5.214e-02 #  p p > zp > l+ l-
2.500e+02 8.000e+00  1.000e+01  3.471e-03 -1.469e-01  4.880e-02 1.048e-01 1.637e-01 0.000e+00 4.327e-02 7.880e+00 5.194e+00 3.751e+00 1.231e+01 5.270e+00 6.897e+00 #  p p > zp > l+ l-
4.500e+02 8.000e+00  1.000e+01  6.248e-03 -1.469e-01  2.950e-01 1.011e-01 1.580e-01 3.472e-02 4.175e-02 2.573e+00 1.092e+00 1.251e+00 4.021e+00 3.898e+00 2.785e+00 #  p p > zp > l+ l-
6.500e+02 8.000e+00  1.000e+01  9.025e-03 -1.469e-01  8.940e-01 1.005e-01 1.571e-01 4.009e-02 4.152e-02 1.117e+00 4.556e-01 6.267e-01 1.745e+00 2.436e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 8.000e+00  1.000e+01  1.180e-02 -1.469e-01  2.001e+00 1.004e-01 1.569e-01 4.096e-02 4.148e-02 5.532e-01 3.070e-01 3.740e-01 8.644e-01 7.062e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 8.000e+00  1.000e+01  1.458e-02 -1.469e-01  3.773e+00 1.004e-01 1.569e-01 4.121e-02 4.146e-02 2.908e-01 2.859e-01 2.443e-01 4.545e-01 7.208e-01 7.324e-01 #  p p > zp > l+ l-
1.250e+03 8.000e+00  1.000e+01  1.736e-02 -1.469e-01  6.366e+00 1.004e-01 1.569e-01 4.130e-02 4.146e-02 1.667e-01 1.898e-01 1.711e-01 2.604e-01 6.694e-01 5.369e-01 #  p p > zp > l+ l-
1.450e+03 8.000e+00  1.000e+01  2.013e-02 -1.469e-01  9.938e+00 1.004e-01 1.569e-01 4.134e-02 4.146e-02 9.828e-02 1.313e-01 1.273e-01 1.536e-01 6.285e-01 4.052e-01 #  p p > zp > l+ l-
1.650e+03 8.000e+00  1.000e+01  2.291e-02 -1.469e-01  1.464e+01 1.004e-01 1.569e-01 4.136e-02 4.146e-02 5.931e-02 9.905e-02 9.995e-02 9.267e-02 3.461e-01 3.091e-01 #  p p > zp > l+ l-
1.850e+03 8.000e+00  1.000e+01  2.569e-02 -1.469e-01  2.064e+01 1.004e-01 1.569e-01 4.137e-02 4.146e-02 3.666e-02 8.180e-02 8.074e-02 5.729e-02 3.020e-01 2.400e-01 #  p p > zp > l+ l-
2.050e+03 8.000e+00  1.000e+01  2.846e-02 -1.469e-01  2.808e+01 1.004e-01 1.569e-01 4.137e-02 4.146e-02 2.387e-02 1.047e-01 6.771e-02 3.729e-02 2.262e-01 1.834e-01 #  p p > zp > l+ l-
2.250e+03 8.000e+00  1.000e+01  3.124e-02 -1.469e-01  3.713e+01 1.004e-01 1.569e-01 4.138e-02 4.146e-02 1.590e-02 8.775e-02 5.828e-02 2.484e-02 1.557e-01 1.434e-01 #  p p > zp > l+ l-
2.450e+03 8.000e+00  1.000e+01  3.402e-02 -1.469e-01  4.794e+01 1.004e-01 1.569e-01 4.138e-02 4.146e-02 1.018e-02 1.064e-01 5.172e-02 1.591e-02 1.186e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 8.000e+00  1.000e+01  3.679e-02 -1.469e-01  6.067e+01 1.004e-01 1.569e-01 4.138e-02 4.146e-02 6.940e-03 5.309e-02 4.644e-02 1.084e-02 9.472e-02 9.671e-02 #  p p > zp > l+ l-
2.850e+03 8.000e+00  1.000e+01  3.957e-02 -1.469e-01  7.547e+01 1.004e-01 1.569e-01 4.138e-02 4.146e-02 6.942e-03 2.801e-02 4.200e-02 1.085e-02 7.952e-02 8.202e-02 #  p p > zp > l+ l-
3.050e+03 8.000e+00  1.000e+01  4.235e-02 -1.469e-01  9.249e+01 1.004e-01 1.569e-01 4.138e-02 4.146e-02 5.133e-03 2.694e-02 3.845e-02 8.021e-03 6.736e-02 7.224e-02 #  p p > zp > l+ l-
3.250e+03 8.000e+00  1.000e+01  4.513e-02 -1.469e-01  1.119e+02 1.004e-01 1.569e-01 4.138e-02 4.146e-02 4.828e-03 2.822e-02 3.541e-02 7.543e-03 6.031e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 8.000e+00  1.000e+01  4.790e-02 -1.469e-01  1.339e+02 1.004e-01 1.569e-01 4.138e-02 4.146e-02 4.151e-03 4.289e-02 3.294e-02 6.486e-03 5.553e-02 6.025e-02 #  p p > zp > l+ l-
3.650e+03 8.000e+00  1.000e+01  5.068e-02 -1.469e-01  1.585e+02 1.004e-01 1.569e-01 4.138e-02 4.146e-02 3.802e-03 3.056e-02 3.096e-02 5.941e-03 5.281e-02 5.628e-02 #  p p > zp > l+ l-
3.850e+03 8.000e+00  1.000e+01  5.346e-02 -1.469e-01  1.860e+02 1.004e-01 1.569e-01 4.138e-02 4.146e-02 3.600e-03 3.029e-02 2.920e-02 5.625e-03 5.025e-02 5.388e-02 #  p p > zp > l+ l-
4.050e+03 8.000e+00  1.000e+01  5.623e-02 -1.469e-01  2.166e+02 1.004e-01 1.569e-01 4.138e-02 4.146e-02 3.285e-03 4.140e-02 2.795e-02 5.132e-03 4.819e-02 5.258e-02 #  p p > zp > l+ l-
4.250e+03 8.000e+00  1.000e+01  5.901e-02 -1.469e-01  2.503e+02 1.004e-01 1.569e-01 4.138e-02 4.146e-02 2.494e-03 3.357e-02 2.677e-02 3.898e-03 4.968e-02 5.198e-02 #  p p > zp > l+ l-
2.500e+02 9.000e+00  1.000e+01  3.360e-03 -1.573e-01  5.110e-02 1.186e-01 1.465e-01 0.000e+00 3.859e-02 8.376e+00 5.194e+00 3.751e+00 1.034e+01 5.271e+00 6.897e+00 #  p p > zp > l+ l-
4.500e+02 9.000e+00  1.000e+01  6.047e-03 -1.573e-01  3.077e-01 1.149e-01 1.419e-01 3.108e-02 3.737e-02 2.746e+00 1.092e+00 1.251e+00 3.391e+00 3.898e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 9.000e+00  1.000e+01  8.735e-03 -1.573e-01  9.321e-01 1.143e-01 1.411e-01 3.590e-02 3.718e-02 1.193e+00 4.559e-01 6.272e-01 1.473e+00 2.437e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 9.000e+00  1.000e+01  1.142e-02 -1.573e-01  2.086e+00 1.142e-01 1.410e-01 3.669e-02 3.715e-02 5.909e-01 3.076e-01 3.744e-01 7.294e-01 7.065e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 9.000e+00  1.000e+01  1.411e-02 -1.573e-01  3.934e+00 1.142e-01 1.410e-01 3.691e-02 3.714e-02 3.118e-01 2.863e-01 2.447e-01 3.850e-01 7.212e-01 7.329e-01 #  p p > zp > l+ l-
1.250e+03 9.000e+00  1.000e+01  1.680e-02 -1.573e-01  6.637e+00 1.142e-01 1.410e-01 3.699e-02 3.714e-02 1.782e-01 1.903e-01 1.716e-01 2.199e-01 6.701e-01 5.374e-01 #  p p > zp > l+ l-
1.450e+03 9.000e+00  1.000e+01  1.949e-02 -1.573e-01  1.036e+01 1.142e-01 1.410e-01 3.703e-02 3.714e-02 1.051e-01 1.316e-01 1.277e-01 1.298e-01 6.291e-01 4.056e-01 #  p p > zp > l+ l-
1.650e+03 9.000e+00  1.000e+01  2.217e-02 -1.573e-01  1.527e+01 1.142e-01 1.410e-01 3.704e-02 3.713e-02 6.359e-02 9.948e-02 1.004e-01 7.851e-02 3.465e-01 3.095e-01 #  p p > zp > l+ l-
1.850e+03 9.000e+00  1.000e+01  2.486e-02 -1.573e-01  2.152e+01 1.142e-01 1.409e-01 3.705e-02 3.713e-02 3.934e-02 8.209e-02 8.116e-02 4.856e-02 3.022e-01 2.402e-01 #  p p > zp > l+ l-
2.050e+03 9.000e+00  1.000e+01  2.755e-02 -1.573e-01  2.928e+01 1.142e-01 1.409e-01 3.706e-02 3.713e-02 2.562e-02 1.050e-01 6.815e-02 3.163e-02 2.263e-01 1.835e-01 #  p p > zp > l+ l-
2.250e+03 9.000e+00  1.000e+01  3.024e-02 -1.573e-01  3.871e+01 1.142e-01 1.409e-01 3.706e-02 3.713e-02 1.707e-02 8.850e-02 5.872e-02 2.108e-02 1.557e-01 1.435e-01 #  p p > zp > l+ l-
2.450e+03 9.000e+00  1.000e+01  3.292e-02 -1.573e-01  4.998e+01 1.142e-01 1.409e-01 3.706e-02 3.713e-02 1.096e-02 1.072e-01 5.218e-02 1.353e-02 1.186e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 9.000e+00  1.000e+01  3.561e-02 -1.573e-01  6.325e+01 1.142e-01 1.409e-01 3.707e-02 3.713e-02 7.485e-03 5.349e-02 4.690e-02 9.241e-03 9.475e-02 9.675e-02 #  p p > zp > l+ l-
2.850e+03 9.000e+00  1.000e+01  3.830e-02 -1.573e-01  7.868e+01 1.142e-01 1.409e-01 3.707e-02 3.713e-02 7.588e-03 2.822e-02 4.244e-02 9.367e-03 7.953e-02 8.206e-02 #  p p > zp > l+ l-
3.050e+03 9.000e+00  1.000e+01  4.099e-02 -1.573e-01  9.643e+01 1.142e-01 1.409e-01 3.707e-02 3.713e-02 5.652e-03 2.715e-02 3.887e-02 6.978e-03 6.739e-02 7.226e-02 #  p p > zp > l+ l-
3.250e+03 9.000e+00  1.000e+01  4.367e-02 -1.573e-01  1.167e+02 1.142e-01 1.409e-01 3.707e-02 3.713e-02 5.249e-03 2.853e-02 3.579e-02 6.480e-03 6.034e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 9.000e+00  1.000e+01  4.636e-02 -1.573e-01  1.396e+02 1.142e-01 1.409e-01 3.707e-02 3.713e-02 4.564e-03 4.308e-02 3.327e-02 5.635e-03 5.556e-02 6.027e-02 #  p p > zp > l+ l-
3.650e+03 9.000e+00  1.000e+01  4.905e-02 -1.573e-01  1.653e+02 1.142e-01 1.409e-01 3.707e-02 3.713e-02 4.263e-03 3.103e-02 3.126e-02 5.263e-03 5.286e-02 5.632e-02 #  p p > zp > l+ l-
3.850e+03 9.000e+00  1.000e+01  5.174e-02 -1.573e-01  1.940e+02 1.142e-01 1.409e-01 3.707e-02 3.713e-02 3.662e-03 3.080e-02 2.947e-02 4.521e-03 5.026e-02 5.392e-02 #  p p > zp > l+ l-
4.050e+03 9.000e+00  1.000e+01  5.443e-02 -1.573e-01  2.258e+02 1.142e-01 1.409e-01 3.707e-02 3.713e-02 3.391e-03 4.152e-02 2.820e-02 4.186e-03 4.823e-02 5.263e-02 #  p p > zp > l+ l-
4.250e+03 9.000e+00  1.000e+01  5.711e-02 -1.573e-01  2.609e+02 1.142e-01 1.409e-01 3.707e-02 3.713e-02 2.779e-03 3.396e-02 2.700e-02 3.431e-03 4.972e-02 5.205e-02 #  p p > zp > l+ l-
2.500e+02 1.000e+01  1.000e+01  3.264e-03 -1.670e-01  5.376e-02 1.314e-01 1.314e-01 0.000e+00 3.452e-02 8.781e+00 5.195e+00 3.752e+00 8.781e+00 5.272e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.000e+01  1.000e+01  5.876e-03 -1.670e-01  3.227e-01 1.277e-01 1.277e-01 2.789e-02 3.355e-02 2.889e+00 1.093e+00 1.252e+00 2.889e+00 3.899e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.000e+01  1.000e+01  8.487e-03 -1.670e-01  9.769e-01 1.271e-01 1.271e-01 3.224e-02 3.339e-02 1.256e+00 4.562e-01 6.277e-01 1.256e+00 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.000e+01  1.000e+01  1.110e-02 -1.670e-01  2.186e+00 1.270e-01 1.270e-01 3.295e-02 3.337e-02 6.222e-01 3.082e-01 3.750e-01 6.222e-01 7.069e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.000e+01  1.000e+01  1.371e-02 -1.670e-01  4.122e+00 1.270e-01 1.270e-01 3.315e-02 3.336e-02 3.284e-01 2.869e-01 2.453e-01 3.284e-01 7.217e-01 7.335e-01 #  p p > zp > l+ l-
1.250e+03 1.000e+01  1.000e+01  1.632e-02 -1.670e-01  6.955e+00 1.270e-01 1.270e-01 3.322e-02 3.335e-02 1.877e-01 1.908e-01 1.721e-01 1.877e-01 6.708e-01 5.379e-01 #  p p > zp > l+ l-
1.450e+03 1.000e+01  1.000e+01  1.893e-02 -1.670e-01  1.086e+01 1.270e-01 1.270e-01 3.326e-02 3.335e-02 1.109e-01 1.319e-01 1.282e-01 1.109e-01 6.297e-01 4.061e-01 #  p p > zp > l+ l-
1.650e+03 1.000e+01  1.000e+01  2.154e-02 -1.670e-01  1.600e+01 1.270e-01 1.270e-01 3.327e-02 3.335e-02 6.710e-02 9.998e-02 1.009e-01 6.710e-02 3.471e-01 3.099e-01 #  p p > zp > l+ l-
1.850e+03 1.000e+01  1.000e+01  2.416e-02 -1.670e-01  2.255e+01 1.270e-01 1.270e-01 3.328e-02 3.335e-02 4.169e-02 8.244e-02 8.166e-02 4.169e-02 3.025e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 1.000e+01  1.000e+01  2.677e-02 -1.670e-01  3.068e+01 1.270e-01 1.270e-01 3.329e-02 3.335e-02 2.739e-02 1.053e-01 6.867e-02 2.739e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 1.000e+01  1.000e+01  2.938e-02 -1.670e-01  4.057e+01 1.270e-01 1.270e-01 3.329e-02 3.335e-02 1.812e-02 8.939e-02 5.925e-02 1.812e-02 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.000e+01  1.000e+01  3.199e-02 -1.670e-01  5.237e+01 1.270e-01 1.270e-01 3.329e-02 3.335e-02 1.193e-02 1.081e-01 5.273e-02 1.193e-02 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.000e+01  1.000e+01  3.460e-02 -1.670e-01  6.628e+01 1.270e-01 1.270e-01 3.329e-02 3.335e-02 7.978e-03 5.397e-02 4.745e-02 7.978e-03 9.478e-02 9.680e-02 #  p p > zp > l+ l-
2.850e+03 1.000e+01  1.000e+01  3.721e-02 -1.670e-01  8.244e+01 1.270e-01 1.270e-01 3.329e-02 3.335e-02 8.205e-03 2.847e-02 4.296e-02 8.205e-03 7.954e-02 8.210e-02 #  p p > zp > l+ l-
3.050e+03 1.000e+01  1.000e+01  3.982e-02 -1.670e-01  1.010e+02 1.270e-01 1.270e-01 3.329e-02 3.335e-02 6.142e-03 2.740e-02 3.935e-02 6.142e-03 6.742e-02 7.228e-02 #  p p > zp > l+ l-
3.250e+03 1.000e+01  1.000e+01  4.244e-02 -1.670e-01  1.223e+02 1.270e-01 1.270e-01 3.329e-02 3.335e-02 5.765e-03 2.891e-02 3.623e-02 5.765e-03 6.036e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.000e+01  1.000e+01  4.505e-02 -1.670e-01  1.462e+02 1.270e-01 1.270e-01 3.329e-02 3.335e-02 4.901e-03 4.330e-02 3.367e-02 4.901e-03 5.560e-02 6.029e-02 #  p p > zp > l+ l-
3.650e+03 1.000e+01  1.000e+01  4.766e-02 -1.670e-01  1.732e+02 1.270e-01 1.270e-01 3.329e-02 3.335e-02 4.526e-03 3.158e-02 3.163e-02 4.526e-03 5.291e-02 5.636e-02 #  p p > zp > l+ l-
3.850e+03 1.000e+01  1.000e+01  5.027e-02 -1.670e-01  2.032e+02 1.270e-01 1.270e-01 3.329e-02 3.335e-02 4.037e-03 3.141e-02 2.979e-02 4.037e-03 5.027e-02 5.397e-02 #  p p > zp > l+ l-
4.050e+03 1.000e+01  1.000e+01  5.288e-02 -1.670e-01  2.366e+02 1.270e-01 1.270e-01 3.329e-02 3.335e-02 3.977e-03 4.165e-02 2.849e-02 3.977e-03 4.828e-02 5.270e-02 #  p p > zp > l+ l-
4.250e+03 1.000e+01  1.000e+01  5.549e-02 -1.670e-01  2.734e+02 1.270e-01 1.270e-01 3.329e-02 3.335e-02 3.135e-03 3.442e-02 2.726e-02 3.135e-03 4.977e-02 5.212e-02 #  p p > zp > l+ l-
2.500e+02 1.100e+01  1.000e+01  3.150e-03 -1.767e-01  5.558e-02 1.432e-01 1.184e-01 0.000e+00 3.099e-02 8.930e+00 5.195e+00 3.752e+00 7.380e+00 5.272e+00 6.899e+00 #  p p > zp > l+ l-
4.500e+02 1.100e+01  1.000e+01  5.669e-03 -1.767e-01  3.326e-01 1.396e-01 1.153e-01 2.511e-02 3.020e-02 2.947e+00 1.093e+00 1.252e+00 2.436e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.100e+01  1.000e+01  8.189e-03 -1.767e-01  1.007e+00 1.390e-01 1.149e-01 2.904e-02 3.007e-02 1.282e+00 4.564e-01 6.280e-01 1.060e+00 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.100e+01  1.000e+01  1.071e-02 -1.767e-01  2.253e+00 1.389e-01 1.148e-01 2.968e-02 3.005e-02 6.353e-01 3.086e-01 3.753e-01 5.250e-01 7.071e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.100e+01  1.000e+01  1.323e-02 -1.767e-01  4.247e+00 1.389e-01 1.148e-01 2.986e-02 3.004e-02 3.354e-01 2.872e-01 2.456e-01 2.772e-01 7.220e-01 7.338e-01 #  p p > zp > l+ l-
1.250e+03 1.100e+01  1.000e+01  1.575e-02 -1.767e-01  7.166e+00 1.389e-01 1.148e-01 2.992e-02 3.004e-02 1.918e-01 1.912e-01 1.724e-01 1.585e-01 6.713e-01 5.383e-01 #  p p > zp > l+ l-
1.450e+03 1.100e+01  1.000e+01  1.827e-02 -1.767e-01  1.119e+01 1.388e-01 1.148e-01 2.995e-02 3.004e-02 1.133e-01 1.322e-01 1.285e-01 9.367e-02 6.302e-01 4.064e-01 #  p p > zp > l+ l-
1.650e+03 1.100e+01  1.000e+01  2.079e-02 -1.767e-01  1.648e+01 1.388e-01 1.147e-01 2.997e-02 3.004e-02 6.852e-02 1.003e-01 1.012e-01 5.663e-02 3.475e-01 3.101e-01 #  p p > zp > l+ l-
1.850e+03 1.100e+01  1.000e+01  2.331e-02 -1.767e-01  2.323e+01 1.388e-01 1.147e-01 2.997e-02 3.004e-02 4.266e-02 8.267e-02 8.199e-02 3.525e-02 3.027e-01 2.406e-01 #  p p > zp > l+ l-
2.050e+03 1.100e+01  1.000e+01  2.583e-02 -1.767e-01  3.161e+01 1.388e-01 1.147e-01 2.998e-02 3.004e-02 2.814e-02 1.056e-01 6.902e-02 2.325e-02 2.266e-01 1.838e-01 #  p p > zp > l+ l-
2.250e+03 1.100e+01  1.000e+01  2.835e-02 -1.767e-01  4.180e+01 1.388e-01 1.147e-01 2.998e-02 3.004e-02 1.863e-02 8.999e-02 5.960e-02 1.540e-02 1.559e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.100e+01  1.000e+01  3.087e-02 -1.767e-01  5.396e+01 1.388e-01 1.147e-01 2.998e-02 3.004e-02 1.227e-02 1.087e-01 5.310e-02 1.014e-02 1.188e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.100e+01  1.000e+01  3.339e-02 -1.767e-01  6.828e+01 1.388e-01 1.147e-01 2.998e-02 3.004e-02 8.219e-03 5.429e-02 4.782e-02 6.792e-03 9.480e-02 9.683e-02 #  p p > zp > l+ l-
2.850e+03 1.100e+01  1.000e+01  3.591e-02 -1.767e-01  8.494e+01 1.388e-01 1.147e-01 2.998e-02 3.004e-02 8.486e-03 2.863e-02 4.331e-02 7.013e-03 7.955e-02 8.213e-02 #  p p > zp > l+ l-
3.050e+03 1.100e+01  1.000e+01  3.843e-02 -1.767e-01  1.041e+02 1.388e-01 1.147e-01 2.999e-02 3.004e-02 6.187e-03 2.757e-02 3.968e-02 5.113e-03 6.744e-02 7.230e-02 #  p p > zp > l+ l-
3.250e+03 1.100e+01  1.000e+01  4.095e-02 -1.767e-01  1.260e+02 1.388e-01 1.147e-01 2.999e-02 3.004e-02 6.004e-03 2.916e-02 3.652e-02 4.962e-03 6.038e-02 6.582e-02 #  p p > zp > l+ l-
3.450e+03 1.100e+01  1.000e+01  4.347e-02 -1.767e-01  1.507e+02 1.388e-01 1.147e-01 2.999e-02 3.004e-02 5.009e-03 4.345e-02 3.394e-02 4.140e-03 5.562e-02 6.031e-02 #  p p > zp > l+ l-
3.650e+03 1.100e+01  1.000e+01  4.599e-02 -1.767e-01  1.784e+02 1.388e-01 1.147e-01 2.999e-02 3.004e-02 4.753e-03 3.195e-02 3.187e-02 3.928e-03 5.295e-02 5.639e-02 #  p p > zp > l+ l-
3.850e+03 1.100e+01  1.000e+01  4.851e-02 -1.767e-01  2.094e+02 1.388e-01 1.147e-01 2.999e-02 3.004e-02 4.231e-03 3.181e-02 3.000e-02 3.496e-03 5.028e-02 5.401e-02 #  p p > zp > l+ l-
4.050e+03 1.100e+01  1.000e+01  5.102e-02 -1.767e-01  2.438e+02 1.388e-01 1.147e-01 2.999e-02 3.004e-02 4.281e-03 4.174e-02 2.869e-02 3.538e-03 4.831e-02 5.274e-02 #  p p > zp > l+ l-
4.250e+03 1.100e+01  1.000e+01  5.354e-02 -1.767e-01  2.817e+02 1.388e-01 1.147e-01 2.999e-02 3.004e-02 3.330e-03 3.473e-02 2.744e-02 2.752e-03 4.980e-02 5.217e-02 #  p p > zp > l+ l-
2.500e+02 1.200e+01  1.000e+01  2.989e-03 -1.866e-01  5.539e-02 1.540e-01 1.070e-01 0.000e+00 2.790e-02 8.673e+00 5.195e+00 3.752e+00 6.023e+00 5.272e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.200e+01  1.000e+01  5.380e-03 -1.866e-01  3.307e-01 1.505e-01 1.045e-01 2.267e-02 2.726e-02 2.870e+00 1.093e+00 1.252e+00 1.993e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.200e+01  1.000e+01  7.772e-03 -1.866e-01  1.000e+00 1.499e-01 1.041e-01 2.622e-02 2.716e-02 1.250e+00 4.563e-01 6.279e-01 8.678e-01 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.200e+01  1.000e+01  1.016e-02 -1.866e-01  2.238e+00 1.498e-01 1.040e-01 2.680e-02 2.714e-02 6.192e-01 3.085e-01 3.753e-01 4.300e-01 7.071e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.200e+01  1.000e+01  1.255e-02 -1.866e-01  4.220e+00 1.498e-01 1.040e-01 2.697e-02 2.714e-02 3.270e-01 2.872e-01 2.455e-01 2.271e-01 7.220e-01 7.338e-01 #  p p > zp > l+ l-
1.250e+03 1.200e+01  1.000e+01  1.495e-02 -1.866e-01  7.121e+00 1.498e-01 1.040e-01 2.703e-02 2.713e-02 1.870e-01 1.911e-01 1.723e-01 1.299e-01 6.712e-01 5.382e-01 #  p p > zp > l+ l-
1.450e+03 1.200e+01  1.000e+01  1.734e-02 -1.866e-01  1.111e+01 1.498e-01 1.040e-01 2.705e-02 2.713e-02 1.106e-01 1.321e-01 1.285e-01 7.677e-02 6.301e-01 4.063e-01 #  p p > zp > l+ l-
1.650e+03 1.200e+01  1.000e+01  1.973e-02 -1.866e-01  1.638e+01 1.498e-01 1.040e-01 2.707e-02 2.713e-02 6.685e-02 1.002e-01 1.011e-01 4.642e-02 3.474e-01 3.101e-01 #  p p > zp > l+ l-
1.850e+03 1.200e+01  1.000e+01  2.212e-02 -1.866e-01  2.308e+01 1.498e-01 1.040e-01 2.707e-02 2.713e-02 4.163e-02 8.262e-02 8.192e-02 2.891e-02 3.026e-01 2.406e-01 #  p p > zp > l+ l-
2.050e+03 1.200e+01  1.000e+01  2.451e-02 -1.866e-01  3.141e+01 1.498e-01 1.040e-01 2.708e-02 2.713e-02 2.746e-02 1.055e-01 6.894e-02 1.907e-02 2.266e-01 1.838e-01 #  p p > zp > l+ l-
2.250e+03 1.200e+01  1.000e+01  2.690e-02 -1.866e-01  4.153e+01 1.498e-01 1.040e-01 2.708e-02 2.713e-02 1.817e-02 8.986e-02 5.953e-02 1.262e-02 1.559e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.200e+01  1.000e+01  2.929e-02 -1.866e-01  5.362e+01 1.498e-01 1.040e-01 2.708e-02 2.713e-02 1.197e-02 1.086e-01 5.302e-02 8.313e-03 1.188e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.200e+01  1.000e+01  3.168e-02 -1.866e-01  6.785e+01 1.498e-01 1.040e-01 2.708e-02 2.713e-02 8.020e-03 5.422e-02 4.774e-02 5.569e-03 9.480e-02 9.682e-02 #  p p > zp > l+ l-
2.850e+03 1.200e+01  1.000e+01  3.408e-02 -1.866e-01  8.440e+01 1.498e-01 1.040e-01 2.708e-02 2.713e-02 8.250e-03 2.860e-02 4.324e-02 5.730e-03 7.955e-02 8.212e-02 #  p p > zp > l+ l-
3.050e+03 1.200e+01  1.000e+01  3.647e-02 -1.866e-01  1.034e+02 1.498e-01 1.040e-01 2.708e-02 2.713e-02 6.007e-03 2.753e-02 3.961e-02 4.171e-03 6.743e-02 7.229e-02 #  p p > zp > l+ l-
3.250e+03 1.200e+01  1.000e+01  3.886e-02 -1.866e-01  1.252e+02 1.498e-01 1.040e-01 2.708e-02 2.713e-02 5.819e-03 2.910e-02 3.646e-02 4.041e-03 6.037e-02 6.582e-02 #  p p > zp > l+ l-
3.450e+03 1.200e+01  1.000e+01  4.125e-02 -1.866e-01  1.497e+02 1.498e-01 1.040e-01 2.708e-02 2.713e-02 4.854e-03 4.342e-02 3.388e-02 3.371e-03 5.561e-02 6.031e-02 #  p p > zp > l+ l-
3.650e+03 1.200e+01  1.000e+01  4.364e-02 -1.866e-01  1.773e+02 1.498e-01 1.040e-01 2.708e-02 2.713e-02 4.623e-03 3.187e-02 3.182e-02 3.211e-03 5.294e-02 5.638e-02 #  p p > zp > l+ l-
3.850e+03 1.200e+01  1.000e+01  4.603e-02 -1.866e-01  2.081e+02 1.498e-01 1.040e-01 2.708e-02 2.713e-02 4.091e-03 3.173e-02 2.995e-02 2.841e-03 5.028e-02 5.400e-02 #  p p > zp > l+ l-
4.050e+03 1.200e+01  1.000e+01  4.842e-02 -1.866e-01  2.422e+02 1.498e-01 1.040e-01 2.708e-02 2.713e-02 4.068e-03 4.172e-02 2.865e-02 2.825e-03 4.830e-02 5.273e-02 #  p p > zp > l+ l-
4.250e+03 1.200e+01  1.000e+01  5.081e-02 -1.866e-01  2.799e+02 1.498e-01 1.040e-01 2.708e-02 2.713e-02 3.224e-03 3.466e-02 2.740e-02 2.239e-03 4.979e-02 5.216e-02 #  p p > zp > l+ l-
2.500e+02 1.300e+01  1.000e+01  2.834e-03 -1.964e-01  5.489e-02 1.639e-01 9.701e-02 0.000e+00 2.521e-02 8.318e+00 5.195e+00 3.752e+00 4.922e+00 5.272e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.300e+01  1.000e+01  5.100e-03 -1.964e-01  3.270e-01 1.605e-01 9.497e-02 2.052e-02 2.468e-02 2.760e+00 1.093e+00 1.252e+00 1.633e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.300e+01  1.000e+01  7.367e-03 -1.964e-01  9.888e-01 1.600e-01 9.465e-02 2.375e-02 2.460e-02 1.202e+00 4.562e-01 6.278e-01 7.113e-01 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.300e+01  1.000e+01  9.634e-03 -1.964e-01  2.212e+00 1.599e-01 9.459e-02 2.428e-02 2.459e-02 5.958e-01 3.083e-01 3.751e-01 3.525e-01 7.070e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.300e+01  1.000e+01  1.190e-02 -1.964e-01  4.171e+00 1.598e-01 9.458e-02 2.443e-02 2.458e-02 3.148e-01 2.870e-01 2.454e-01 1.862e-01 7.218e-01 7.336e-01 #  p p > zp > l+ l-
1.250e+03 1.300e+01  1.000e+01  1.417e-02 -1.964e-01  7.038e+00 1.598e-01 9.457e-02 2.448e-02 2.458e-02 1.801e-01 1.910e-01 1.722e-01 1.065e-01 6.710e-01 5.380e-01 #  p p > zp > l+ l-
1.450e+03 1.300e+01  1.000e+01  1.643e-02 -1.964e-01  1.099e+01 1.598e-01 9.457e-02 2.451e-02 2.458e-02 1.065e-01 1.320e-01 1.283e-01 6.299e-02 6.299e-01 4.062e-01 #  p p > zp > l+ l-
1.650e+03 1.300e+01  1.000e+01  1.870e-02 -1.964e-01  1.619e+01 1.598e-01 9.457e-02 2.452e-02 2.458e-02 6.449e-02 1.001e-01 1.010e-01 3.816e-02 3.472e-01 3.100e-01 #  p p > zp > l+ l-
1.850e+03 1.300e+01  1.000e+01  2.097e-02 -1.964e-01  2.282e+01 1.598e-01 9.456e-02 2.453e-02 2.458e-02 4.011e-02 8.253e-02 8.179e-02 2.374e-02 3.026e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 1.300e+01  1.000e+01  2.324e-02 -1.964e-01  3.105e+01 1.598e-01 9.456e-02 2.453e-02 2.458e-02 2.644e-02 1.054e-01 6.881e-02 1.565e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 1.300e+01  1.000e+01  2.550e-02 -1.964e-01  4.105e+01 1.598e-01 9.456e-02 2.453e-02 2.458e-02 1.747e-02 8.962e-02 5.939e-02 1.034e-02 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.300e+01  1.000e+01  2.777e-02 -1.964e-01  5.300e+01 1.598e-01 9.456e-02 2.453e-02 2.458e-02 1.152e-02 1.084e-01 5.288e-02 6.817e-03 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.300e+01  1.000e+01  3.004e-02 -1.964e-01  6.706e+01 1.598e-01 9.456e-02 2.453e-02 2.458e-02 7.718e-03 5.409e-02 4.759e-02 4.567e-03 9.479e-02 9.681e-02 #  p p > zp > l+ l-
2.850e+03 1.300e+01  1.000e+01  3.230e-02 -1.964e-01  8.342e+01 1.598e-01 9.456e-02 2.453e-02 2.458e-02 7.889e-03 2.853e-02 4.310e-02 4.668e-03 7.955e-02 8.211e-02 #  p p > zp > l+ l-
3.050e+03 1.300e+01  1.000e+01  3.457e-02 -1.964e-01  1.022e+02 1.598e-01 9.456e-02 2.453e-02 2.458e-02 5.946e-03 2.747e-02 3.948e-02 3.518e-03 6.742e-02 7.229e-02 #  p p > zp > l+ l-
3.250e+03 1.300e+01  1.000e+01  3.684e-02 -1.964e-01  1.237e+02 1.598e-01 9.456e-02 2.453e-02 2.458e-02 5.576e-03 2.900e-02 3.634e-02 3.299e-03 6.037e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.300e+01  1.000e+01  3.910e-02 -1.964e-01  1.480e+02 1.598e-01 9.456e-02 2.454e-02 2.458e-02 4.785e-03 4.336e-02 3.377e-02 2.831e-03 5.561e-02 6.030e-02 #  p p > zp > l+ l-
3.650e+03 1.300e+01  1.000e+01  4.137e-02 -1.964e-01  1.752e+02 1.598e-01 9.456e-02 2.454e-02 2.458e-02 4.398e-03 3.172e-02 3.172e-02 2.602e-03 5.293e-02 5.637e-02 #  p p > zp > l+ l-
3.850e+03 1.300e+01  1.000e+01  4.364e-02 -1.964e-01  2.056e+02 1.598e-01 9.456e-02 2.454e-02 2.458e-02 3.900e-03 3.156e-02 2.987e-02 2.308e-03 5.027e-02 5.399e-02 #  p p > zp > l+ l-
4.050e+03 1.300e+01  1.000e+01  4.590e-02 -1.964e-01  2.394e+02 1.598e-01 9.456e-02 2.454e-02 2.458e-02 3.914e-03 4.169e-02 2.857e-02 2.316e-03 4.829e-02 5.271e-02 #  p p > zp > l+ l-
4.250e+03 1.300e+01  1.000e+01  4.817e-02 -1.964e-01  2.766e+02 1.598e-01 9.456e-02 2.454e-02 2.458e-02 3.065e-03 3.454e-02 2.733e-02 1.814e-03 4.978e-02 5.214e-02 #  p p > zp > l+ l-
2.500e+02 1.400e+01  1.000e+01  2.685e-03 -2.061e-01  5.417e-02 1.730e-01 8.827e-02 0.000e+00 2.286e-02 7.906e+00 5.195e+00 3.752e+00 4.034e+00 5.272e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.400e+01  1.000e+01  4.834e-03 -2.061e-01  3.221e-01 1.697e-01 8.659e-02 1.864e-02 2.242e-02 2.629e+00 1.093e+00 1.252e+00 1.341e+00 3.899e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.400e+01  1.000e+01  6.982e-03 -2.061e-01  9.737e-01 1.692e-01 8.632e-02 2.158e-02 2.235e-02 1.146e+00 4.561e-01 6.276e-01 5.846e-01 2.437e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.400e+01  1.000e+01  9.130e-03 -2.061e-01  2.179e+00 1.691e-01 8.627e-02 2.206e-02 2.234e-02 5.679e-01 3.081e-01 3.749e-01 2.898e-01 7.069e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.400e+01  1.000e+01  1.128e-02 -2.061e-01  4.107e+00 1.691e-01 8.626e-02 2.220e-02 2.233e-02 3.002e-01 2.868e-01 2.452e-01 1.531e-01 7.217e-01 7.334e-01 #  p p > zp > l+ l-
1.250e+03 1.400e+01  1.000e+01  1.343e-02 -2.061e-01  6.930e+00 1.691e-01 8.625e-02 2.224e-02 2.233e-02 1.717e-01 1.908e-01 1.720e-01 8.762e-02 6.708e-01 5.379e-01 #  p p > zp > l+ l-
1.450e+03 1.400e+01  1.000e+01  1.557e-02 -2.061e-01  1.082e+01 1.690e-01 8.625e-02 2.227e-02 2.233e-02 1.015e-01 1.319e-01 1.282e-01 5.181e-02 6.297e-01 4.060e-01 #  p p > zp > l+ l-
1.650e+03 1.400e+01  1.000e+01  1.772e-02 -2.061e-01  1.594e+01 1.690e-01 8.625e-02 2.228e-02 2.233e-02 6.153e-02 9.994e-02 1.008e-01 3.139e-02 3.471e-01 3.098e-01 #  p p > zp > l+ l-
1.850e+03 1.400e+01  1.000e+01  1.987e-02 -2.061e-01  2.247e+01 1.690e-01 8.625e-02 2.228e-02 2.233e-02 3.813e-02 8.241e-02 8.162e-02 1.946e-02 3.025e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 1.400e+01  1.000e+01  2.202e-02 -2.061e-01  3.057e+01 1.690e-01 8.625e-02 2.229e-02 2.233e-02 2.517e-02 1.053e-01 6.863e-02 1.284e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 1.400e+01  1.000e+01  2.417e-02 -2.061e-01  4.042e+01 1.690e-01 8.625e-02 2.229e-02 2.233e-02 1.665e-02 8.932e-02 5.921e-02 8.494e-03 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.400e+01  1.000e+01  2.632e-02 -2.061e-01  5.218e+01 1.690e-01 8.625e-02 2.229e-02 2.233e-02 1.098e-02 1.080e-01 5.269e-02 5.604e-03 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.400e+01  1.000e+01  2.846e-02 -2.061e-01  6.604e+01 1.690e-01 8.624e-02 2.229e-02 2.233e-02 7.356e-03 5.393e-02 4.741e-02 3.753e-03 9.478e-02 9.679e-02 #  p p > zp > l+ l-
2.850e+03 1.400e+01  1.000e+01  3.061e-02 -2.061e-01  8.214e+01 1.690e-01 8.624e-02 2.229e-02 2.233e-02 7.526e-03 2.845e-02 4.292e-02 3.840e-03 7.954e-02 8.210e-02 #  p p > zp > l+ l-
3.050e+03 1.400e+01  1.000e+01  3.276e-02 -2.061e-01  1.007e+02 1.690e-01 8.624e-02 2.229e-02 2.233e-02 5.603e-03 2.738e-02 3.932e-02 2.859e-03 6.741e-02 7.228e-02 #  p p > zp > l+ l-
3.250e+03 1.400e+01  1.000e+01  3.491e-02 -2.061e-01  1.218e+02 1.690e-01 8.624e-02 2.229e-02 2.233e-02 5.283e-03 2.888e-02 3.619e-02 2.695e-03 6.036e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.400e+01  1.000e+01  3.706e-02 -2.061e-01  1.457e+02 1.690e-01 8.624e-02 2.229e-02 2.233e-02 4.513e-03 4.328e-02 3.364e-02 2.302e-03 5.559e-02 6.029e-02 #  p p > zp > l+ l-
3.650e+03 1.400e+01  1.000e+01  3.921e-02 -2.061e-01  1.726e+02 1.690e-01 8.624e-02 2.229e-02 2.233e-02 4.130e-03 3.153e-02 3.160e-02 2.107e-03 5.291e-02 5.636e-02 #  p p > zp > l+ l-
3.850e+03 1.400e+01  1.000e+01  4.135e-02 -2.061e-01  2.025e+02 1.690e-01 8.624e-02 2.229e-02 2.233e-02 3.685e-03 3.136e-02 2.976e-02 1.880e-03 5.027e-02 5.397e-02 #  p p > zp > l+ l-
4.050e+03 1.400e+01  1.000e+01  4.350e-02 -2.061e-01  2.357e+02 1.690e-01 8.624e-02 2.229e-02 2.233e-02 3.604e-03 4.164e-02 2.847e-02 1.839e-03 4.828e-02 5.269e-02 #  p p > zp > l+ l-
4.250e+03 1.400e+01  1.000e+01  4.565e-02 -2.061e-01  2.724e+02 1.690e-01 8.624e-02 2.229e-02 2.233e-02 2.872e-03 3.439e-02 2.724e-02 1.465e-03 4.976e-02 5.211e-02 #  p p > zp > l+ l-
2.500e+02 1.500e+01  1.000e+01  2.535e-03 -2.156e-01  5.286e-02 1.813e-01 8.058e-02 0.000e+00 2.078e-02 7.404e+00 5.194e+00 3.751e+00 3.291e+00 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.500e+01  1.000e+01  4.562e-03 -2.156e-01  3.138e-01 1.782e-01 7.918e-02 1.698e-02 2.042e-02 2.467e+00 1.092e+00 1.251e+00 1.096e+00 3.899e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.500e+01  1.000e+01  6.590e-03 -2.156e-01  9.483e-01 1.777e-01 7.896e-02 1.966e-02 2.036e-02 1.075e+00 4.560e-01 6.273e-01 4.779e-01 2.437e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.500e+01  1.000e+01  8.617e-03 -2.156e-01  2.122e+00 1.776e-01 7.892e-02 2.010e-02 2.035e-02 5.333e-01 3.078e-01 3.746e-01 2.370e-01 7.067e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.500e+01  1.000e+01  1.064e-02 -2.156e-01  4.000e+00 1.775e-01 7.891e-02 2.022e-02 2.035e-02 2.820e-01 2.865e-01 2.449e-01 1.253e-01 7.214e-01 7.331e-01 #  p p > zp > l+ l-
1.250e+03 1.500e+01  1.000e+01  1.267e-02 -2.156e-01  6.749e+00 1.775e-01 7.890e-02 2.027e-02 2.035e-02 1.613e-01 1.905e-01 1.717e-01 7.170e-02 6.703e-01 5.375e-01 #  p p > zp > l+ l-
1.450e+03 1.500e+01  1.000e+01  1.470e-02 -2.156e-01  1.053e+01 1.775e-01 7.890e-02 2.029e-02 2.035e-02 9.541e-02 1.317e-01 1.279e-01 4.240e-02 6.293e-01 4.057e-01 #  p p > zp > l+ l-
1.650e+03 1.500e+01  1.000e+01  1.673e-02 -2.156e-01  1.552e+01 1.775e-01 7.890e-02 2.030e-02 2.035e-02 5.782e-02 9.965e-02 1.005e-01 2.570e-02 3.467e-01 3.096e-01 #  p p > zp > l+ l-
1.850e+03 1.500e+01  1.000e+01  1.876e-02 -2.156e-01  2.188e+01 1.775e-01 7.890e-02 2.031e-02 2.035e-02 3.585e-02 8.221e-02 8.133e-02 1.593e-02 3.023e-01 2.403e-01 #  p p > zp > l+ l-
2.050e+03 1.500e+01  1.000e+01  2.078e-02 -2.156e-01  2.977e+01 1.775e-01 7.890e-02 2.031e-02 2.035e-02 2.360e-02 1.051e-01 6.833e-02 1.049e-02 2.264e-01 1.836e-01 #  p p > zp > l+ l-
2.250e+03 1.500e+01  1.000e+01  2.281e-02 -2.156e-01  3.936e+01 1.775e-01 7.890e-02 2.031e-02 2.035e-02 1.562e-02 8.881e-02 5.891e-02 6.940e-03 1.558e-01 1.436e-01 #  p p > zp > l+ l-
2.450e+03 1.500e+01  1.000e+01  2.484e-02 -2.156e-01  5.082e+01 1.775e-01 7.890e-02 2.031e-02 2.035e-02 1.030e-02 1.075e-01 5.237e-02 4.576e-03 1.187e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 1.500e+01  1.000e+01  2.687e-02 -2.156e-01  6.431e+01 1.775e-01 7.890e-02 2.031e-02 2.035e-02 6.892e-03 5.366e-02 4.709e-02 3.063e-03 9.476e-02 9.677e-02 #  p p > zp > l+ l-
2.850e+03 1.500e+01  1.000e+01  2.889e-02 -2.156e-01  7.999e+01 1.775e-01 7.890e-02 2.031e-02 2.035e-02 6.913e-03 2.831e-02 4.262e-02 3.072e-03 7.954e-02 8.207e-02 #  p p > zp > l+ l-
3.050e+03 1.500e+01  1.000e+01  3.092e-02 -2.156e-01  9.804e+01 1.775e-01 7.890e-02 2.031e-02 2.035e-02 5.193e-03 2.724e-02 3.904e-02 2.308e-03 6.740e-02 7.227e-02 #  p p > zp > l+ l-
3.250e+03 1.500e+01  1.000e+01  3.295e-02 -2.156e-01  1.186e+02 1.775e-01 7.890e-02 2.031e-02 2.035e-02 4.860e-03 2.866e-02 3.594e-02 2.160e-03 6.034e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.500e+01  1.000e+01  3.498e-02 -2.156e-01  1.419e+02 1.775e-01 7.890e-02 2.031e-02 2.035e-02 4.173e-03 4.315e-02 3.341e-02 1.855e-03 5.557e-02 6.028e-02 #  p p > zp > l+ l-
3.650e+03 1.500e+01  1.000e+01  3.700e-02 -2.156e-01  1.680e+02 1.775e-01 7.890e-02 2.031e-02 2.035e-02 3.897e-03 3.122e-02 3.139e-02 1.732e-03 5.288e-02 5.633e-02 #  p p > zp > l+ l-
3.850e+03 1.500e+01  1.000e+01  3.903e-02 -2.156e-01  1.972e+02 1.775e-01 7.890e-02 2.031e-02 2.035e-02 3.387e-03 3.101e-02 2.958e-02 1.505e-03 5.026e-02 5.394e-02 #  p p > zp > l+ l-
4.050e+03 1.500e+01  1.000e+01  4.106e-02 -2.156e-01  2.296e+02 1.775e-01 7.890e-02 2.031e-02 2.035e-02 3.151e-03 4.156e-02 2.830e-02 1.400e-03 4.825e-02 5.266e-02 #  p p > zp > l+ l-
4.250e+03 1.500e+01  1.000e+01  4.309e-02 -2.156e-01  2.653e+02 1.775e-01 7.890e-02 2.031e-02 2.035e-02 2.596e-03 3.412e-02 2.709e-02 1.154e-03 4.974e-02 5.207e-02 #  p p > zp > l+ l-
2.500e+02 1.600e+01  1.000e+01  2.394e-03 -2.251e-01  5.150e-02 1.889e-01 7.380e-02 0.000e+00 1.896e-02 6.906e+00 5.194e+00 3.751e+00 2.698e+00 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.600e+01  1.000e+01  4.309e-03 -2.251e-01  3.052e-01 1.859e-01 7.263e-02 1.551e-02 1.866e-02 2.305e+00 1.092e+00 1.251e+00 9.005e-01 3.898e+00 2.785e+00 #  p p > zp > l+ l-
6.500e+02 1.600e+01  1.000e+01  6.225e-03 -2.251e-01  9.223e-01 1.854e-01 7.244e-02 1.796e-02 1.861e-02 1.005e+00 4.558e-01 6.270e-01 3.927e-01 2.437e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 1.600e+01  1.000e+01  8.140e-03 -2.251e-01  2.063e+00 1.854e-01 7.240e-02 1.837e-02 1.860e-02 4.988e-01 3.074e-01 3.743e-01 1.948e-01 7.065e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 1.600e+01  1.000e+01  1.006e-02 -2.251e-01  3.890e+00 1.853e-01 7.239e-02 1.848e-02 1.860e-02 2.638e-01 2.862e-01 2.446e-01 1.030e-01 7.211e-01 7.328e-01 #  p p > zp > l+ l-
1.250e+03 1.600e+01  1.000e+01  1.197e-02 -2.251e-01  6.563e+00 1.853e-01 7.239e-02 1.852e-02 1.860e-02 1.509e-01 1.902e-01 1.714e-01 5.896e-02 6.699e-01 5.372e-01 #  p p > zp > l+ l-
1.450e+03 1.600e+01  1.000e+01  1.389e-02 -2.251e-01  1.025e+01 1.853e-01 7.239e-02 1.854e-02 1.860e-02 8.927e-02 1.315e-01 1.276e-01 3.487e-02 6.289e-01 4.055e-01 #  p p > zp > l+ l-
1.650e+03 1.600e+01  1.000e+01  1.580e-02 -2.251e-01  1.510e+01 1.853e-01 7.239e-02 1.855e-02 1.859e-02 5.411e-02 9.936e-02 1.003e-01 2.114e-02 3.464e-01 3.094e-01 #  p p > zp > l+ l-
1.850e+03 1.600e+01  1.000e+01  1.772e-02 -2.251e-01  2.128e+01 1.853e-01 7.239e-02 1.855e-02 1.859e-02 3.357e-02 8.201e-02 8.104e-02 1.311e-02 3.022e-01 2.402e-01 #  p p > zp > l+ l-
2.050e+03 1.600e+01  1.000e+01  1.963e-02 -2.251e-01  2.895e+01 1.853e-01 7.239e-02 1.856e-02 1.859e-02 2.188e-02 1.049e-01 6.803e-02 8.548e-03 2.263e-01 1.835e-01 #  p p > zp > l+ l-
2.250e+03 1.600e+01  1.000e+01  2.155e-02 -2.251e-01  3.828e+01 1.853e-01 7.239e-02 1.856e-02 1.859e-02 1.465e-02 8.830e-02 5.860e-02 5.721e-03 1.557e-01 1.435e-01 #  p p > zp > l+ l-
2.450e+03 1.600e+01  1.000e+01  2.346e-02 -2.251e-01  4.942e+01 1.853e-01 7.239e-02 1.856e-02 1.859e-02 9.406e-03 1.070e-01 5.205e-02 3.674e-03 1.186e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 1.600e+01  1.000e+01  2.538e-02 -2.251e-01  6.254e+01 1.853e-01 7.239e-02 1.856e-02 1.859e-02 6.440e-03 5.338e-02 4.678e-02 2.516e-03 9.474e-02 9.674e-02 #  p p > zp > l+ l-
2.850e+03 1.600e+01  1.000e+01  2.729e-02 -2.251e-01  7.780e+01 1.853e-01 7.239e-02 1.856e-02 1.859e-02 6.387e-03 2.816e-02 4.232e-02 2.495e-03 7.953e-02 8.205e-02 #  p p > zp > l+ l-
3.050e+03 1.600e+01  1.000e+01  2.921e-02 -2.251e-01  9.535e+01 1.853e-01 7.239e-02 1.856e-02 1.859e-02 4.774e-03 2.710e-02 3.875e-02 1.865e-03 6.738e-02 7.226e-02 #  p p > zp > l+ l-
3.250e+03 1.600e+01  1.000e+01  3.112e-02 -2.251e-01  1.154e+02 1.853e-01 7.239e-02 1.856e-02 1.859e-02 4.420e-03 2.845e-02 3.568e-02 1.727e-03 6.033e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.600e+01  1.000e+01  3.304e-02 -2.251e-01  1.380e+02 1.853e-01 7.239e-02 1.856e-02 1.859e-02 3.836e-03 4.302e-02 3.318e-02 1.499e-03 5.555e-02 6.027e-02 #  p p > zp > l+ l-
3.650e+03 1.600e+01  1.000e+01  3.495e-02 -2.251e-01  1.634e+02 1.853e-01 7.239e-02 1.856e-02 1.859e-02 3.498e-03 3.090e-02 3.118e-02 1.366e-03 5.285e-02 5.631e-02 #  p p > zp > l+ l-
3.850e+03 1.600e+01  1.000e+01  3.687e-02 -2.251e-01  1.918e+02 1.853e-01 7.239e-02 1.856e-02 1.859e-02 3.357e-03 3.066e-02 2.939e-02 1.312e-03 5.026e-02 5.391e-02 #  p p > zp > l+ l-
4.050e+03 1.600e+01  1.000e+01  3.878e-02 -2.251e-01  2.233e+02 1.853e-01 7.239e-02 1.856e-02 1.859e-02 2.818e-03 4.149e-02 2.813e-02 1.101e-03 4.822e-02 5.262e-02 #  p p > zp > l+ l-
4.250e+03 1.600e+01  1.000e+01  4.070e-02 -2.251e-01  2.580e+02 1.853e-01 7.239e-02 1.856e-02 1.859e-02 2.349e-03 3.386e-02 2.694e-02 9.175e-04 4.971e-02 5.203e-02 #  p p > zp > l+ l-
2.500e+02 1.700e+01  1.000e+01  2.317e-03 -2.339e-01  5.253e-02 1.959e-01 6.780e-02 0.000e+00 1.735e-02 6.730e+00 5.194e+00 3.751e+00 2.329e+00 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.700e+01  1.000e+01  4.171e-03 -2.339e-01  3.109e-01 1.931e-01 6.680e-02 1.421e-02 1.709e-02 2.250e+00 1.092e+00 1.251e+00 7.786e-01 3.899e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.700e+01  1.000e+01  6.025e-03 -2.339e-01  9.391e-01 1.926e-01 6.664e-02 1.646e-02 1.705e-02 9.818e-01 4.559e-01 6.272e-01 3.397e-01 2.437e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 1.700e+01  1.000e+01  7.879e-03 -2.339e-01  2.101e+00 1.925e-01 6.662e-02 1.683e-02 1.705e-02 4.871e-01 3.076e-01 3.745e-01 1.686e-01 7.066e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 1.700e+01  1.000e+01  9.733e-03 -2.339e-01  3.961e+00 1.925e-01 6.661e-02 1.694e-02 1.704e-02 2.577e-01 2.864e-01 2.448e-01 8.918e-02 7.213e-01 7.330e-01 #  p p > zp > l+ l-
1.250e+03 1.700e+01  1.000e+01  1.159e-02 -2.339e-01  6.683e+00 1.925e-01 6.660e-02 1.698e-02 1.704e-02 1.475e-01 1.904e-01 1.716e-01 5.105e-02 6.702e-01 5.374e-01 #  p p > zp > l+ l-
1.450e+03 1.700e+01  1.000e+01  1.344e-02 -2.339e-01  1.043e+01 1.925e-01 6.660e-02 1.699e-02 1.704e-02 8.731e-02 1.316e-01 1.278e-01 3.021e-02 6.291e-01 4.057e-01 #  p p > zp > l+ l-
1.650e+03 1.700e+01  1.000e+01  1.529e-02 -2.339e-01  1.537e+01 1.925e-01 6.660e-02 1.700e-02 1.704e-02 5.295e-02 9.955e-02 1.004e-01 1.832e-02 3.466e-01 3.095e-01 #  p p > zp > l+ l-
1.850e+03 1.700e+01  1.000e+01  1.715e-02 -2.339e-01  2.167e+01 1.925e-01 6.660e-02 1.701e-02 1.704e-02 3.287e-02 8.214e-02 8.123e-02 1.137e-02 3.023e-01 2.403e-01 #  p p > zp > l+ l-
2.050e+03 1.700e+01  1.000e+01  1.900e-02 -2.339e-01  2.948e+01 1.925e-01 6.660e-02 1.701e-02 1.704e-02 2.144e-02 1.050e-01 6.823e-02 7.417e-03 2.263e-01 1.835e-01 #  p p > zp > l+ l-
2.250e+03 1.700e+01  1.000e+01  2.086e-02 -2.339e-01  3.898e+01 1.925e-01 6.660e-02 1.701e-02 1.704e-02 1.431e-02 8.863e-02 5.880e-02 4.950e-03 1.557e-01 1.436e-01 #  p p > zp > l+ l-
2.450e+03 1.700e+01  1.000e+01  2.271e-02 -2.339e-01  5.032e+01 1.925e-01 6.660e-02 1.701e-02 1.704e-02 9.238e-03 1.073e-01 5.226e-02 3.196e-03 1.187e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 1.700e+01  1.000e+01  2.456e-02 -2.339e-01  6.368e+01 1.925e-01 6.660e-02 1.701e-02 1.704e-02 6.324e-03 5.356e-02 4.698e-02 2.188e-03 9.475e-02 9.676e-02 #  p p > zp > l+ l-
2.850e+03 1.700e+01  1.000e+01  2.642e-02 -2.339e-01  7.921e+01 1.925e-01 6.660e-02 1.701e-02 1.704e-02 6.290e-03 2.826e-02 4.251e-02 2.177e-03 7.953e-02 8.206e-02 #  p p > zp > l+ l-
3.050e+03 1.700e+01  1.000e+01  2.827e-02 -2.339e-01  9.709e+01 1.925e-01 6.660e-02 1.701e-02 1.704e-02 4.724e-03 2.719e-02 3.894e-02 1.635e-03 6.739e-02 7.227e-02 #  p p > zp > l+ l-
3.250e+03 1.700e+01  1.000e+01  3.012e-02 -2.339e-01  1.175e+02 1.925e-01 6.660e-02 1.701e-02 1.704e-02 4.406e-03 2.859e-02 3.585e-02 1.524e-03 6.034e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.700e+01  1.000e+01  3.198e-02 -2.339e-01  1.405e+02 1.925e-01 6.660e-02 1.701e-02 1.704e-02 3.785e-03 4.311e-02 3.333e-02 1.310e-03 5.557e-02 6.028e-02 #  p p > zp > l+ l-
3.650e+03 1.700e+01  1.000e+01  3.383e-02 -2.339e-01  1.664e+02 1.925e-01 6.660e-02 1.701e-02 1.704e-02 3.534e-03 3.110e-02 3.132e-02 1.223e-03 5.287e-02 5.632e-02 #  p p > zp > l+ l-
3.850e+03 1.700e+01  1.000e+01  3.569e-02 -2.339e-01  1.953e+02 1.925e-01 6.660e-02 1.701e-02 1.704e-02 3.069e-03 3.088e-02 2.951e-02 1.062e-03 5.026e-02 5.393e-02 #  p p > zp > l+ l-
4.050e+03 1.700e+01  1.000e+01  3.754e-02 -2.339e-01  2.273e+02 1.925e-01 6.660e-02 1.701e-02 1.704e-02 2.821e-03 4.154e-02 2.824e-02 9.762e-04 4.824e-02 5.264e-02 #  p p > zp > l+ l-
4.250e+03 1.700e+01  1.000e+01  3.939e-02 -2.339e-01  2.627e+02 1.925e-01 6.660e-02 1.701e-02 1.704e-02 2.356e-03 3.403e-02 2.704e-02 8.153e-04 4.973e-02 5.206e-02 #  p p > zp > l+ l-
2.500e+02 1.800e+01  1.000e+01  2.312e-03 -2.350e-01  5.678e-02 2.024e-01 6.246e-02 0.000e+00 1.597e-02 6.926e+00 5.195e+00 3.752e+00 2.138e+00 5.272e+00 6.899e+00 #  p p > zp > l+ l-
4.500e+02 1.800e+01  1.000e+01  4.163e-03 -2.350e-01  3.356e-01 1.996e-01 6.162e-02 1.310e-02 1.576e-02 2.318e+00 1.093e+00 1.252e+00 7.155e-01 3.900e+00 2.787e+00 #  p p > zp > l+ l-
6.500e+02 1.800e+01  1.000e+01  6.012e-03 -2.350e-01  1.014e+00 1.992e-01 6.148e-02 1.518e-02 1.572e-02 1.012e+00 4.564e-01 6.281e-01 3.124e-01 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.800e+01  1.000e+01  7.862e-03 -2.350e-01  2.268e+00 1.991e-01 6.146e-02 1.552e-02 1.572e-02 5.021e-01 3.086e-01 3.754e-01 1.550e-01 7.072e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.800e+01  1.000e+01  9.713e-03 -2.350e-01  4.276e+00 1.991e-01 6.145e-02 1.562e-02 1.572e-02 2.656e-01 2.873e-01 2.457e-01 8.198e-02 7.221e-01 7.339e-01 #  p p > zp > l+ l-
1.250e+03 1.800e+01  1.000e+01  1.156e-02 -2.350e-01  7.214e+00 1.991e-01 6.145e-02 1.565e-02 1.572e-02 1.522e-01 1.913e-01 1.725e-01 4.696e-02 6.714e-01 5.383e-01 #  p p > zp > l+ l-
1.450e+03 1.800e+01  1.000e+01  1.341e-02 -2.350e-01  1.126e+01 1.991e-01 6.145e-02 1.567e-02 1.572e-02 9.012e-02 1.322e-01 1.286e-01 2.782e-02 6.303e-01 4.064e-01 #  p p > zp > l+ l-
1.650e+03 1.800e+01  1.000e+01  1.526e-02 -2.350e-01  1.659e+01 1.991e-01 6.145e-02 1.568e-02 1.572e-02 5.460e-02 1.004e-01 1.013e-01 1.685e-02 3.476e-01 3.102e-01 #  p p > zp > l+ l-
1.850e+03 1.800e+01  1.000e+01  1.711e-02 -2.350e-01  2.339e+01 1.991e-01 6.145e-02 1.568e-02 1.572e-02 3.408e-02 8.272e-02 8.207e-02 1.052e-02 3.027e-01 2.407e-01 #  p p > zp > l+ l-
2.050e+03 1.800e+01  1.000e+01  1.896e-02 -2.350e-01  3.182e+01 1.991e-01 6.144e-02 1.568e-02 1.572e-02 2.253e-02 1.056e-01 6.910e-02 6.954e-03 2.266e-01 1.838e-01 #  p p > zp > l+ l-
2.250e+03 1.800e+01  1.000e+01  2.081e-02 -2.350e-01  4.207e+01 1.991e-01 6.144e-02 1.568e-02 1.571e-02 1.497e-02 9.012e-02 5.968e-02 4.620e-03 1.559e-01 1.438e-01 #  p p > zp > l+ l-
2.450e+03 1.800e+01  1.000e+01  2.266e-02 -2.350e-01  5.432e+01 1.991e-01 6.144e-02 1.569e-02 1.571e-02 9.862e-03 1.089e-01 5.318e-02 3.044e-03 1.188e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.800e+01  1.000e+01  2.451e-02 -2.350e-01  6.874e+01 1.991e-01 6.144e-02 1.569e-02 1.571e-02 6.625e-03 5.436e-02 4.790e-02 2.045e-03 9.481e-02 9.684e-02 #  p p > zp > l+ l-
2.850e+03 1.800e+01  1.000e+01  2.636e-02 -2.350e-01  8.551e+01 1.991e-01 6.144e-02 1.569e-02 1.571e-02 6.749e-03 2.867e-02 4.339e-02 2.083e-03 7.955e-02 8.214e-02 #  p p > zp > l+ l-
3.050e+03 1.800e+01  1.000e+01  2.821e-02 -2.350e-01  1.048e+02 1.991e-01 6.144e-02 1.569e-02 1.571e-02 4.954e-03 2.761e-02 3.976e-02 1.529e-03 6.744e-02 7.230e-02 #  p p > zp > l+ l-
3.250e+03 1.800e+01  1.000e+01  3.006e-02 -2.350e-01  1.268e+02 1.991e-01 6.144e-02 1.569e-02 1.571e-02 4.807e-03 2.921e-02 3.659e-02 1.484e-03 6.038e-02 6.582e-02 #  p p > zp > l+ l-
3.450e+03 1.800e+01  1.000e+01  3.191e-02 -2.350e-01  1.517e+02 1.991e-01 6.144e-02 1.569e-02 1.571e-02 3.972e-03 4.348e-02 3.400e-02 1.226e-03 5.563e-02 6.031e-02 #  p p > zp > l+ l-
3.650e+03 1.800e+01  1.000e+01  3.376e-02 -2.350e-01  1.796e+02 1.991e-01 6.144e-02 1.569e-02 1.571e-02 3.804e-03 3.203e-02 3.192e-02 1.174e-03 5.296e-02 5.639e-02 #  p p > zp > l+ l-
3.850e+03 1.800e+01  1.000e+01  3.561e-02 -2.350e-01  2.108e+02 1.991e-01 6.144e-02 1.569e-02 1.571e-02 3.382e-03 3.191e-02 3.005e-02 1.044e-03 5.028e-02 5.401e-02 #  p p > zp > l+ l-
4.050e+03 1.800e+01  1.000e+01  3.746e-02 -2.350e-01  2.454e+02 1.991e-01 6.144e-02 1.569e-02 1.571e-02 3.401e-03 4.176e-02 2.874e-02 1.050e-03 4.832e-02 5.275e-02 #  p p > zp > l+ l-
4.250e+03 1.800e+01  1.000e+01  3.931e-02 -2.350e-01  2.836e+02 1.991e-01 6.144e-02 1.569e-02 1.571e-02 2.684e-03 3.480e-02 2.748e-02 8.284e-04 4.981e-02 5.218e-02 #  p p > zp > l+ l-
2.500e+02 1.900e+01  1.000e+01  2.018e-03 -2.531e-01  4.680e-02 2.083e-01 5.770e-02 0.000e+00 1.463e-02 5.466e+00 5.193e+00 3.750e+00 1.514e+00 5.270e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 1.900e+01  1.000e+01  3.632e-03 -2.531e-01  2.764e-01 2.057e-01 5.698e-02 1.201e-02 1.445e-02 1.833e+00 1.092e+00 1.250e+00 5.077e-01 3.896e+00 2.784e+00 #  p p > zp > l+ l-
6.500e+02 1.900e+01  1.000e+01  5.247e-03 -2.531e-01  8.346e-01 2.053e-01 5.687e-02 1.392e-02 1.442e-02 8.005e-01 4.552e-01 6.260e-01 2.217e-01 2.435e+00 1.606e+00 #  p p > zp > l+ l-
8.500e+02 1.900e+01  1.000e+01  6.861e-03 -2.531e-01  1.867e+00 2.052e-01 5.685e-02 1.423e-02 1.442e-02 3.972e-01 3.062e-01 3.733e-01 1.100e-01 7.057e-01 1.040e+00 #  p p > zp > l+ l-
1.050e+03 1.900e+01  1.000e+01  8.475e-03 -2.531e-01  3.520e+00 2.052e-01 5.684e-02 1.432e-02 1.441e-02 2.098e-01 2.852e-01 2.436e-01 5.811e-02 7.202e-01 7.317e-01 #  p p > zp > l+ l-
1.250e+03 1.900e+01  1.000e+01  1.009e-02 -2.531e-01  5.939e+00 2.052e-01 5.684e-02 1.436e-02 1.441e-02 1.204e-01 1.891e-01 1.704e-01 3.335e-02 6.684e-01 5.362e-01 #  p p > zp > l+ l-
1.450e+03 1.900e+01  1.000e+01  1.170e-02 -2.531e-01  9.270e+00 2.052e-01 5.684e-02 1.437e-02 1.441e-02 7.127e-02 1.308e-01 1.266e-01 1.974e-02 6.276e-01 4.046e-01 #  p p > zp > l+ l-
1.650e+03 1.900e+01  1.000e+01  1.332e-02 -2.531e-01  1.366e+01 2.052e-01 5.684e-02 1.438e-02 1.441e-02 4.315e-02 9.839e-02 9.928e-02 1.195e-02 3.453e-01 3.086e-01 #  p p > zp > l+ l-
1.850e+03 1.900e+01  1.000e+01  1.493e-02 -2.531e-01  1.925e+01 2.052e-01 5.684e-02 1.438e-02 1.441e-02 2.663e-02 8.133e-02 8.007e-02 7.377e-03 3.017e-01 2.397e-01 #  p p > zp > l+ l-
2.050e+03 1.900e+01  1.000e+01  1.655e-02 -2.531e-01  2.620e+01 2.052e-01 5.684e-02 1.438e-02 1.441e-02 1.743e-02 1.042e-01 6.702e-02 4.828e-03 2.260e-01 1.831e-01 #  p p > zp > l+ l-
2.250e+03 1.900e+01  1.000e+01  1.816e-02 -2.531e-01  3.464e+01 2.052e-01 5.683e-02 1.439e-02 1.441e-02 1.154e-02 8.658e-02 5.758e-02 3.197e-03 1.556e-01 1.433e-01 #  p p > zp > l+ l-
2.450e+03 1.900e+01  1.000e+01  1.978e-02 -2.531e-01  4.472e+01 2.052e-01 5.683e-02 1.439e-02 1.441e-02 7.475e-03 1.052e-01 5.099e-02 2.071e-03 1.185e-01 1.162e-01 #  p p > zp > l+ l-
2.650e+03 1.900e+01  1.000e+01  2.139e-02 -2.531e-01  5.659e+01 2.052e-01 5.683e-02 1.439e-02 1.441e-02 4.915e-03 5.247e-02 4.572e-02 1.362e-03 9.467e-02 9.665e-02 #  p p > zp > l+ l-
2.850e+03 1.900e+01  1.000e+01  2.300e-02 -2.531e-01  7.039e+01 2.052e-01 5.683e-02 1.439e-02 1.441e-02 3.366e-03 2.768e-02 4.132e-02 9.325e-04 7.950e-02 8.196e-02 #  p p > zp > l+ l-
3.050e+03 1.900e+01  1.000e+01  2.462e-02 -2.531e-01  8.628e+01 2.052e-01 5.683e-02 1.439e-02 1.441e-02 3.507e-03 2.662e-02 3.781e-02 9.714e-04 6.732e-02 7.222e-02 #  p p > zp > l+ l-
3.250e+03 1.900e+01  1.000e+01  2.623e-02 -2.531e-01  1.044e+02 2.052e-01 5.683e-02 1.439e-02 1.441e-02 3.357e-03 2.773e-02 3.483e-02 9.300e-04 6.028e-02 6.580e-02 #  p p > zp > l+ l-
3.450e+03 1.900e+01  1.000e+01  2.785e-02 -2.531e-01  1.249e+02 2.052e-01 5.683e-02 1.439e-02 1.441e-02 2.881e-03 4.259e-02 3.241e-02 7.980e-04 5.548e-02 6.022e-02 #  p p > zp > l+ l-
3.650e+03 1.900e+01  1.000e+01  2.946e-02 -2.531e-01  1.479e+02 2.052e-01 5.683e-02 1.439e-02 1.441e-02 2.515e-03 2.985e-02 3.048e-02 6.967e-04 5.274e-02 5.622e-02 #  p p > zp > l+ l-
3.850e+03 1.900e+01  1.000e+01  3.108e-02 -2.531e-01  1.735e+02 2.052e-01 5.683e-02 1.439e-02 1.441e-02 2.365e-03 2.950e-02 2.878e-02 6.550e-04 5.024e-02 5.381e-02 #  p p > zp > l+ l-
4.050e+03 1.900e+01  1.000e+01  3.269e-02 -2.531e-01  2.020e+02 2.052e-01 5.683e-02 1.439e-02 1.441e-02 2.204e-03 4.122e-02 2.756e-02 6.106e-04 4.813e-02 5.250e-02 #  p p > zp > l+ l-
4.250e+03 1.900e+01  1.000e+01  3.431e-02 -2.531e-01  2.334e+02 2.052e-01 5.683e-02 1.439e-02 1.441e-02 1.792e-03 3.297e-02 2.642e-02 4.963e-04 4.962e-02 5.188e-02 #  p p > zp > l+ l-
2.500e+02 2.000e+01  1.000e+01  1.907e-03 -2.624e-01  4.515e-02 2.138e-01 5.344e-02 0.000e+00 1.349e-02 5.031e+00 5.193e+00 3.750e+00 1.258e+00 5.269e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 2.000e+01  1.000e+01  3.433e-03 -2.624e-01  2.664e-01 2.113e-01 5.283e-02 1.108e-02 1.334e-02 1.689e+00 1.091e+00 1.250e+00 4.223e-01 3.895e+00 2.784e+00 #  p p > zp > l+ l-
6.500e+02 2.000e+01  1.000e+01  4.959e-03 -2.624e-01  8.043e-01 2.109e-01 5.273e-02 1.285e-02 1.331e-02 7.381e-01 4.550e-01 6.257e-01 1.845e-01 2.435e+00 1.606e+00 #  p p > zp > l+ l-
8.500e+02 2.000e+01  1.000e+01  6.485e-03 -2.624e-01  1.799e+00 2.108e-01 5.271e-02 1.314e-02 1.331e-02 3.663e-01 3.058e-01 3.729e-01 9.158e-02 7.055e-01 1.040e+00 #  p p > zp > l+ l-
1.050e+03 2.000e+01  1.000e+01  8.011e-03 -2.624e-01  3.392e+00 2.108e-01 5.271e-02 1.322e-02 1.331e-02 1.936e-01 2.848e-01 2.432e-01 4.840e-02 7.198e-01 7.313e-01 #  p p > zp > l+ l-
1.250e+03 2.000e+01  1.000e+01  9.537e-03 -2.624e-01  5.723e+00 2.108e-01 5.270e-02 1.325e-02 1.331e-02 1.111e-01 1.888e-01 1.701e-01 2.777e-02 6.679e-01 5.358e-01 #  p p > zp > l+ l-
1.450e+03 2.000e+01  1.000e+01  1.106e-02 -2.624e-01  8.933e+00 2.108e-01 5.270e-02 1.326e-02 1.330e-02 6.574e-02 1.306e-01 1.263e-01 1.644e-02 6.271e-01 4.042e-01 #  p p > zp > l+ l-
1.650e+03 2.000e+01  1.000e+01  1.259e-02 -2.624e-01  1.316e+01 2.108e-01 5.270e-02 1.327e-02 1.330e-02 3.983e-02 9.805e-02 9.894e-02 9.958e-03 3.449e-01 3.083e-01 #  p p > zp > l+ l-
1.850e+03 2.000e+01  1.000e+01  1.412e-02 -2.624e-01  1.855e+01 2.108e-01 5.270e-02 1.328e-02 1.330e-02 2.461e-02 8.110e-02 7.974e-02 6.152e-03 3.015e-01 2.396e-01 #  p p > zp > l+ l-
2.050e+03 2.000e+01  1.000e+01  1.564e-02 -2.624e-01  2.524e+01 2.108e-01 5.270e-02 1.328e-02 1.330e-02 1.607e-02 1.040e-01 6.668e-02 4.017e-03 2.258e-01 1.830e-01 #  p p > zp > l+ l-
2.250e+03 2.000e+01  1.000e+01  1.717e-02 -2.624e-01  3.338e+01 2.108e-01 5.270e-02 1.328e-02 1.330e-02 1.064e-02 8.599e-02 5.723e-02 2.660e-03 1.555e-01 1.432e-01 #  p p > zp > l+ l-
2.450e+03 2.000e+01  1.000e+01  1.869e-02 -2.624e-01  4.309e+01 2.108e-01 5.270e-02 1.328e-02 1.330e-02 6.909e-03 1.046e-01 5.063e-02 1.727e-03 1.184e-01 1.161e-01 #  p p > zp > l+ l-
2.650e+03 2.000e+01  1.000e+01  2.022e-02 -2.624e-01  5.453e+01 2.108e-01 5.270e-02 1.328e-02 1.330e-02 4.530e-03 5.215e-02 4.536e-02 1.133e-03 9.465e-02 9.662e-02 #  p p > zp > l+ l-
2.850e+03 2.000e+01  1.000e+01  2.175e-02 -2.624e-01  6.783e+01 2.108e-01 5.270e-02 1.328e-02 1.330e-02 3.106e-03 2.752e-02 4.098e-02 7.765e-04 7.949e-02 8.193e-02 #  p p > zp > l+ l-
3.050e+03 2.000e+01  1.000e+01  2.327e-02 -2.624e-01  8.314e+01 2.108e-01 5.270e-02 1.328e-02 1.330e-02 2.912e-03 2.645e-02 3.749e-02 7.280e-04 6.730e-02 7.220e-02 #  p p > zp > l+ l-
3.250e+03 2.000e+01  1.000e+01  2.480e-02 -2.624e-01  1.006e+02 2.108e-01 5.270e-02 1.328e-02 1.330e-02 3.017e-03 2.748e-02 3.454e-02 7.543e-04 6.026e-02 6.580e-02 #  p p > zp > l+ l-
3.450e+03 2.000e+01  1.000e+01  2.632e-02 -2.624e-01  1.203e+02 2.108e-01 5.270e-02 1.328e-02 1.330e-02 2.606e-03 4.244e-02 3.215e-02 6.515e-04 5.546e-02 6.021e-02 #  p p > zp > l+ l-
3.650e+03 2.000e+01  1.000e+01  2.785e-02 -2.624e-01  1.425e+02 2.108e-01 5.270e-02 1.328e-02 1.330e-02 2.265e-03 2.949e-02 3.025e-02 5.662e-04 5.270e-02 5.619e-02 #  p p > zp > l+ l-
3.850e+03 2.000e+01  1.000e+01  2.938e-02 -2.624e-01  1.672e+02 2.108e-01 5.270e-02 1.328e-02 1.330e-02 2.126e-03 2.911e-02 2.857e-02 5.315e-04 5.023e-02 5.377e-02 #  p p > zp > l+ l-
4.050e+03 2.000e+01  1.000e+01  3.090e-02 -2.624e-01  1.946e+02 2.108e-01 5.270e-02 1.328e-02 1.330e-02 1.963e-03 4.113e-02 2.736e-02 4.908e-04 4.809e-02 5.245e-02 #  p p > zp > l+ l-
4.250e+03 2.000e+01  1.000e+01  3.243e-02 -2.624e-01  2.249e+02 2.108e-01 5.270e-02 1.328e-02 1.330e-02 1.488e-03 3.267e-02 2.625e-02 3.721e-04 4.959e-02 5.183e-02 #  p p > zp > l+ l-


==> anc/benRun_2d.out.2 <==
# Same as benRun_2d.out only with theta_sb = 0
#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15        16    
# mzp/GeV         xe        xmu        gzp    mzp/GeV    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)

2.500e+02 -2.000e+01  1.000e+01  1.278e-03 0.000e+00  1.116e-02 3.882e-01 9.704e-02 0.000e+00 2.620e-02 3.893e+00 5.185e+00 3.744e+00 9.733e-01 5.259e+00 6.888e+00 #  p p > zp > l+ l-
4.500e+02 -2.000e+01  1.000e+01  2.301e-03 0.000e+00  6.652e-02 3.799e-01 9.497e-02 2.132e-02 2.564e-02 1.289e+00 1.087e+00 1.243e+00 3.221e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -2.000e+01  1.000e+01  3.323e-03 0.000e+00  2.012e-01 3.786e-01 9.464e-02 2.468e-02 2.555e-02 5.589e-01 4.510e-01 6.189e-01 1.397e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -2.000e+01  1.000e+01  4.345e-03 0.000e+00  4.501e-01 3.784e-01 9.459e-02 2.522e-02 2.554e-02 2.768e-01 2.979e-01 3.659e-01 6.920e-02 7.006e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -2.000e+01  1.000e+01  5.368e-03 0.000e+00  8.486e-01 3.783e-01 9.457e-02 2.538e-02 2.553e-02 1.456e-01 2.777e-01 2.362e-01 3.640e-02 7.133e-01 7.237e-01 #  p p > zp > l+ l-
1.250e+03 -2.000e+01  1.000e+01  6.390e-03 0.000e+00  1.432e+00 3.783e-01 9.457e-02 2.543e-02 2.553e-02 8.296e-02 1.817e-01 1.634e-01 2.074e-02 6.581e-01 5.285e-01 #  p p > zp > l+ l-
1.450e+03 -2.000e+01  1.000e+01  7.413e-03 0.000e+00  2.235e+00 3.783e-01 9.457e-02 2.546e-02 2.553e-02 4.863e-02 1.260e-01 1.197e-01 1.216e-02 6.182e-01 3.980e-01 #  p p > zp > l+ l-
1.650e+03 -2.000e+01  1.000e+01  8.435e-03 0.000e+00  3.293e+00 3.783e-01 9.456e-02 2.547e-02 2.553e-02 2.913e-02 9.163e-02 9.249e-02 7.282e-03 3.374e-01 3.030e-01 #  p p > zp > l+ l-
1.850e+03 -2.000e+01  1.000e+01  9.458e-03 0.000e+00  4.642e+00 3.783e-01 9.456e-02 2.548e-02 2.553e-02 1.807e-02 7.660e-02 7.339e-02 4.516e-03 2.982e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -2.000e+01  1.000e+01  1.048e-02 0.000e+00  6.316e+00 3.783e-01 9.456e-02 2.548e-02 2.553e-02 1.132e-02 9.948e-02 6.018e-02 2.830e-03 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -2.000e+01  1.000e+01  1.150e-02 0.000e+00  8.351e+00 3.783e-01 9.456e-02 2.548e-02 2.553e-02 7.152e-03 7.513e-02 5.073e-02 1.788e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -2.000e+01  1.000e+01  1.253e-02 0.000e+00  1.078e+01 3.783e-01 9.456e-02 2.548e-02 2.553e-02 4.539e-03 9.304e-02 4.394e-02 1.135e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -2.000e+01  1.000e+01  1.355e-02 0.000e+00  1.364e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 3.016e-03 4.629e-02 3.877e-02 7.541e-04 9.421e-02 9.600e-02 #  p p > zp > l+ l-
2.850e+03 -2.000e+01  1.000e+01  1.457e-02 0.000e+00  1.697e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 1.969e-03 2.445e-02 3.475e-02 4.922e-04 7.932e-02 8.133e-02 #  p p > zp > l+ l-
3.050e+03 -2.000e+01  1.000e+01  1.559e-02 0.000e+00  2.080e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 1.339e-03 2.339e-02 3.168e-02 3.347e-04 6.690e-02 7.193e-02 #  p p > zp > l+ l-
3.250e+03 -2.000e+01  1.000e+01  1.662e-02 0.000e+00  2.517e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 1.009e-03 2.305e-02 2.927e-02 2.522e-04 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -2.000e+01  1.000e+01  1.764e-02 0.000e+00  3.011e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 7.041e-04 3.958e-02 2.738e-02 1.760e-04 5.499e-02 5.992e-02 #  p p > zp > l+ l-
3.650e+03 -2.000e+01  1.000e+01  1.866e-02 0.000e+00  3.565e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 6.533e-04 2.325e-02 2.590e-02 1.633e-04 5.199e-02 5.561e-02 #  p p > zp > l+ l-
3.850e+03 -2.000e+01  1.000e+01  1.968e-02 0.000e+00  4.184e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 5.648e-04 2.236e-02 2.469e-02 1.412e-04 5.009e-02 5.309e-02 #  p p > zp > l+ l-
4.050e+03 -2.000e+01  1.000e+01  2.071e-02 0.000e+00  4.870e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 4.733e-04 3.939e-02 2.377e-02 1.183e-04 4.745e-02 5.162e-02 #  p p > zp > l+ l-
4.250e+03 -2.000e+01  1.000e+01  2.173e-02 0.000e+00  5.628e+01 3.783e-01 9.456e-02 2.549e-02 2.553e-02 4.216e-04 2.724e-02 2.301e-02 1.054e-04 4.896e-02 5.083e-02 #  p p > zp > l+ l-
2.500e+02 -1.900e+01  1.000e+01  1.364e-03 0.000e+00  1.152e-02 3.863e-01 1.070e-01 0.000e+00 2.889e-02 4.410e+00 5.185e+00 3.744e+00 1.222e+00 5.259e+00 6.888e+00 #  p p > zp > l+ l-
4.500e+02 -1.900e+01  1.000e+01  2.454e-03 0.000e+00  6.882e-02 3.772e-01 1.045e-01 2.346e-02 2.821e-02 1.457e+00 1.087e+00 1.243e+00 4.035e-01 3.882e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.900e+01  1.000e+01  3.545e-03 0.000e+00  2.082e-01 3.758e-01 1.041e-01 2.714e-02 2.811e-02 6.315e-01 4.510e-01 6.190e-01 1.749e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.900e+01  1.000e+01  4.636e-03 0.000e+00  4.658e-01 3.756e-01 1.040e-01 2.774e-02 2.809e-02 3.128e-01 2.980e-01 3.660e-01 8.664e-02 7.007e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.900e+01  1.000e+01  5.727e-03 0.000e+00  8.783e-01 3.755e-01 1.040e-01 2.791e-02 2.808e-02 1.645e-01 2.777e-01 2.363e-01 4.557e-02 7.134e-01 7.238e-01 #  p p > zp > l+ l-
1.250e+03 -1.900e+01  1.000e+01  6.818e-03 0.000e+00  1.482e+00 3.755e-01 1.040e-01 2.797e-02 2.808e-02 9.374e-02 1.818e-01 1.635e-01 2.597e-02 6.582e-01 5.286e-01 #  p p > zp > l+ l-
1.450e+03 -1.900e+01  1.000e+01  7.909e-03 0.000e+00  2.313e+00 3.755e-01 1.040e-01 2.800e-02 2.808e-02 5.495e-02 1.260e-01 1.198e-01 1.522e-02 6.183e-01 3.981e-01 #  p p > zp > l+ l-
1.650e+03 -1.900e+01  1.000e+01  9.000e-03 0.000e+00  3.408e+00 3.755e-01 1.040e-01 2.801e-02 2.808e-02 3.291e-02 9.171e-02 9.257e-02 9.117e-03 3.375e-01 3.031e-01 #  p p > zp > l+ l-
1.850e+03 -1.900e+01  1.000e+01  1.009e-02 0.000e+00  4.804e+00 3.755e-01 1.040e-01 2.802e-02 2.808e-02 2.041e-02 7.665e-02 7.346e-02 5.654e-03 2.982e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -1.900e+01  1.000e+01  1.118e-02 0.000e+00  6.537e+00 3.755e-01 1.040e-01 2.803e-02 2.808e-02 1.279e-02 9.954e-02 6.025e-02 3.543e-03 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -1.900e+01  1.000e+01  1.227e-02 0.000e+00  8.643e+00 3.755e-01 1.040e-01 2.803e-02 2.808e-02 8.084e-03 7.525e-02 5.081e-02 2.239e-03 1.544e-01 1.416e-01 #  p p > zp > l+ l-
2.450e+03 -1.900e+01  1.000e+01  1.336e-02 0.000e+00  1.116e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 5.132e-03 9.317e-02 4.401e-02 1.422e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.900e+01  1.000e+01  1.445e-02 0.000e+00  1.412e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 3.411e-03 4.636e-02 3.884e-02 9.449e-04 9.421e-02 9.601e-02 #  p p > zp > l+ l-
2.850e+03 -1.900e+01  1.000e+01  1.555e-02 0.000e+00  1.757e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 2.228e-03 2.448e-02 3.482e-02 6.172e-04 7.932e-02 8.134e-02 #  p p > zp > l+ l-
3.050e+03 -1.900e+01  1.000e+01  1.664e-02 0.000e+00  2.153e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 1.520e-03 2.343e-02 3.174e-02 4.212e-04 6.691e-02 7.193e-02 #  p p > zp > l+ l-
3.250e+03 -1.900e+01  1.000e+01  1.773e-02 0.000e+00  2.605e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 1.153e-03 2.310e-02 2.933e-02 3.193e-04 5.992e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.900e+01  1.000e+01  1.882e-02 0.000e+00  3.116e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 8.078e-04 3.961e-02 2.743e-02 2.238e-04 5.499e-02 5.992e-02 #  p p > zp > l+ l-
3.650e+03 -1.900e+01  1.000e+01  1.991e-02 0.000e+00  3.690e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 7.737e-04 2.331e-02 2.594e-02 2.143e-04 5.200e-02 5.562e-02 #  p p > zp > l+ l-
3.850e+03 -1.900e+01  1.000e+01  2.100e-02 0.000e+00  4.330e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 6.571e-04 2.243e-02 2.474e-02 1.820e-04 5.009e-02 5.310e-02 #  p p > zp > l+ l-
4.050e+03 -1.900e+01  1.000e+01  2.209e-02 0.000e+00  5.041e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 5.512e-04 3.941e-02 2.381e-02 1.527e-04 4.746e-02 5.163e-02 #  p p > zp > l+ l-
4.250e+03 -1.900e+01  1.000e+01  2.318e-02 0.000e+00  5.825e+01 3.755e-01 1.040e-01 2.803e-02 2.808e-02 4.902e-04 2.730e-02 2.305e-02 1.358e-04 4.897e-02 5.085e-02 #  p p > zp > l+ l-
2.500e+02 -1.800e+01  1.000e+01  1.373e-03 0.000e+00  1.056e-02 3.837e-01 1.184e-01 0.000e+00 3.197e-02 4.441e+00 5.185e+00 3.743e+00 1.371e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.800e+01  1.000e+01  2.471e-03 0.000e+00  6.321e-02 3.737e-01 1.153e-01 2.590e-02 3.114e-02 1.463e+00 1.086e+00 1.243e+00 4.515e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.800e+01  1.000e+01  3.570e-03 0.000e+00  1.913e-01 3.722e-01 1.149e-01 2.995e-02 3.101e-02 6.340e-01 4.509e-01 6.188e-01 1.957e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.800e+01  1.000e+01  4.668e-03 0.000e+00  4.281e-01 3.719e-01 1.148e-01 3.061e-02 3.099e-02 3.140e-01 2.978e-01 3.658e-01 9.691e-02 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.800e+01  1.000e+01  5.767e-03 0.000e+00  8.070e-01 3.718e-01 1.148e-01 3.079e-02 3.099e-02 1.652e-01 2.776e-01 2.361e-01 5.099e-02 7.132e-01 7.236e-01 #  p p > zp > l+ l-
1.250e+03 -1.800e+01  1.000e+01  6.865e-03 0.000e+00  1.362e+00 3.718e-01 1.148e-01 3.086e-02 3.098e-02 9.409e-02 1.816e-01 1.633e-01 2.904e-02 6.579e-01 5.284e-01 #  p p > zp > l+ l-
1.450e+03 -1.800e+01  1.000e+01  7.963e-03 0.000e+00  2.126e+00 3.718e-01 1.147e-01 3.089e-02 3.098e-02 5.515e-02 1.259e-01 1.196e-01 1.702e-02 6.180e-01 3.979e-01 #  p p > zp > l+ l-
1.650e+03 -1.800e+01  1.000e+01  9.062e-03 0.000e+00  3.132e+00 3.718e-01 1.147e-01 3.091e-02 3.098e-02 3.304e-02 9.153e-02 9.239e-02 1.020e-02 3.373e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -1.800e+01  1.000e+01  1.016e-02 0.000e+00  4.415e+00 3.718e-01 1.147e-01 3.091e-02 3.098e-02 2.049e-02 7.652e-02 7.329e-02 6.324e-03 2.981e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -1.800e+01  1.000e+01  1.126e-02 0.000e+00  6.007e+00 3.718e-01 1.147e-01 3.092e-02 3.098e-02 1.284e-02 9.941e-02 6.008e-02 3.962e-03 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -1.800e+01  1.000e+01  1.236e-02 0.000e+00  7.942e+00 3.718e-01 1.147e-01 3.092e-02 3.098e-02 8.107e-03 7.497e-02 5.063e-02 2.502e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.800e+01  1.000e+01  1.346e-02 0.000e+00  1.025e+01 3.718e-01 1.147e-01 3.092e-02 3.098e-02 5.144e-03 9.287e-02 4.384e-02 1.588e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.800e+01  1.000e+01  1.455e-02 0.000e+00  1.298e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 3.417e-03 4.620e-02 3.867e-02 1.055e-03 9.420e-02 9.599e-02 #  p p > zp > l+ l-
2.850e+03 -1.800e+01  1.000e+01  1.565e-02 0.000e+00  1.614e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 2.229e-03 2.440e-02 3.466e-02 6.879e-04 7.932e-02 8.132e-02 #  p p > zp > l+ l-
3.050e+03 -1.800e+01  1.000e+01  1.675e-02 0.000e+00  1.978e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 1.510e-03 2.335e-02 3.159e-02 4.659e-04 6.690e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -1.800e+01  1.000e+01  1.785e-02 0.000e+00  2.394e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 1.127e-03 2.299e-02 2.919e-02 3.478e-04 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.800e+01  1.000e+01  1.895e-02 0.000e+00  2.863e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 7.849e-04 3.953e-02 2.731e-02 2.422e-04 5.498e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -1.800e+01  1.000e+01  2.005e-02 0.000e+00  3.390e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 7.136e-04 2.316e-02 2.583e-02 2.203e-04 5.198e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -1.800e+01  1.000e+01  2.114e-02 0.000e+00  3.979e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 6.208e-04 2.227e-02 2.464e-02 1.916e-04 5.009e-02 5.308e-02 #  p p > zp > l+ l-
4.050e+03 -1.800e+01  1.000e+01  2.224e-02 0.000e+00  4.632e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 5.113e-04 3.936e-02 2.372e-02 1.578e-04 4.744e-02 5.161e-02 #  p p > zp > l+ l-
4.250e+03 -1.800e+01  1.000e+01  2.334e-02 0.000e+00  5.352e+01 3.718e-01 1.147e-01 3.093e-02 3.098e-02 4.619e-04 2.716e-02 2.296e-02 1.426e-04 4.895e-02 5.082e-02 #  p p > zp > l+ l-
2.500e+02 -1.700e+01  1.000e+01  1.428e-03 0.000e+00  1.029e-02 3.800e-01 1.315e-01 0.000e+00 3.550e-02 4.760e+00 5.185e+00 3.743e+00 1.647e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.700e+01  1.000e+01  2.571e-03 0.000e+00  6.178e-02 3.691e-01 1.277e-01 2.868e-02 3.448e-02 1.564e+00 1.086e+00 1.243e+00 5.411e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.700e+01  1.000e+01  3.714e-03 0.000e+00  1.871e-01 3.674e-01 1.271e-01 3.315e-02 3.432e-02 6.774e-01 4.509e-01 6.188e-01 2.344e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.700e+01  1.000e+01  4.856e-03 0.000e+00  4.186e-01 3.671e-01 1.270e-01 3.387e-02 3.430e-02 3.355e-01 2.977e-01 3.657e-01 1.161e-01 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.700e+01  1.000e+01  5.999e-03 0.000e+00  7.893e-01 3.670e-01 1.270e-01 3.408e-02 3.429e-02 1.765e-01 2.775e-01 2.361e-01 6.107e-02 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.250e+03 -1.700e+01  1.000e+01  7.142e-03 0.000e+00  1.332e+00 3.670e-01 1.270e-01 3.415e-02 3.429e-02 1.005e-01 1.815e-01 1.632e-01 3.478e-02 6.578e-01 5.283e-01 #  p p > zp > l+ l-
1.450e+03 -1.700e+01  1.000e+01  8.285e-03 0.000e+00  2.079e+00 3.670e-01 1.270e-01 3.419e-02 3.429e-02 5.892e-02 1.259e-01 1.196e-01 2.039e-02 6.179e-01 3.979e-01 #  p p > zp > l+ l-
1.650e+03 -1.700e+01  1.000e+01  9.427e-03 0.000e+00  3.063e+00 3.670e-01 1.270e-01 3.420e-02 3.429e-02 3.530e-02 9.149e-02 9.235e-02 1.221e-02 3.372e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -1.700e+01  1.000e+01  1.057e-02 0.000e+00  4.317e+00 3.670e-01 1.270e-01 3.421e-02 3.429e-02 2.189e-02 7.649e-02 7.325e-02 7.574e-03 2.981e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.700e+01  1.000e+01  1.171e-02 0.000e+00  5.875e+00 3.670e-01 1.270e-01 3.422e-02 3.429e-02 1.371e-02 9.938e-02 6.004e-02 4.745e-03 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -1.700e+01  1.000e+01  1.286e-02 0.000e+00  7.767e+00 3.670e-01 1.270e-01 3.422e-02 3.429e-02 8.660e-03 7.490e-02 5.059e-02 2.997e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.700e+01  1.000e+01  1.400e-02 0.000e+00  1.003e+01 3.670e-01 1.270e-01 3.422e-02 3.429e-02 5.494e-03 9.279e-02 4.379e-02 1.901e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.700e+01  1.000e+01  1.514e-02 0.000e+00  1.269e+01 3.670e-01 1.270e-01 3.422e-02 3.429e-02 3.651e-03 4.616e-02 3.863e-02 1.263e-03 9.420e-02 9.599e-02 #  p p > zp > l+ l-
2.850e+03 -1.700e+01  1.000e+01  1.628e-02 0.000e+00  1.579e+01 3.670e-01 1.270e-01 3.422e-02 3.429e-02 2.379e-03 2.438e-02 3.462e-02 8.233e-04 7.932e-02 8.132e-02 #  p p > zp > l+ l-
3.050e+03 -1.700e+01  1.000e+01  1.743e-02 0.000e+00  1.935e+01 3.670e-01 1.270e-01 3.423e-02 3.429e-02 1.609e-03 2.333e-02 3.156e-02 5.567e-04 6.689e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -1.700e+01  1.000e+01  1.857e-02 0.000e+00  2.341e+01 3.670e-01 1.270e-01 3.423e-02 3.429e-02 1.196e-03 2.296e-02 2.916e-02 4.139e-04 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.700e+01  1.000e+01  1.971e-02 0.000e+00  2.800e+01 3.670e-01 1.270e-01 3.423e-02 3.429e-02 8.310e-04 3.951e-02 2.727e-02 2.875e-04 5.498e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -1.700e+01  1.000e+01  2.085e-02 0.000e+00  3.316e+01 3.670e-01 1.270e-01 3.423e-02 3.429e-02 7.453e-04 2.312e-02 2.580e-02 2.579e-04 5.197e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -1.700e+01  1.000e+01  2.200e-02 0.000e+00  3.891e+01 3.670e-01 1.270e-01 3.423e-02 3.429e-02 6.453e-04 2.223e-02 2.461e-02 2.233e-04 5.009e-02 5.307e-02 #  p p > zp > l+ l-
4.050e+03 -1.700e+01  1.000e+01  2.314e-02 0.000e+00  4.530e+01 3.670e-01 1.270e-01 3.423e-02 3.429e-02 5.383e-04 3.935e-02 2.370e-02 1.863e-04 4.743e-02 5.160e-02 #  p p > zp > l+ l-
4.250e+03 -1.700e+01  1.000e+01  2.428e-02 0.000e+00  5.235e+01 3.670e-01 1.270e-01 3.423e-02 3.429e-02 4.870e-04 2.713e-02 2.294e-02 1.685e-04 4.894e-02 5.081e-02 #  p p > zp > l+ l-
2.500e+02 -1.600e+01  1.000e+01  1.487e-03 0.000e+00  1.000e-02 3.751e-01 1.465e-01 0.000e+00 3.956e-02 5.089e+00 5.185e+00 3.743e+00 1.988e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.600e+01  1.000e+01  2.676e-03 0.000e+00  6.025e-02 3.631e-01 1.418e-01 3.185e-02 3.830e-02 1.666e+00 1.086e+00 1.243e+00 6.507e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.600e+01  1.000e+01  3.865e-03 0.000e+00  1.825e-01 3.613e-01 1.411e-01 3.679e-02 3.810e-02 7.215e-01 4.509e-01 6.187e-01 2.818e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.600e+01  1.000e+01  5.054e-03 0.000e+00  4.085e-01 3.610e-01 1.410e-01 3.760e-02 3.807e-02 3.572e-01 2.977e-01 3.657e-01 1.396e-01 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.600e+01  1.000e+01  6.244e-03 0.000e+00  7.702e-01 3.609e-01 1.410e-01 3.783e-02 3.806e-02 1.880e-01 2.775e-01 2.360e-01 7.343e-02 7.131e-01 7.234e-01 #  p p > zp > l+ l-
1.250e+03 -1.600e+01  1.000e+01  7.433e-03 0.000e+00  1.300e+00 3.608e-01 1.410e-01 3.791e-02 3.806e-02 1.071e-01 1.815e-01 1.632e-01 4.182e-02 6.578e-01 5.283e-01 #  p p > zp > l+ l-
1.450e+03 -1.600e+01  1.000e+01  8.622e-03 0.000e+00  2.029e+00 3.608e-01 1.410e-01 3.795e-02 3.806e-02 6.275e-02 1.258e-01 1.195e-01 2.451e-02 6.179e-01 3.978e-01 #  p p > zp > l+ l-
1.650e+03 -1.600e+01  1.000e+01  9.811e-03 0.000e+00  2.989e+00 3.608e-01 1.409e-01 3.796e-02 3.806e-02 3.759e-02 9.144e-02 9.230e-02 1.468e-02 3.372e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -1.600e+01  1.000e+01  1.100e-02 0.000e+00  4.213e+00 3.608e-01 1.409e-01 3.797e-02 3.806e-02 2.331e-02 7.646e-02 7.320e-02 9.105e-03 2.981e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.600e+01  1.000e+01  1.219e-02 0.000e+00  5.733e+00 3.608e-01 1.409e-01 3.798e-02 3.806e-02 1.460e-02 9.935e-02 5.999e-02 5.704e-03 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.600e+01  1.000e+01  1.338e-02 0.000e+00  7.580e+00 3.608e-01 1.409e-01 3.798e-02 3.806e-02 9.220e-03 7.482e-02 5.055e-02 3.602e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.600e+01  1.000e+01  1.457e-02 0.000e+00  9.786e+00 3.608e-01 1.409e-01 3.798e-02 3.806e-02 5.849e-03 9.271e-02 4.375e-02 2.285e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.600e+01  1.000e+01  1.576e-02 0.000e+00  1.238e+01 3.608e-01 1.409e-01 3.799e-02 3.806e-02 3.890e-03 4.612e-02 3.859e-02 1.520e-03 9.419e-02 9.598e-02 #  p p > zp > l+ l-
2.850e+03 -1.600e+01  1.000e+01  1.695e-02 0.000e+00  1.540e+01 3.608e-01 1.409e-01 3.799e-02 3.806e-02 2.530e-03 2.436e-02 3.457e-02 9.881e-04 7.931e-02 8.131e-02 #  p p > zp > l+ l-
3.050e+03 -1.600e+01  1.000e+01  1.814e-02 0.000e+00  1.888e+01 3.608e-01 1.409e-01 3.799e-02 3.806e-02 1.709e-03 2.331e-02 3.152e-02 6.676e-04 6.689e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -1.600e+01  1.000e+01  1.933e-02 0.000e+00  2.284e+01 3.608e-01 1.409e-01 3.799e-02 3.806e-02 1.265e-03 2.293e-02 2.912e-02 4.941e-04 5.990e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.600e+01  1.000e+01  2.051e-02 0.000e+00  2.733e+01 3.608e-01 1.409e-01 3.799e-02 3.806e-02 8.769e-04 3.949e-02 2.724e-02 3.425e-04 5.497e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -1.600e+01  1.000e+01  2.170e-02 0.000e+00  3.236e+01 3.608e-01 1.409e-01 3.799e-02 3.806e-02 8.459e-04 2.308e-02 2.577e-02 3.304e-04 5.197e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -1.600e+01  1.000e+01  2.289e-02 0.000e+00  3.797e+01 3.608e-01 1.409e-01 3.799e-02 3.806e-02 6.644e-04 2.218e-02 2.458e-02 2.595e-04 5.008e-02 5.307e-02 #  p p > zp > l+ l-
4.050e+03 -1.600e+01  1.000e+01  2.408e-02 0.000e+00  4.421e+01 3.608e-01 1.409e-01 3.799e-02 3.805e-02 5.424e-04 3.933e-02 2.367e-02 2.119e-04 4.743e-02 5.159e-02 #  p p > zp > l+ l-
4.250e+03 -1.600e+01  1.000e+01  2.527e-02 0.000e+00  5.108e+01 3.608e-01 1.409e-01 3.799e-02 3.805e-02 4.978e-04 2.709e-02 2.292e-02 1.945e-04 4.894e-02 5.080e-02 #  p p > zp > l+ l-
2.500e+02 -1.500e+01  1.000e+01  1.553e-03 0.000e+00  9.760e-03 3.685e-01 1.638e-01 0.000e+00 4.422e-02 5.455e+00 5.185e+00 3.743e+00 2.424e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.500e+01  1.000e+01  2.795e-03 0.000e+00  5.902e-02 3.555e-01 1.580e-01 3.547e-02 4.265e-02 1.779e+00 1.086e+00 1.243e+00 7.906e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.500e+01  1.000e+01  4.037e-03 0.000e+00  1.789e-01 3.534e-01 1.571e-01 4.096e-02 4.241e-02 7.700e-01 4.508e-01 6.187e-01 3.422e-01 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -1.500e+01  1.000e+01  5.279e-03 0.000e+00  4.004e-01 3.531e-01 1.569e-01 4.185e-02 4.237e-02 3.812e-01 2.976e-01 3.656e-01 1.694e-01 7.004e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.500e+01  1.000e+01  6.521e-03 0.000e+00  7.549e-01 3.530e-01 1.569e-01 4.210e-02 4.236e-02 2.006e-01 2.774e-01 2.360e-01 8.916e-02 7.131e-01 7.234e-01 #  p p > zp > l+ l-
1.250e+03 -1.500e+01  1.000e+01  7.763e-03 0.000e+00  1.274e+00 3.530e-01 1.569e-01 4.219e-02 4.236e-02 1.142e-01 1.814e-01 1.631e-01 5.077e-02 6.577e-01 5.282e-01 #  p p > zp > l+ l-
1.450e+03 -1.500e+01  1.000e+01  9.005e-03 0.000e+00  1.988e+00 3.530e-01 1.569e-01 4.223e-02 4.236e-02 6.696e-02 1.258e-01 1.195e-01 2.976e-02 6.178e-01 3.978e-01 #  p p > zp > l+ l-
1.650e+03 -1.500e+01  1.000e+01  1.025e-02 0.000e+00  2.930e+00 3.530e-01 1.569e-01 4.225e-02 4.235e-02 4.011e-02 9.141e-02 9.226e-02 1.783e-02 3.371e-01 3.028e-01 #  p p > zp > l+ l-
1.850e+03 -1.500e+01  1.000e+01  1.149e-02 0.000e+00  4.130e+00 3.529e-01 1.569e-01 4.226e-02 4.235e-02 2.489e-02 7.643e-02 7.317e-02 1.106e-02 2.981e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.500e+01  1.000e+01  1.273e-02 0.000e+00  5.619e+00 3.529e-01 1.569e-01 4.227e-02 4.235e-02 1.558e-02 9.932e-02 5.995e-02 6.925e-03 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.500e+01  1.000e+01  1.397e-02 0.000e+00  7.430e+00 3.529e-01 1.569e-01 4.227e-02 4.235e-02 9.840e-03 7.476e-02 5.051e-02 4.374e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.500e+01  1.000e+01  1.522e-02 0.000e+00  9.592e+00 3.529e-01 1.569e-01 4.228e-02 4.235e-02 6.239e-03 9.265e-02 4.371e-02 2.773e-03 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.500e+01  1.000e+01  1.646e-02 0.000e+00  1.214e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 4.149e-03 4.609e-02 3.855e-02 1.844e-03 9.419e-02 9.598e-02 #  p p > zp > l+ l-
2.850e+03 -1.500e+01  1.000e+01  1.770e-02 0.000e+00  1.510e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 2.697e-03 2.434e-02 3.454e-02 1.199e-03 7.931e-02 8.131e-02 #  p p > zp > l+ l-
3.050e+03 -1.500e+01  1.000e+01  1.894e-02 0.000e+00  1.851e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 1.821e-03 2.329e-02 3.148e-02 8.095e-04 6.689e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -1.500e+01  1.000e+01  2.018e-02 0.000e+00  2.239e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 1.343e-03 2.291e-02 2.909e-02 5.967e-04 5.990e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.500e+01  1.000e+01  2.143e-02 0.000e+00  2.678e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 9.284e-04 3.947e-02 2.722e-02 4.126e-04 5.497e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -1.500e+01  1.000e+01  2.267e-02 0.000e+00  3.172e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 9.043e-04 2.305e-02 2.575e-02 4.019e-04 5.196e-02 5.559e-02 #  p p > zp > l+ l-
3.850e+03 -1.500e+01  1.000e+01  2.391e-02 0.000e+00  3.722e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 7.056e-04 2.215e-02 2.456e-02 3.136e-04 5.008e-02 5.306e-02 #  p p > zp > l+ l-
4.050e+03 -1.500e+01  1.000e+01  2.515e-02 0.000e+00  4.333e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 6.045e-04 3.932e-02 2.365e-02 2.687e-04 4.743e-02 5.159e-02 #  p p > zp > l+ l-
4.250e+03 -1.500e+01  1.000e+01  2.640e-02 0.000e+00  5.007e+01 3.529e-01 1.569e-01 4.228e-02 4.235e-02 5.373e-04 2.706e-02 2.290e-02 2.388e-04 4.894e-02 5.080e-02 #  p p > zp > l+ l-
2.500e+02 -1.400e+01  1.000e+01  1.619e-03 0.000e+00  9.464e-03 3.600e-01 1.836e-01 0.000e+00 4.959e-02 5.792e+00 5.184e+00 3.743e+00 2.955e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.400e+01  1.000e+01  2.914e-03 0.000e+00  5.747e-02 3.457e-01 1.764e-01 3.960e-02 4.762e-02 1.881e+00 1.086e+00 1.243e+00 9.596e-01 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.400e+01  1.000e+01  4.209e-03 0.000e+00  1.743e-01 3.435e-01 1.752e-01 4.569e-02 4.732e-02 8.135e-01 4.508e-01 6.186e-01 4.151e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.400e+01  1.000e+01  5.504e-03 0.000e+00  3.902e-01 3.431e-01 1.751e-01 4.668e-02 4.727e-02 4.027e-01 2.976e-01 3.656e-01 2.055e-01 7.004e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.400e+01  1.000e+01  6.799e-03 0.000e+00  7.357e-01 3.430e-01 1.750e-01 4.696e-02 4.725e-02 2.120e-01 2.774e-01 2.359e-01 1.081e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.250e+03 -1.400e+01  1.000e+01  8.095e-03 0.000e+00  1.241e+00 3.430e-01 1.750e-01 4.706e-02 4.725e-02 1.207e-01 1.814e-01 1.631e-01 6.156e-02 6.576e-01 5.282e-01 #  p p > zp > l+ l-
1.450e+03 -1.400e+01  1.000e+01  9.390e-03 0.000e+00  1.938e+00 3.430e-01 1.750e-01 4.711e-02 4.725e-02 7.073e-02 1.258e-01 1.194e-01 3.609e-02 6.178e-01 3.977e-01 #  p p > zp > l+ l-
1.650e+03 -1.400e+01  1.000e+01  1.068e-02 0.000e+00  2.856e+00 3.430e-01 1.750e-01 4.713e-02 4.725e-02 4.237e-02 9.136e-02 9.222e-02 2.162e-02 3.371e-01 3.028e-01 #  p p > zp > l+ l-
1.850e+03 -1.400e+01  1.000e+01  1.198e-02 0.000e+00  4.025e+00 3.430e-01 1.750e-01 4.714e-02 4.725e-02 2.630e-02 7.640e-02 7.312e-02 1.342e-02 2.980e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.400e+01  1.000e+01  1.328e-02 0.000e+00  5.476e+00 3.430e-01 1.750e-01 4.715e-02 4.724e-02 1.646e-02 9.929e-02 5.991e-02 8.397e-03 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.400e+01  1.000e+01  1.457e-02 0.000e+00  7.241e+00 3.430e-01 1.750e-01 4.715e-02 4.724e-02 1.039e-02 7.469e-02 5.046e-02 5.303e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.400e+01  1.000e+01  1.587e-02 0.000e+00  9.348e+00 3.430e-01 1.750e-01 4.716e-02 4.724e-02 6.589e-03 9.256e-02 4.366e-02 3.362e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.400e+01  1.000e+01  1.716e-02 0.000e+00  1.183e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 4.381e-03 4.605e-02 3.850e-02 2.235e-03 9.419e-02 9.597e-02 #  p p > zp > l+ l-
2.850e+03 -1.400e+01  1.000e+01  1.846e-02 0.000e+00  1.472e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 2.838e-03 2.432e-02 3.450e-02 1.448e-03 7.931e-02 8.131e-02 #  p p > zp > l+ l-
3.050e+03 -1.400e+01  1.000e+01  1.975e-02 0.000e+00  1.804e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 1.919e-03 2.327e-02 3.144e-02 9.791e-04 6.689e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.400e+01  1.000e+01  2.105e-02 0.000e+00  2.182e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 1.409e-03 2.287e-02 2.906e-02 7.187e-04 5.990e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.400e+01  1.000e+01  2.234e-02 0.000e+00  2.610e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 9.646e-04 3.945e-02 2.718e-02 4.922e-04 5.497e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.400e+01  1.000e+01  2.364e-02 0.000e+00  3.091e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 9.500e-04 2.301e-02 2.572e-02 4.847e-04 5.196e-02 5.559e-02 #  p p > zp > l+ l-
3.850e+03 -1.400e+01  1.000e+01  2.493e-02 0.000e+00  3.628e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 7.441e-04 2.210e-02 2.454e-02 3.797e-04 5.008e-02 5.306e-02 #  p p > zp > l+ l-
4.050e+03 -1.400e+01  1.000e+01  2.623e-02 0.000e+00  4.223e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 6.224e-04 3.931e-02 2.363e-02 3.176e-04 4.742e-02 5.158e-02 #  p p > zp > l+ l-
4.250e+03 -1.400e+01  1.000e+01  2.752e-02 0.000e+00  4.880e+01 3.430e-01 1.750e-01 4.716e-02 4.724e-02 5.552e-04 2.702e-02 2.288e-02 2.832e-04 4.893e-02 5.079e-02 #  p p > zp > l+ l-
2.500e+02 -1.300e+01  1.000e+01  1.698e-03 0.000e+00  9.262e-03 3.488e-01 2.064e-01 0.000e+00 5.573e-02 6.174e+00 5.184e+00 3.743e+00 3.653e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.300e+01  1.000e+01  3.056e-03 0.000e+00  5.652e-02 3.333e-01 1.972e-01 4.429e-02 5.326e-02 1.995e+00 1.086e+00 1.243e+00 1.180e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.300e+01  1.000e+01  4.414e-03 0.000e+00  1.716e-01 3.310e-01 1.958e-01 5.106e-02 5.288e-02 8.622e-01 4.508e-01 6.186e-01 5.102e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.300e+01  1.000e+01  5.773e-03 0.000e+00  3.841e-01 3.306e-01 1.956e-01 5.216e-02 5.282e-02 4.268e-01 2.975e-01 3.655e-01 2.525e-01 7.004e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -1.300e+01  1.000e+01  7.131e-03 0.000e+00  7.243e-01 3.305e-01 1.956e-01 5.247e-02 5.280e-02 2.246e-01 2.773e-01 2.359e-01 1.329e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.250e+03 -1.300e+01  1.000e+01  8.489e-03 0.000e+00  1.222e+00 3.304e-01 1.955e-01 5.259e-02 5.279e-02 1.279e-01 1.814e-01 1.631e-01 7.566e-02 6.576e-01 5.281e-01 #  p p > zp > l+ l-
1.450e+03 -1.300e+01  1.000e+01  9.848e-03 0.000e+00  1.908e+00 3.304e-01 1.955e-01 5.264e-02 5.279e-02 7.495e-02 1.258e-01 1.194e-01 4.435e-02 6.177e-01 3.977e-01 #  p p > zp > l+ l-
1.650e+03 -1.300e+01  1.000e+01  1.121e-02 0.000e+00  2.811e+00 3.304e-01 1.955e-01 5.266e-02 5.279e-02 4.490e-02 9.133e-02 9.219e-02 2.657e-02 3.370e-01 3.028e-01 #  p p > zp > l+ l-
1.850e+03 -1.300e+01  1.000e+01  1.256e-02 0.000e+00  3.962e+00 3.304e-01 1.955e-01 5.267e-02 5.279e-02 2.786e-02 7.638e-02 7.309e-02 1.649e-02 2.980e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -1.300e+01  1.000e+01  1.392e-02 0.000e+00  5.391e+00 3.304e-01 1.955e-01 5.268e-02 5.279e-02 1.744e-02 9.927e-02 5.988e-02 1.032e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.300e+01  1.000e+01  1.528e-02 0.000e+00  7.128e+00 3.304e-01 1.955e-01 5.269e-02 5.279e-02 1.101e-02 7.464e-02 5.044e-02 6.516e-03 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -1.300e+01  1.000e+01  1.664e-02 0.000e+00  9.203e+00 3.304e-01 1.955e-01 5.269e-02 5.279e-02 6.981e-03 9.252e-02 4.364e-02 4.131e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.300e+01  1.000e+01  1.800e-02 0.000e+00  1.165e+01 3.304e-01 1.955e-01 5.269e-02 5.279e-02 4.641e-03 4.602e-02 3.848e-02 2.746e-03 9.418e-02 9.597e-02 #  p p > zp > l+ l-
2.850e+03 -1.300e+01  1.000e+01  1.936e-02 0.000e+00  1.449e+01 3.304e-01 1.955e-01 5.269e-02 5.279e-02 3.006e-03 2.431e-02 3.447e-02 1.779e-03 7.931e-02 8.130e-02 #  p p > zp > l+ l-
3.050e+03 -1.300e+01  1.000e+01  2.071e-02 0.000e+00  1.776e+01 3.304e-01 1.955e-01 5.269e-02 5.279e-02 2.031e-03 2.325e-02 3.142e-02 1.202e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.300e+01  1.000e+01  2.207e-02 0.000e+00  2.148e+01 3.304e-01 1.955e-01 5.269e-02 5.279e-02 1.487e-03 2.286e-02 2.903e-02 8.797e-04 5.990e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.300e+01  1.000e+01  2.343e-02 0.000e+00  2.570e+01 3.304e-01 1.955e-01 5.269e-02 5.279e-02 1.016e-03 3.944e-02 2.716e-02 6.014e-04 5.496e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.300e+01  1.000e+01  2.479e-02 0.000e+00  3.043e+01 3.304e-01 1.955e-01 5.269e-02 5.279e-02 9.926e-04 2.298e-02 2.570e-02 5.874e-04 5.195e-02 5.559e-02 #  p p > zp > l+ l-
3.850e+03 -1.300e+01  1.000e+01  2.615e-02 0.000e+00  3.571e+01 3.304e-01 1.955e-01 5.270e-02 5.279e-02 7.822e-04 2.208e-02 2.452e-02 4.628e-04 5.008e-02 5.305e-02 #  p p > zp > l+ l-
4.050e+03 -1.300e+01  1.000e+01  2.751e-02 0.000e+00  4.157e+01 3.304e-01 1.955e-01 5.270e-02 5.279e-02 6.496e-04 3.930e-02 2.361e-02 3.844e-04 4.742e-02 5.158e-02 #  p p > zp > l+ l-
4.250e+03 -1.300e+01  1.000e+01  2.886e-02 0.000e+00  4.804e+01 3.304e-01 1.955e-01 5.270e-02 5.279e-02 5.817e-04 2.700e-02 2.286e-02 3.442e-04 4.893e-02 5.079e-02 #  p p > zp > l+ l-
2.500e+02 -1.200e+01  1.000e+01  1.773e-03 0.000e+00  8.976e-03 3.345e-01 2.323e-01 0.000e+00 6.272e-02 6.457e+00 5.184e+00 3.743e+00 4.484e+00 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.200e+01  1.000e+01  3.192e-03 0.000e+00  5.508e-02 3.179e-01 2.208e-01 4.957e-02 5.960e-02 2.075e+00 1.086e+00 1.243e+00 1.441e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.200e+01  1.000e+01  4.610e-03 0.000e+00  1.673e-01 3.154e-01 2.190e-01 5.710e-02 5.913e-02 8.960e-01 4.508e-01 6.185e-01 6.222e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.200e+01  1.000e+01  6.029e-03 0.000e+00  3.747e-01 3.150e-01 2.187e-01 5.832e-02 5.905e-02 4.435e-01 2.975e-01 3.655e-01 3.080e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -1.200e+01  1.000e+01  7.447e-03 0.000e+00  7.065e-01 3.148e-01 2.186e-01 5.867e-02 5.903e-02 2.334e-01 2.773e-01 2.359e-01 1.621e-01 7.130e-01 7.233e-01 #  p p > zp > l+ l-
1.250e+03 -1.200e+01  1.000e+01  8.866e-03 0.000e+00  1.192e+00 3.148e-01 2.186e-01 5.879e-02 5.902e-02 1.329e-01 1.813e-01 1.630e-01 9.226e-02 6.575e-01 5.281e-01 #  p p > zp > l+ l-
1.450e+03 -1.200e+01  1.000e+01  1.028e-02 0.000e+00  1.861e+00 3.148e-01 2.186e-01 5.885e-02 5.902e-02 7.787e-02 1.257e-01 1.194e-01 5.408e-02 6.177e-01 3.977e-01 #  p p > zp > l+ l-
1.650e+03 -1.200e+01  1.000e+01  1.170e-02 0.000e+00  2.742e+00 3.148e-01 2.186e-01 5.888e-02 5.902e-02 4.665e-02 9.129e-02 9.215e-02 3.239e-02 3.370e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -1.200e+01  1.000e+01  1.312e-02 0.000e+00  3.865e+00 3.148e-01 2.186e-01 5.889e-02 5.902e-02 2.895e-02 7.635e-02 7.305e-02 2.010e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -1.200e+01  1.000e+01  1.454e-02 0.000e+00  5.259e+00 3.148e-01 2.186e-01 5.890e-02 5.902e-02 1.812e-02 9.924e-02 5.984e-02 1.258e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.200e+01  1.000e+01  1.596e-02 0.000e+00  6.954e+00 3.148e-01 2.186e-01 5.890e-02 5.902e-02 1.144e-02 7.457e-02 5.039e-02 7.944e-03 1.544e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -1.200e+01  1.000e+01  1.738e-02 0.000e+00  8.978e+00 3.148e-01 2.186e-01 5.891e-02 5.902e-02 7.250e-03 9.244e-02 4.359e-02 5.035e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.200e+01  1.000e+01  1.880e-02 0.000e+00  1.136e+01 3.148e-01 2.186e-01 5.891e-02 5.902e-02 4.814e-03 4.599e-02 3.844e-02 3.343e-03 9.418e-02 9.597e-02 #  p p > zp > l+ l-
2.850e+03 -1.200e+01  1.000e+01  2.021e-02 0.000e+00  1.413e+01 3.148e-01 2.186e-01 5.891e-02 5.902e-02 3.122e-03 2.429e-02 3.443e-02 2.168e-03 7.931e-02 8.130e-02 #  p p > zp > l+ l-
3.050e+03 -1.200e+01  1.000e+01  2.163e-02 0.000e+00  1.732e+01 3.148e-01 2.186e-01 5.891e-02 5.902e-02 2.102e-03 2.323e-02 3.138e-02 1.460e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.200e+01  1.000e+01  2.305e-02 0.000e+00  2.096e+01 3.148e-01 2.186e-01 5.891e-02 5.902e-02 1.524e-03 2.283e-02 2.900e-02 1.058e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.200e+01  1.000e+01  2.447e-02 0.000e+00  2.507e+01 3.148e-01 2.186e-01 5.891e-02 5.902e-02 1.055e-03 3.942e-02 2.713e-02 7.325e-04 5.496e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.200e+01  1.000e+01  2.589e-02 0.000e+00  2.969e+01 3.148e-01 2.186e-01 5.891e-02 5.902e-02 1.016e-03 2.294e-02 2.567e-02 7.054e-04 5.195e-02 5.558e-02 #  p p > zp > l+ l-
3.850e+03 -1.200e+01  1.000e+01  2.731e-02 0.000e+00  3.484e+01 3.148e-01 2.186e-01 5.891e-02 5.902e-02 7.928e-04 2.204e-02 2.449e-02 5.506e-04 5.008e-02 5.305e-02 #  p p > zp > l+ l-
4.050e+03 -1.200e+01  1.000e+01  2.873e-02 0.000e+00  4.055e+01 3.148e-01 2.186e-01 5.892e-02 5.902e-02 6.581e-04 3.929e-02 2.359e-02 4.570e-04 4.741e-02 5.157e-02 #  p p > zp > l+ l-
4.250e+03 -1.200e+01  1.000e+01  3.014e-02 0.000e+00  4.686e+01 3.148e-01 2.186e-01 5.892e-02 5.902e-02 5.851e-04 2.697e-02 2.284e-02 4.063e-04 4.892e-02 5.078e-02 #  p p > zp > l+ l-
2.500e+02 -1.100e+01  1.000e+01  1.856e-03 0.000e+00  8.736e-03 3.163e-01 2.614e-01 0.000e+00 7.059e-02 6.689e+00 5.184e+00 3.743e+00 5.528e+00 5.258e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.100e+01  1.000e+01  3.340e-03 0.000e+00  5.394e-02 2.988e-01 2.469e-01 5.544e-02 6.667e-02 2.136e+00 1.086e+00 1.243e+00 1.765e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.100e+01  1.000e+01  4.825e-03 0.000e+00  1.640e-01 2.961e-01 2.447e-01 6.381e-02 6.608e-02 9.216e-01 4.507e-01 6.185e-01 7.616e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.100e+01  1.000e+01  6.310e-03 0.000e+00  3.673e-01 2.957e-01 2.444e-01 6.517e-02 6.598e-02 4.561e-01 2.974e-01 3.655e-01 3.769e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -1.100e+01  1.000e+01  7.794e-03 0.000e+00  6.927e-01 2.956e-01 2.443e-01 6.555e-02 6.595e-02 2.401e-01 2.772e-01 2.358e-01 1.984e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.250e+03 -1.100e+01  1.000e+01  9.279e-03 0.000e+00  1.169e+00 2.955e-01 2.442e-01 6.569e-02 6.594e-02 1.366e-01 1.813e-01 1.630e-01 1.129e-01 6.575e-01 5.281e-01 #  p p > zp > l+ l-
1.450e+03 -1.100e+01  1.000e+01  1.076e-02 0.000e+00  1.825e+00 2.955e-01 2.442e-01 6.575e-02 6.594e-02 8.007e-02 1.257e-01 1.193e-01 6.618e-02 6.176e-01 3.976e-01 #  p p > zp > l+ l-
1.650e+03 -1.100e+01  1.000e+01  1.225e-02 0.000e+00  2.689e+00 2.955e-01 2.442e-01 6.578e-02 6.594e-02 4.797e-02 9.126e-02 9.211e-02 3.964e-02 3.369e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -1.100e+01  1.000e+01  1.373e-02 0.000e+00  3.790e+00 2.955e-01 2.442e-01 6.579e-02 6.594e-02 2.977e-02 7.633e-02 7.302e-02 2.460e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -1.100e+01  1.000e+01  1.522e-02 0.000e+00  5.157e+00 2.955e-01 2.442e-01 6.580e-02 6.594e-02 1.863e-02 9.921e-02 5.980e-02 1.540e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.100e+01  1.000e+01  1.670e-02 0.000e+00  6.818e+00 2.955e-01 2.442e-01 6.581e-02 6.594e-02 1.176e-02 7.452e-02 5.036e-02 9.720e-03 1.543e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -1.100e+01  1.000e+01  1.819e-02 0.000e+00  8.802e+00 2.955e-01 2.442e-01 6.581e-02 6.593e-02 7.454e-03 9.238e-02 4.356e-02 6.160e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.100e+01  1.000e+01  1.967e-02 0.000e+00  1.114e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 4.949e-03 4.596e-02 3.840e-02 4.090e-03 9.418e-02 9.596e-02 #  p p > zp > l+ l-
2.850e+03 -1.100e+01  1.000e+01  2.116e-02 0.000e+00  1.386e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 3.209e-03 2.427e-02 3.440e-02 2.652e-03 7.931e-02 8.130e-02 #  p p > zp > l+ l-
3.050e+03 -1.100e+01  1.000e+01  2.264e-02 0.000e+00  1.698e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 2.158e-03 2.322e-02 3.135e-02 1.783e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.100e+01  1.000e+01  2.413e-02 0.000e+00  2.055e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 1.560e-03 2.281e-02 2.897e-02 1.290e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.100e+01  1.000e+01  2.561e-02 0.000e+00  2.458e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 1.077e-03 3.941e-02 2.711e-02 8.902e-04 5.496e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.100e+01  1.000e+01  2.709e-02 0.000e+00  2.911e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 1.026e-03 2.291e-02 2.565e-02 8.480e-04 5.194e-02 5.558e-02 #  p p > zp > l+ l-
3.850e+03 -1.100e+01  1.000e+01  2.858e-02 0.000e+00  3.416e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 8.050e-04 2.201e-02 2.448e-02 6.653e-04 5.008e-02 5.305e-02 #  p p > zp > l+ l-
4.050e+03 -1.100e+01  1.000e+01  3.006e-02 0.000e+00  3.976e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 6.346e-04 3.928e-02 2.357e-02 5.245e-04 4.741e-02 5.157e-02 #  p p > zp > l+ l-
4.250e+03 -1.100e+01  1.000e+01  3.155e-02 0.000e+00  4.595e+01 2.955e-01 2.442e-01 6.582e-02 6.593e-02 5.824e-04 2.694e-02 2.283e-02 4.813e-04 4.892e-02 5.077e-02 #  p p > zp > l+ l-
2.500e+02 -1.000e+01  1.000e+01  1.954e-03 0.000e+00  8.621e-03 2.937e-01 2.937e-01 0.000e+00 7.929e-02 6.883e+00 5.184e+00 3.743e+00 6.883e+00 5.258e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -1.000e+01  1.000e+01  3.517e-03 0.000e+00  5.359e-02 2.755e-01 2.755e-01 6.186e-02 7.438e-02 2.183e+00 1.086e+00 1.243e+00 2.183e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -1.000e+01  1.000e+01  5.080e-03 0.000e+00  1.631e-01 2.728e-01 2.728e-01 7.112e-02 7.365e-02 9.410e-01 4.507e-01 6.185e-01 9.410e-01 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -1.000e+01  1.000e+01  6.643e-03 0.000e+00  3.654e-01 2.723e-01 2.723e-01 7.262e-02 7.353e-02 4.656e-01 2.974e-01 3.654e-01 4.656e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -1.000e+01  1.000e+01  8.206e-03 0.000e+00  6.891e-01 2.722e-01 2.722e-01 7.304e-02 7.349e-02 2.451e-01 2.772e-01 2.358e-01 2.451e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.250e+03 -1.000e+01  1.000e+01  9.769e-03 0.000e+00  1.163e+00 2.722e-01 2.722e-01 7.319e-02 7.348e-02 1.395e-01 1.813e-01 1.630e-01 1.395e-01 6.574e-01 5.280e-01 #  p p > zp > l+ l-
1.450e+03 -1.000e+01  1.000e+01  1.133e-02 0.000e+00  1.815e+00 2.721e-01 2.721e-01 7.326e-02 7.348e-02 8.174e-02 1.257e-01 1.193e-01 8.174e-02 6.176e-01 3.976e-01 #  p p > zp > l+ l-
1.650e+03 -1.000e+01  1.000e+01  1.290e-02 0.000e+00  2.675e+00 2.721e-01 2.721e-01 7.330e-02 7.347e-02 4.897e-02 9.125e-02 9.210e-02 4.897e-02 3.369e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -1.000e+01  1.000e+01  1.446e-02 0.000e+00  3.770e+00 2.721e-01 2.721e-01 7.331e-02 7.347e-02 3.039e-02 7.632e-02 7.301e-02 3.039e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -1.000e+01  1.000e+01  1.602e-02 0.000e+00  5.130e+00 2.721e-01 2.721e-01 7.332e-02 7.347e-02 1.902e-02 9.921e-02 5.980e-02 1.902e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -1.000e+01  1.000e+01  1.758e-02 0.000e+00  6.782e+00 2.721e-01 2.721e-01 7.333e-02 7.347e-02 1.201e-02 7.450e-02 5.035e-02 1.201e-02 1.543e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -1.000e+01  1.000e+01  1.915e-02 0.000e+00  8.757e+00 2.721e-01 2.721e-01 7.333e-02 7.347e-02 7.609e-03 9.237e-02 4.355e-02 7.609e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -1.000e+01  1.000e+01  2.071e-02 0.000e+00  1.108e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 5.051e-03 4.595e-02 3.839e-02 5.051e-03 9.418e-02 9.596e-02 #  p p > zp > l+ l-
2.850e+03 -1.000e+01  1.000e+01  2.227e-02 0.000e+00  1.378e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 3.275e-03 2.427e-02 3.439e-02 3.275e-03 7.931e-02 8.130e-02 #  p p > zp > l+ l-
3.050e+03 -1.000e+01  1.000e+01  2.384e-02 0.000e+00  1.689e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 2.201e-03 2.321e-02 3.135e-02 2.201e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -1.000e+01  1.000e+01  2.540e-02 0.000e+00  2.044e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 1.591e-03 2.280e-02 2.897e-02 1.591e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -1.000e+01  1.000e+01  2.696e-02 0.000e+00  2.445e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 1.098e-03 3.940e-02 2.710e-02 1.098e-03 5.496e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -1.000e+01  1.000e+01  2.853e-02 0.000e+00  2.895e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 1.037e-03 2.291e-02 2.565e-02 1.037e-03 5.194e-02 5.558e-02 #  p p > zp > l+ l-
3.850e+03 -1.000e+01  1.000e+01  3.009e-02 0.000e+00  3.398e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 8.184e-04 2.200e-02 2.447e-02 8.184e-04 5.008e-02 5.304e-02 #  p p > zp > l+ l-
4.050e+03 -1.000e+01  1.000e+01  3.165e-02 0.000e+00  3.956e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 6.400e-04 3.928e-02 2.357e-02 6.400e-04 4.741e-02 5.157e-02 #  p p > zp > l+ l-
4.250e+03 -1.000e+01  1.000e+01  3.322e-02 0.000e+00  4.571e+01 2.721e-01 2.721e-01 7.334e-02 7.347e-02 5.924e-04 2.693e-02 2.282e-02 5.924e-04 4.892e-02 5.077e-02 #  p p > zp > l+ l-
2.500e+02 -9.000e+00  1.000e+01  2.039e-03 0.000e+00  8.396e-03 2.660e-01 3.284e-01 0.000e+00 8.867e-02 6.790e+00 5.184e+00 3.743e+00 8.383e+00 5.258e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -9.000e+00  1.000e+01  3.670e-03 0.000e+00  5.258e-02 2.477e-01 3.058e-01 6.867e-02 8.257e-02 2.138e+00 1.086e+00 1.242e+00 2.639e+00 3.880e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -9.000e+00  1.000e+01  5.302e-03 0.000e+00  1.602e-01 2.450e-01 3.025e-01 7.886e-02 8.167e-02 9.205e-01 4.507e-01 6.185e-01 1.136e+00 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -9.000e+00  1.000e+01  6.933e-03 0.000e+00  3.589e-01 2.446e-01 3.019e-01 8.051e-02 8.152e-02 4.554e-01 2.974e-01 3.654e-01 5.622e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -9.000e+00  1.000e+01  8.564e-03 0.000e+00  6.769e-01 2.444e-01 3.018e-01 8.097e-02 8.148e-02 2.397e-01 2.772e-01 2.358e-01 2.959e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.250e+03 -9.000e+00  1.000e+01  1.020e-02 0.000e+00  1.142e+00 2.444e-01 3.017e-01 8.114e-02 8.146e-02 1.364e-01 1.812e-01 1.629e-01 1.684e-01 6.574e-01 5.280e-01 #  p p > zp > l+ l-
1.450e+03 -9.000e+00  1.000e+01  1.183e-02 0.000e+00  1.783e+00 2.444e-01 3.017e-01 8.122e-02 8.146e-02 7.994e-02 1.257e-01 1.193e-01 9.869e-02 6.176e-01 3.976e-01 #  p p > zp > l+ l-
1.650e+03 -9.000e+00  1.000e+01  1.346e-02 0.000e+00  2.628e+00 2.444e-01 3.017e-01 8.126e-02 8.145e-02 4.789e-02 9.122e-02 9.207e-02 5.912e-02 3.369e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -9.000e+00  1.000e+01  1.509e-02 0.000e+00  3.704e+00 2.444e-01 3.017e-01 8.128e-02 8.145e-02 2.972e-02 7.630e-02 7.298e-02 3.669e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -9.000e+00  1.000e+01  1.672e-02 0.000e+00  5.040e+00 2.444e-01 3.017e-01 8.129e-02 8.145e-02 1.860e-02 9.919e-02 5.977e-02 2.296e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -9.000e+00  1.000e+01  1.835e-02 0.000e+00  6.663e+00 2.443e-01 3.017e-01 8.129e-02 8.145e-02 1.174e-02 7.445e-02 5.032e-02 1.450e-02 1.543e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -9.000e+00  1.000e+01  1.998e-02 0.000e+00  8.603e+00 2.443e-01 3.017e-01 8.130e-02 8.145e-02 7.440e-03 9.231e-02 4.352e-02 9.185e-03 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -9.000e+00  1.000e+01  2.161e-02 0.000e+00  1.089e+01 2.443e-01 3.017e-01 8.130e-02 8.145e-02 4.939e-03 4.592e-02 3.837e-02 6.097e-03 9.418e-02 9.596e-02 #  p p > zp > l+ l-
2.850e+03 -9.000e+00  1.000e+01  2.325e-02 0.000e+00  1.354e+01 2.443e-01 3.017e-01 8.130e-02 8.145e-02 3.202e-03 2.425e-02 3.437e-02 3.953e-03 7.931e-02 8.129e-02 #  p p > zp > l+ l-
3.050e+03 -9.000e+00  1.000e+01  2.488e-02 0.000e+00  1.660e+01 2.443e-01 3.017e-01 8.131e-02 8.145e-02 2.151e-03 2.320e-02 3.132e-02 2.656e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -9.000e+00  1.000e+01  2.651e-02 0.000e+00  2.008e+01 2.443e-01 3.017e-01 8.131e-02 8.145e-02 1.550e-03 2.278e-02 2.894e-02 1.914e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -9.000e+00  1.000e+01  2.814e-02 0.000e+00  2.402e+01 2.443e-01 3.017e-01 8.131e-02 8.145e-02 1.067e-03 3.939e-02 2.708e-02 1.317e-03 5.495e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -9.000e+00  1.000e+01  2.977e-02 0.000e+00  2.845e+01 2.443e-01 3.017e-01 8.131e-02 8.145e-02 9.931e-04 2.288e-02 2.563e-02 1.226e-03 5.194e-02 5.558e-02 #  p p > zp > l+ l-
3.850e+03 -9.000e+00  1.000e+01  3.140e-02 0.000e+00  3.338e+01 2.443e-01 3.017e-01 8.131e-02 8.145e-02 7.896e-04 2.197e-02 2.445e-02 9.748e-04 5.008e-02 5.304e-02 #  p p > zp > l+ l-
4.050e+03 -9.000e+00  1.000e+01  3.303e-02 0.000e+00  3.886e+01 2.443e-01 3.017e-01 8.131e-02 8.145e-02 6.231e-04 3.927e-02 2.355e-02 7.692e-04 4.741e-02 5.156e-02 #  p p > zp > l+ l-
4.250e+03 -9.000e+00  1.000e+01  3.466e-02 0.000e+00  4.491e+01 2.443e-01 3.017e-01 8.131e-02 8.145e-02 5.657e-04 2.691e-02 2.281e-02 6.984e-04 4.892e-02 5.077e-02 #  p p > zp > l+ l-
2.500e+02 -8.000e+00  1.000e+01  2.135e-03 0.000e+00  8.298e-03 2.331e-01 3.643e-01 0.000e+00 9.836e-02 6.524e+00 5.184e+00 3.743e+00 1.019e+01 5.258e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -8.000e+00  1.000e+01  3.843e-03 0.000e+00  5.235e-02 2.155e-01 3.367e-01 7.561e-02 9.091e-02 2.039e+00 1.086e+00 1.242e+00 3.186e+00 3.880e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -8.000e+00  1.000e+01  5.551e-03 0.000e+00  1.597e-01 2.129e-01 3.327e-01 8.673e-02 8.982e-02 8.769e-01 4.507e-01 6.184e-01 1.370e+00 2.426e+00 1.597e+00 #  p p > zp > l+ l-
8.500e+02 -8.000e+00  1.000e+01  7.259e-03 0.000e+00  3.578e-01 2.125e-01 3.320e-01 8.853e-02 8.964e-02 4.337e-01 2.974e-01 3.654e-01 6.777e-01 7.003e-01 1.031e+00 #  p p > zp > l+ l-
1.050e+03 -8.000e+00  1.000e+01  8.967e-03 0.000e+00  6.749e-01 2.124e-01 3.318e-01 8.904e-02 8.959e-02 2.283e-01 2.772e-01 2.358e-01 3.567e-01 7.129e-01 7.232e-01 #  p p > zp > l+ l-
1.250e+03 -8.000e+00  1.000e+01  1.067e-02 0.000e+00  1.139e+00 2.123e-01 3.317e-01 8.922e-02 8.957e-02 1.299e-01 1.812e-01 1.629e-01 2.030e-01 6.574e-01 5.280e-01 #  p p > zp > l+ l-
1.450e+03 -8.000e+00  1.000e+01  1.238e-02 0.000e+00  1.778e+00 2.123e-01 3.317e-01 8.930e-02 8.956e-02 7.613e-02 1.257e-01 1.193e-01 1.190e-01 6.175e-01 3.976e-01 #  p p > zp > l+ l-
1.650e+03 -8.000e+00  1.000e+01  1.409e-02 0.000e+00  2.620e+00 2.123e-01 3.317e-01 8.934e-02 8.956e-02 4.561e-02 9.121e-02 9.207e-02 7.126e-02 3.369e-01 3.027e-01 #  p p > zp > l+ l-
1.850e+03 -8.000e+00  1.000e+01  1.580e-02 0.000e+00  3.693e+00 2.123e-01 3.317e-01 8.936e-02 8.956e-02 2.830e-02 7.630e-02 7.297e-02 4.422e-02 2.980e-01 2.362e-01 #  p p > zp > l+ l-
2.050e+03 -8.000e+00  1.000e+01  1.751e-02 0.000e+00  5.025e+00 2.123e-01 3.317e-01 8.938e-02 8.955e-02 1.771e-02 9.918e-02 5.976e-02 2.768e-02 2.235e-01 1.807e-01 #  p p > zp > l+ l-
2.250e+03 -8.000e+00  1.000e+01  1.921e-02 0.000e+00  6.644e+00 2.123e-01 3.317e-01 8.938e-02 8.955e-02 1.118e-02 7.445e-02 5.032e-02 1.747e-02 1.543e-01 1.414e-01 #  p p > zp > l+ l-
2.450e+03 -8.000e+00  1.000e+01  2.092e-02 0.000e+00  8.577e+00 2.123e-01 3.317e-01 8.939e-02 8.955e-02 7.085e-03 9.231e-02 4.352e-02 1.107e-02 1.174e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -8.000e+00  1.000e+01  2.263e-02 0.000e+00  1.085e+01 2.123e-01 3.317e-01 8.939e-02 8.955e-02 4.703e-03 4.592e-02 3.836e-02 7.348e-03 9.418e-02 9.596e-02 #  p p > zp > l+ l-
2.850e+03 -8.000e+00  1.000e+01  2.434e-02 0.000e+00  1.350e+01 2.123e-01 3.317e-01 8.939e-02 8.955e-02 3.049e-03 2.425e-02 3.436e-02 4.764e-03 7.931e-02 8.129e-02 #  p p > zp > l+ l-
3.050e+03 -8.000e+00  1.000e+01  2.605e-02 0.000e+00  1.655e+01 2.123e-01 3.317e-01 8.940e-02 8.955e-02 2.048e-03 2.320e-02 3.132e-02 3.200e-03 6.688e-02 7.191e-02 #  p p > zp > l+ l-
3.250e+03 -8.000e+00  1.000e+01  2.775e-02 0.000e+00  2.002e+01 2.123e-01 3.317e-01 8.940e-02 8.955e-02 1.475e-03 2.278e-02 2.894e-02 2.304e-03 5.989e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -8.000e+00  1.000e+01  2.946e-02 0.000e+00  2.395e+01 2.123e-01 3.317e-01 8.940e-02 8.955e-02 1.015e-03 3.939e-02 2.708e-02 1.586e-03 5.495e-02 5.990e-02 #  p p > zp > l+ l-
3.650e+03 -8.000e+00  1.000e+01  3.117e-02 0.000e+00  2.836e+01 2.123e-01 3.317e-01 8.940e-02 8.955e-02 9.437e-04 2.288e-02 2.562e-02 1.475e-03 5.194e-02 5.557e-02 #  p p > zp > l+ l-
3.850e+03 -8.000e+00  1.000e+01  3.288e-02 0.000e+00  3.328e+01 2.123e-01 3.317e-01 8.940e-02 8.955e-02 7.521e-04 2.197e-02 2.445e-02 1.175e-03 5.008e-02 5.304e-02 #  p p > zp > l+ l-
4.050e+03 -8.000e+00  1.000e+01  3.459e-02 0.000e+00  3.875e+01 2.123e-01 3.317e-01 8.940e-02 8.955e-02 5.908e-04 3.927e-02 2.355e-02 9.232e-04 4.741e-02 5.156e-02 #  p p > zp > l+ l-
4.250e+03 -8.000e+00  1.000e+01  3.629e-02 0.000e+00  4.477e+01 2.123e-01 3.317e-01 8.940e-02 8.955e-02 5.333e-04 2.691e-02 2.281e-02 8.332e-04 4.892e-02 5.077e-02 #  p p > zp > l+ l-
2.500e+02 -7.000e+00  1.000e+01  2.483e-03 0.000e+00  1.024e-02 1.956e-01 3.992e-01 0.000e+00 1.078e-01 7.403e+00 5.185e+00 3.743e+00 1.511e+01 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -7.000e+00  1.000e+01  4.469e-03 0.000e+00  6.508e-02 1.795e-01 3.663e-01 8.225e-02 9.890e-02 2.297e+00 1.087e+00 1.243e+00 4.689e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -7.000e+00  1.000e+01  6.455e-03 0.000e+00  1.987e-01 1.771e-01 3.615e-01 9.426e-02 9.761e-02 9.868e-01 4.510e-01 6.189e-01 2.014e+00 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -7.000e+00  1.000e+01  8.441e-03 0.000e+00  4.454e-01 1.768e-01 3.607e-01 9.620e-02 9.740e-02 4.880e-01 2.979e-01 3.659e-01 9.959e-01 7.006e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -7.000e+00  1.000e+01  1.043e-02 0.000e+00  8.400e-01 1.767e-01 3.605e-01 9.674e-02 9.734e-02 2.566e-01 2.776e-01 2.362e-01 5.237e-01 7.133e-01 7.237e-01 #  p p > zp > l+ l-
1.250e+03 -7.000e+00  1.000e+01  1.241e-02 0.000e+00  1.418e+00 1.766e-01 3.604e-01 9.694e-02 9.732e-02 1.462e-01 1.817e-01 1.634e-01 2.983e-01 6.580e-01 5.285e-01 #  p p > zp > l+ l-
1.450e+03 -7.000e+00  1.000e+01  1.440e-02 0.000e+00  2.213e+00 1.766e-01 3.604e-01 9.703e-02 9.731e-02 8.567e-02 1.260e-01 1.197e-01 1.748e-01 6.181e-01 3.980e-01 #  p p > zp > l+ l-
1.650e+03 -7.000e+00  1.000e+01  1.639e-02 0.000e+00  3.261e+00 1.766e-01 3.604e-01 9.707e-02 9.730e-02 5.131e-02 9.161e-02 9.247e-02 1.047e-01 3.374e-01 3.030e-01 #  p p > zp > l+ l-
1.850e+03 -7.000e+00  1.000e+01  1.837e-02 0.000e+00  4.596e+00 1.766e-01 3.604e-01 9.709e-02 9.730e-02 3.182e-02 7.658e-02 7.337e-02 6.494e-02 2.982e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -7.000e+00  1.000e+01  2.036e-02 0.000e+00  6.254e+00 1.766e-01 3.604e-01 9.711e-02 9.730e-02 1.994e-02 9.947e-02 6.016e-02 4.069e-02 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -7.000e+00  1.000e+01  2.234e-02 0.000e+00  8.269e+00 1.766e-01 3.604e-01 9.711e-02 9.730e-02 1.260e-02 7.510e-02 5.071e-02 2.571e-02 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -7.000e+00  1.000e+01  2.433e-02 0.000e+00  1.068e+01 1.766e-01 3.604e-01 9.712e-02 9.730e-02 7.995e-03 9.301e-02 4.392e-02 1.632e-02 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -7.000e+00  1.000e+01  2.632e-02 0.000e+00  1.351e+01 1.766e-01 3.604e-01 9.712e-02 9.730e-02 5.312e-03 4.627e-02 3.875e-02 1.084e-02 9.421e-02 9.600e-02 #  p p > zp > l+ l-
2.850e+03 -7.000e+00  1.000e+01  2.830e-02 0.000e+00  1.681e+01 1.766e-01 3.604e-01 9.713e-02 9.730e-02 3.467e-03 2.444e-02 3.473e-02 7.076e-03 7.932e-02 8.133e-02 #  p p > zp > l+ l-
3.050e+03 -7.000e+00  1.000e+01  3.029e-02 0.000e+00  2.060e+01 1.766e-01 3.604e-01 9.713e-02 9.730e-02 2.356e-03 2.338e-02 3.166e-02 4.807e-03 6.690e-02 7.193e-02 #  p p > zp > l+ l-
3.250e+03 -7.000e+00  1.000e+01  3.228e-02 0.000e+00  2.492e+01 1.766e-01 3.604e-01 9.713e-02 9.730e-02 1.772e-03 2.304e-02 2.925e-02 3.615e-03 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -7.000e+00  1.000e+01  3.426e-02 0.000e+00  2.981e+01 1.766e-01 3.604e-01 9.713e-02 9.730e-02 1.250e-03 3.957e-02 2.736e-02 2.550e-03 5.498e-02 5.992e-02 #  p p > zp > l+ l-
3.650e+03 -7.000e+00  1.000e+01  3.625e-02 0.000e+00  3.530e+01 1.766e-01 3.604e-01 9.713e-02 9.730e-02 1.144e-03 2.323e-02 2.588e-02 2.334e-03 5.199e-02 5.561e-02 #  p p > zp > l+ l-
3.850e+03 -7.000e+00  1.000e+01  3.823e-02 0.000e+00  4.143e+01 1.766e-01 3.604e-01 9.713e-02 9.730e-02 9.934e-04 2.235e-02 2.468e-02 2.027e-03 5.009e-02 5.309e-02 #  p p > zp > l+ l-
4.050e+03 -7.000e+00  1.000e+01  4.022e-02 0.000e+00  4.823e+01 1.766e-01 3.604e-01 9.713e-02 9.730e-02 8.315e-04 3.938e-02 2.376e-02 1.697e-03 4.745e-02 5.162e-02 #  p p > zp > l+ l-
4.250e+03 -7.000e+00  1.000e+01  4.221e-02 0.000e+00  5.573e+01 1.766e-01 3.604e-01 9.713e-02 9.730e-02 7.391e-04 2.723e-02 2.300e-02 1.508e-03 4.896e-02 5.083e-02 #  p p > zp > l+ l-
2.500e+02 -6.000e+00  1.000e+01  2.507e-03 0.000e+00  9.691e-03 1.548e-01 4.301e-01 0.000e+00 1.161e-01 5.975e+00 5.185e+00 3.743e+00 1.660e+01 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -6.000e+00  1.000e+01  4.513e-03 0.000e+00  6.198e-02 1.412e-01 3.922e-01 8.806e-02 1.059e-01 1.843e+00 1.086e+00 1.243e+00 5.118e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -6.000e+00  1.000e+01  6.518e-03 0.000e+00  1.894e-01 1.392e-01 3.867e-01 1.008e-01 1.044e-01 7.907e-01 4.509e-01 6.188e-01 2.196e+00 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -6.000e+00  1.000e+01  8.524e-03 0.000e+00  4.246e-01 1.389e-01 3.858e-01 1.029e-01 1.042e-01 3.909e-01 2.978e-01 3.658e-01 1.086e+00 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -6.000e+00  1.000e+01  1.053e-02 0.000e+00  8.009e-01 1.388e-01 3.855e-01 1.035e-01 1.041e-01 2.056e-01 2.775e-01 2.361e-01 5.711e-01 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.250e+03 -6.000e+00  1.000e+01  1.254e-02 0.000e+00  1.352e+00 1.388e-01 3.854e-01 1.037e-01 1.041e-01 1.171e-01 1.816e-01 1.633e-01 3.252e-01 6.579e-01 5.284e-01 #  p p > zp > l+ l-
1.450e+03 -6.000e+00  1.000e+01  1.454e-02 0.000e+00  2.110e+00 1.387e-01 3.854e-01 1.038e-01 1.041e-01 6.862e-02 1.259e-01 1.196e-01 1.906e-01 6.180e-01 3.979e-01 #  p p > zp > l+ l-
1.650e+03 -6.000e+00  1.000e+01  1.655e-02 0.000e+00  3.109e+00 1.387e-01 3.854e-01 1.038e-01 1.041e-01 4.110e-02 9.152e-02 9.238e-02 1.142e-01 3.372e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -6.000e+00  1.000e+01  1.855e-02 0.000e+00  4.383e+00 1.387e-01 3.854e-01 1.038e-01 1.041e-01 2.549e-02 7.651e-02 7.328e-02 7.081e-02 2.981e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -6.000e+00  1.000e+01  2.056e-02 0.000e+00  5.963e+00 1.387e-01 3.854e-01 1.038e-01 1.040e-01 1.597e-02 9.940e-02 6.007e-02 4.436e-02 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -6.000e+00  1.000e+01  2.256e-02 0.000e+00  7.884e+00 1.387e-01 3.854e-01 1.039e-01 1.040e-01 1.009e-02 7.495e-02 5.062e-02 2.802e-02 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -6.000e+00  1.000e+01  2.457e-02 0.000e+00  1.018e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 6.400e-03 9.284e-02 4.382e-02 1.778e-02 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -6.000e+00  1.000e+01  2.657e-02 0.000e+00  1.288e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 4.251e-03 4.619e-02 3.866e-02 1.181e-02 9.420e-02 9.599e-02 #  p p > zp > l+ l-
2.850e+03 -6.000e+00  1.000e+01  2.858e-02 0.000e+00  1.602e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 2.772e-03 2.439e-02 3.464e-02 7.701e-03 7.932e-02 8.132e-02 #  p p > zp > l+ l-
3.050e+03 -6.000e+00  1.000e+01  3.059e-02 0.000e+00  1.964e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 1.877e-03 2.334e-02 3.158e-02 5.213e-03 6.690e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -6.000e+00  1.000e+01  3.259e-02 0.000e+00  2.376e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 1.399e-03 2.298e-02 2.918e-02 3.886e-03 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -6.000e+00  1.000e+01  3.460e-02 0.000e+00  2.842e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 9.735e-04 3.953e-02 2.730e-02 2.704e-03 5.498e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -6.000e+00  1.000e+01  3.660e-02 0.000e+00  3.366e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 8.837e-04 2.315e-02 2.582e-02 2.455e-03 5.197e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -6.000e+00  1.000e+01  3.861e-02 0.000e+00  3.950e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 7.650e-04 2.225e-02 2.463e-02 2.125e-03 5.009e-02 5.307e-02 #  p p > zp > l+ l-
4.050e+03 -6.000e+00  1.000e+01  4.061e-02 0.000e+00  4.598e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 6.385e-04 3.935e-02 2.371e-02 1.774e-03 4.744e-02 5.160e-02 #  p p > zp > l+ l-
4.250e+03 -6.000e+00  1.000e+01  4.262e-02 0.000e+00  5.314e+01 1.387e-01 3.854e-01 1.039e-01 1.040e-01 5.691e-04 2.715e-02 2.296e-02 1.581e-03 4.895e-02 5.082e-02 #  p p > zp > l+ l-
2.500e+02 -5.000e+00  1.000e+01  2.539e-03 0.000e+00  9.427e-03 1.134e-01 4.535e-01 0.000e+00 1.224e-01 4.487e+00 5.184e+00 3.743e+00 1.795e+01 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -5.000e+00  1.000e+01  4.570e-03 0.000e+00  6.058e-02 1.029e-01 4.115e-01 9.241e-02 1.111e-01 1.377e+00 1.086e+00 1.243e+00 5.507e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -5.000e+00  1.000e+01  6.601e-03 0.000e+00  1.853e-01 1.014e-01 4.055e-01 1.057e-01 1.095e-01 5.905e-01 4.509e-01 6.187e-01 2.362e+00 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -5.000e+00  1.000e+01  8.632e-03 0.000e+00  4.154e-01 1.011e-01 4.045e-01 1.079e-01 1.092e-01 2.920e-01 2.977e-01 3.657e-01 1.168e+00 7.005e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -5.000e+00  1.000e+01  1.066e-02 0.000e+00  7.835e-01 1.011e-01 4.042e-01 1.085e-01 1.091e-01 1.536e-01 2.775e-01 2.361e-01 6.142e-01 7.132e-01 7.235e-01 #  p p > zp > l+ l-
1.250e+03 -5.000e+00  1.000e+01  1.269e-02 0.000e+00  1.322e+00 1.010e-01 4.041e-01 1.087e-01 1.091e-01 8.743e-02 1.815e-01 1.632e-01 3.497e-01 6.578e-01 5.283e-01 #  p p > zp > l+ l-
1.450e+03 -5.000e+00  1.000e+01  1.473e-02 0.000e+00  2.064e+00 1.010e-01 4.041e-01 1.088e-01 1.091e-01 5.125e-02 1.259e-01 1.195e-01 2.050e-01 6.179e-01 3.978e-01 #  p p > zp > l+ l-
1.650e+03 -5.000e+00  1.000e+01  1.676e-02 0.000e+00  3.041e+00 1.010e-01 4.041e-01 1.088e-01 1.091e-01 3.070e-02 9.148e-02 9.233e-02 1.228e-01 3.372e-01 3.029e-01 #  p p > zp > l+ l-
1.850e+03 -5.000e+00  1.000e+01  1.879e-02 0.000e+00  4.287e+00 1.010e-01 4.041e-01 1.089e-01 1.091e-01 1.904e-02 7.648e-02 7.323e-02 7.614e-02 2.981e-01 2.363e-01 #  p p > zp > l+ l-
2.050e+03 -5.000e+00  1.000e+01  2.082e-02 0.000e+00  5.833e+00 1.010e-01 4.041e-01 1.089e-01 1.091e-01 1.192e-02 9.937e-02 6.002e-02 4.770e-02 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -5.000e+00  1.000e+01  2.285e-02 0.000e+00  7.713e+00 1.010e-01 4.041e-01 1.089e-01 1.091e-01 7.531e-03 7.488e-02 5.058e-02 3.012e-02 1.544e-01 1.415e-01 #  p p > zp > l+ l-
2.450e+03 -5.000e+00  1.000e+01  2.488e-02 0.000e+00  9.958e+00 1.010e-01 4.040e-01 1.089e-01 1.091e-01 4.777e-03 9.277e-02 4.378e-02 1.911e-02 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -5.000e+00  1.000e+01  2.691e-02 0.000e+00  1.260e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 3.175e-03 4.615e-02 3.862e-02 1.270e-02 9.420e-02 9.598e-02 #  p p > zp > l+ l-
2.850e+03 -5.000e+00  1.000e+01  2.894e-02 0.000e+00  1.567e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 2.067e-03 2.437e-02 3.460e-02 8.268e-03 7.932e-02 8.132e-02 #  p p > zp > l+ l-
3.050e+03 -5.000e+00  1.000e+01  3.098e-02 0.000e+00  1.921e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 1.398e-03 2.332e-02 3.154e-02 5.593e-03 6.689e-02 7.192e-02 #  p p > zp > l+ l-
3.250e+03 -5.000e+00  1.000e+01  3.301e-02 0.000e+00  2.324e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 1.038e-03 2.295e-02 2.915e-02 4.152e-03 5.991e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -5.000e+00  1.000e+01  3.504e-02 0.000e+00  2.781e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 7.206e-04 3.951e-02 2.727e-02 2.882e-03 5.497e-02 5.991e-02 #  p p > zp > l+ l-
3.650e+03 -5.000e+00  1.000e+01  3.707e-02 0.000e+00  3.293e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 6.474e-04 2.311e-02 2.579e-02 2.590e-03 5.197e-02 5.560e-02 #  p p > zp > l+ l-
3.850e+03 -5.000e+00  1.000e+01  3.910e-02 0.000e+00  3.864e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 5.556e-04 2.221e-02 2.460e-02 2.222e-03 5.009e-02 5.307e-02 #  p p > zp > l+ l-
4.050e+03 -5.000e+00  1.000e+01  4.113e-02 0.000e+00  4.498e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 4.596e-04 3.934e-02 2.369e-02 1.838e-03 4.743e-02 5.160e-02 #  p p > zp > l+ l-
4.250e+03 -5.000e+00  1.000e+01  4.316e-02 0.000e+00  5.198e+01 1.010e-01 4.040e-01 1.089e-01 1.091e-01 4.151e-04 2.712e-02 2.293e-02 1.660e-03 4.894e-02 5.081e-02 #  p p > zp > l+ l-
2.500e+02 -4.000e+00  1.000e+01  2.707e-03 0.000e+00  1.043e-02 7.459e-02 4.662e-01 0.000e+00 1.259e-01 3.357e+00 5.185e+00 3.743e+00 2.098e+01 5.259e+00 6.887e+00 #  p p > zp > l+ l-
4.500e+02 -4.000e+00  1.000e+01  4.873e-03 0.000e+00  6.719e-02 6.751e-02 4.220e-01 9.475e-02 1.139e-01 1.028e+00 1.087e+00 1.243e+00 6.423e+00 3.881e+00 2.776e+00 #  p p > zp > l+ l-
6.500e+02 -4.000e+00  1.000e+01  7.039e-03 0.000e+00  2.056e-01 6.650e-02 4.156e-01 1.084e-01 1.122e-01 4.405e-01 4.510e-01 6.190e-01 2.753e+00 2.426e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -4.000e+00  1.000e+01  9.205e-03 0.000e+00  4.609e-01 6.633e-02 4.146e-01 1.106e-01 1.119e-01 2.178e-01 2.980e-01 3.659e-01 1.361e+00 7.007e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -4.000e+00  1.000e+01  1.137e-02 0.000e+00  8.693e-01 6.629e-02 4.143e-01 1.112e-01 1.119e-01 1.145e-01 2.777e-01 2.363e-01 7.156e-01 7.134e-01 7.237e-01 #  p p > zp > l+ l-
1.250e+03 -4.000e+00  1.000e+01  1.354e-02 0.000e+00  1.467e+00 6.627e-02 4.142e-01 1.114e-01 1.118e-01 6.523e-02 1.818e-01 1.634e-01 4.077e-01 6.581e-01 5.286e-01 #  p p > zp > l+ l-
1.450e+03 -4.000e+00  1.000e+01  1.570e-02 0.000e+00  2.290e+00 6.626e-02 4.141e-01 1.115e-01 1.118e-01 3.823e-02 1.260e-01 1.198e-01 2.389e-01 6.182e-01 3.981e-01 #  p p > zp > l+ l-
1.650e+03 -4.000e+00  1.000e+01  1.787e-02 0.000e+00  3.375e+00 6.626e-02 4.141e-01 1.115e-01 1.118e-01 2.290e-02 9.169e-02 9.254e-02 1.431e-01 3.374e-01 3.031e-01 #  p p > zp > l+ l-
1.850e+03 -4.000e+00  1.000e+01  2.004e-02 0.000e+00  4.757e+00 6.626e-02 4.141e-01 1.116e-01 1.118e-01 1.420e-02 7.663e-02 7.344e-02 8.875e-02 2.982e-01 2.364e-01 #  p p > zp > l+ l-
2.050e+03 -4.000e+00  1.000e+01  2.220e-02 0.000e+00  6.473e+00 6.625e-02 4.141e-01 1.116e-01 1.118e-01 8.897e-03 9.952e-02 6.023e-02 5.561e-02 2.236e-01 1.808e-01 #  p p > zp > l+ l-
2.250e+03 -4.000e+00  1.000e+01  2.437e-02 0.000e+00  8.558e+00 6.625e-02 4.141e-01 1.116e-01 1.118e-01 5.623e-03 7.522e-02 5.078e-02 3.514e-02 1.544e-01 1.416e-01 #  p p > zp > l+ l-
2.450e+03 -4.000e+00  1.000e+01  2.653e-02 0.000e+00  1.105e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 3.570e-03 9.313e-02 4.399e-02 2.231e-02 1.175e-01 1.153e-01 #  p p > zp > l+ l-
2.650e+03 -4.000e+00  1.000e+01  2.870e-02 0.000e+00  1.398e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 2.372e-03 4.634e-02 3.882e-02 1.483e-02 9.421e-02 9.600e-02 #  p p > zp > l+ l-
2.850e+03 -4.000e+00  1.000e+01  3.087e-02 0.000e+00  1.739e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 1.549e-03 2.447e-02 3.480e-02 9.683e-03 7.932e-02 8.134e-02 #  p p > zp > l+ l-
3.050e+03 -4.000e+00  1.000e+01  3.303e-02 0.000e+00  2.132e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 1.056e-03 2.342e-02 3.172e-02 6.602e-03 6.691e-02 7.193e-02 #  p p > zp > l+ l-
3.250e+03 -4.000e+00  1.000e+01  3.520e-02 0.000e+00  2.579e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 7.993e-04 2.309e-02 2.931e-02 4.995e-03 5.992e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -4.000e+00  1.000e+01  3.736e-02 0.000e+00  3.085e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 5.595e-04 3.960e-02 2.741e-02 3.497e-03 5.499e-02 5.992e-02 #  p p > zp > l+ l-
3.650e+03 -4.000e+00  1.000e+01  3.953e-02 0.000e+00  3.654e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 5.314e-04 2.330e-02 2.593e-02 3.321e-03 5.199e-02 5.562e-02 #  p p > zp > l+ l-
3.850e+03 -4.000e+00  1.000e+01  4.170e-02 0.000e+00  4.288e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 4.393e-04 2.241e-02 2.472e-02 2.746e-03 5.009e-02 5.309e-02 #  p p > zp > l+ l-
4.050e+03 -4.000e+00  1.000e+01  4.386e-02 0.000e+00  4.991e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 3.798e-04 3.940e-02 2.380e-02 2.374e-03 4.745e-02 5.163e-02 #  p p > zp > l+ l-
4.250e+03 -4.000e+00  1.000e+01  4.603e-02 0.000e+00  5.768e+01 6.625e-02 4.141e-01 1.116e-01 1.118e-01 3.380e-04 2.728e-02 2.304e-02 2.113e-03 4.896e-02 5.084e-02 #  p p > zp > l+ l-
2.500e+02 -3.000e+00  1.000e+01  2.897e-03 0.000e+00  1.194e-02 4.195e-02 4.662e-01 0.000e+00 1.259e-01 2.161e+00 5.185e+00 3.744e+00 2.402e+01 5.259e+00 6.888e+00 #  p p > zp > l+ l-
4.500e+02 -3.000e+00  1.000e+01  5.214e-03 0.000e+00  7.690e-02 3.798e-02 4.220e-01 9.475e-02 1.139e-01 6.617e-01 1.087e+00 1.243e+00 7.352e+00 3.882e+00 2.777e+00 #  p p > zp > l+ l-
6.500e+02 -3.000e+00  1.000e+01  7.531e-03 0.000e+00  2.353e-01 3.740e-02 4.156e-01 1.084e-01 1.122e-01 2.836e-01 4.512e-01 6.193e-01 3.151e+00 2.427e+00 1.598e+00 #  p p > zp > l+ l-
8.500e+02 -3.000e+00  1.000e+01  9.848e-03 0.000e+00  5.275e-01 3.731e-02 4.146e-01 1.106e-01 1.119e-01 1.402e-01 2.983e-01 3.663e-01 1.558e+00 7.009e-01 1.032e+00 #  p p > zp > l+ l-
1.050e+03 -3.000e+00  1.000e+01  1.217e-02 0.000e+00  9.950e-01 3.729e-02 4.143e-01 1.112e-01 1.119e-01 7.366e-02 2.781e-01 2.366e-01 8.184e-01 7.137e-01 7.241e-01 #  p p > zp > l+ l-
1.250e+03 -3.000e+00  1.000e+01  1.448e-02 0.000e+00  1.679e+00 3.728e-02 4.142e-01 1.114e-01 1.118e-01 4.200e-02 1.821e-01 1.638e-01 4.667e-01 6.586e-01 5.289e-01 #  p p > zp > l+ l-
1.450e+03 -3.000e+00  1.000e+01  1.680e-02 0.000e+00  2.621e+00 3.727e-02 4.141e-01 1.115e-01 1.118e-01 2.462e-02 1.262e-01 1.201e-01 2.735e-01 6.187e-01 3.984e-01 #  p p > zp > l+ l-
1.650e+03 -3.000e+00  1.000e+01  1.912e-02 0.000e+00  3.863e+00 3.727e-02 4.141e-01 1.115e-01 1.118e-01 1.475e-02 9.199e-02 9.285e-02 1.639e-01 3.378e-01 3.033e-01 #  p p > zp > l+ l-
1.850e+03 -3.000e+00  1.000e+01  2.143e-02 0.000e+00  5.445e+00 3.727e-02 4.141e-01 1.116e-01 1.118e-01 9.145e-03 7.685e-02 7.374e-02 1.016e-01 2.984e-01 2.366e-01 #  p p > zp > l+ l-
2.050e+03 -3.000e+00  1.000e+01  2.375e-02 0.000e+00  7.408e+00 3.727e-02 4.141e-01 1.116e-01 1.118e-01 5.727e-03 9.974e-02 6.054e-02 6.364e-02 2.237e-01 1.809e-01 #  p p > zp > l+ l-
2.250e+03 -3.000e+00  1.000e+01  2.607e-02 0.000e+00  9.795e+00 3.727e-02 4.141e-01 1.116e-01 1.118e-01 3.627e-03 7.572e-02 5.109e-02 4.030e-02 1.545e-01 1.416e-01 #  p p > zp > l+ l-
2.450e+03 -3.000e+00  1.000e+01  2.839e-02 0.000e+00  1.265e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 2.304e-03 9.367e-02 4.430e-02 2.560e-02 1.175e-01 1.154e-01 #  p p > zp > l+ l-
2.650e+03 -3.000e+00  1.000e+01  3.070e-02 0.000e+00  1.600e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 1.533e-03 4.661e-02 3.913e-02 1.704e-02 9.423e-02 9.604e-02 #  p p > zp > l+ l-
2.850e+03 -3.000e+00  1.000e+01  3.302e-02 0.000e+00  1.991e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 1.005e-03 2.462e-02 3.508e-02 1.117e-02 7.933e-02 8.137e-02 #  p p > zp > l+ l-
3.050e+03 -3.000e+00  1.000e+01  3.534e-02 0.000e+00  2.440e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 6.928e-04 2.356e-02 3.199e-02 7.698e-03 6.693e-02 7.194e-02 #  p p > zp > l+ l-
3.250e+03 -3.000e+00  1.000e+01  3.766e-02 0.000e+00  2.952e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 5.399e-04 2.329e-02 2.955e-02 5.999e-03 5.993e-02 6.575e-02 #  p p > zp > l+ l-
3.450e+03 -3.000e+00  1.000e+01  3.997e-02 0.000e+00  3.531e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 3.785e-04 3.974e-02 2.763e-02 4.205e-03 5.501e-02 5.993e-02 #  p p > zp > l+ l-
3.650e+03 -3.000e+00  1.000e+01  4.229e-02 0.000e+00  4.182e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 3.774e-04 2.357e-02 2.613e-02 4.193e-03 5.203e-02 5.565e-02 #  p p > zp > l+ l-
3.850e+03 -3.000e+00  1.000e+01  4.461e-02 0.000e+00  4.907e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 3.074e-04 2.271e-02 2.490e-02 3.415e-03 5.010e-02 5.313e-02 #  p p > zp > l+ l-
4.050e+03 -3.000e+00  1.000e+01  4.692e-02 0.000e+00  5.713e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 2.741e-04 3.948e-02 2.397e-02 3.045e-03 4.749e-02 5.167e-02 #  p p > zp > l+ l-
4.250e+03 -3.000e+00  1.000e+01  4.924e-02 0.000e+00  6.601e+01 3.727e-02 4.141e-01 1.116e-01 1.118e-01 2.426e-04 2.753e-02 2.319e-02 2.695e-03 4.899e-02 5.089e-02 #  p p > zp > l+ l-
2.500e+02 -2.000e+00  1.000e+01  3.123e-03 0.000e+00  1.426e-02 1.814e-02 4.535e-01 0.000e+00 1.224e-01 1.086e+00 5.186e+00 3.744e+00 2.715e+01 5.260e+00 6.888e+00 #  p p > zp > l+ l-
4.500e+02 -2.000e+00  1.000e+01  5.621e-03 0.000e+00  9.163e-02 1.646e-02 4.115e-01 9.241e-02 1.111e-01 3.334e-01 1.087e+00 1.244e+00 8.334e+00 3.883e+00 2.777e+00 #  p p > zp > l+ l-
6.500e+02 -2.000e+00  1.000e+01  8.119e-03 0.000e+00  2.803e-01 1.622e-02 4.055e-01 1.057e-01 1.095e-01 1.431e-01 4.515e-01 6.198e-01 3.577e+00 2.427e+00 1.599e+00 #  p p > zp > l+ l-
8.500e+02 -2.000e+00  1.000e+01  1.062e-02 0.000e+00  6.283e-01 1.618e-02 4.045e-01 1.079e-01 1.092e-01 7.067e-02 2.989e-01 3.668e-01 1.767e+00 7.013e-01 1.033e+00 #  p p > zp > l+ l-
1.050e+03 -2.000e+00  1.000e+01  1.311e-02 0.000e+00  1.185e+00 1.617e-02 4.042e-01 1.085e-01 1.091e-01 3.710e-02 2.786e-01 2.372e-01 9.275e-01 7.142e-01 7.247e-01 #  p p > zp > l+ l-
1.250e+03 -2.000e+00  1.000e+01  1.561e-02 0.000e+00  2.000e+00 1.617e-02 4.041e-01 1.087e-01 1.091e-01 2.118e-02 1.826e-01 1.643e-01 5.294e-01 6.594e-01 5.295e-01 #  p p > zp > l+ l-
1.450e+03 -2.000e+00  1.000e+01  1.811e-02 0.000e+00  3.122e+00 1.616e-02 4.041e-01 1.088e-01 1.091e-01 1.241e-02 1.266e-01 1.206e-01 3.103e-01 6.193e-01 3.988e-01 #  p p > zp > l+ l-
1.650e+03 -2.000e+00  1.000e+01  2.061e-02 0.000e+00  4.600e+00 1.616e-02 4.041e-01 1.088e-01 1.091e-01 7.439e-03 9.246e-02 9.332e-02 1.860e-01 3.384e-01 3.037e-01 #  p p > zp > l+ l-
1.850e+03 -2.000e+00  1.000e+01  2.311e-02 0.000e+00  6.485e+00 1.616e-02 4.041e-01 1.089e-01 1.091e-01 4.581e-03 7.718e-02 7.420e-02 1.145e-01 2.986e-01 2.368e-01 #  p p > zp > l+ l-
2.050e+03 -2.000e+00  1.000e+01  2.560e-02 0.000e+00  8.823e+00 1.616e-02 4.041e-01 1.089e-01 1.091e-01 2.886e-03 1.001e-01 6.100e-02 7.214e-02 2.239e-01 1.811e-01 #  p p > zp > l+ l-
2.250e+03 -2.000e+00  1.000e+01  2.810e-02 0.000e+00  1.167e+01 1.616e-02 4.041e-01 1.089e-01 1.091e-01 1.833e-03 7.649e-02 5.155e-02 4.584e-02 1.546e-01 1.418e-01 #  p p > zp > l+ l-
2.450e+03 -2.000e+00  1.000e+01  3.060e-02 0.000e+00  1.506e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 1.167e-03 9.449e-02 4.477e-02 2.917e-02 1.176e-01 1.154e-01 #  p p > zp > l+ l-
2.650e+03 -2.000e+00  1.000e+01  3.310e-02 0.000e+00  1.906e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 7.808e-04 4.703e-02 3.959e-02 1.952e-02 9.427e-02 9.608e-02 #  p p > zp > l+ l-
2.850e+03 -2.000e+00  1.000e+01  3.560e-02 0.000e+00  2.371e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 5.131e-04 2.483e-02 3.552e-02 1.283e-02 7.934e-02 8.141e-02 #  p p > zp > l+ l-
3.050e+03 -2.000e+00  1.000e+01  3.810e-02 0.000e+00  2.906e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 3.642e-04 2.378e-02 3.240e-02 9.106e-03 6.696e-02 7.196e-02 #  p p > zp > l+ l-
3.250e+03 -2.000e+00  1.000e+01  4.059e-02 0.000e+00  3.516e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 2.862e-04 2.360e-02 2.992e-02 7.156e-03 5.996e-02 6.576e-02 #  p p > zp > l+ l-
3.450e+03 -2.000e+00  1.000e+01  4.309e-02 0.000e+00  4.206e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 2.602e-04 3.994e-02 2.797e-02 6.504e-03 5.505e-02 5.996e-02 #  p p > zp > l+ l-
3.650e+03 -2.000e+00  1.000e+01  4.559e-02 0.000e+00  4.980e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 2.139e-04 2.399e-02 2.643e-02 5.347e-03 5.208e-02 5.569e-02 #  p p > zp > l+ l-
3.850e+03 -2.000e+00  1.000e+01  4.809e-02 0.000e+00  5.845e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 1.813e-04 2.316e-02 2.518e-02 4.533e-03 5.011e-02 5.318e-02 #  p p > zp > l+ l-
4.050e+03 -2.000e+00  1.000e+01  5.059e-02 0.000e+00  6.804e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 1.536e-04 3.961e-02 2.422e-02 3.841e-03 4.753e-02 5.173e-02 #  p p > zp > l+ l-
4.250e+03 -2.000e+00  1.000e+01  5.308e-02 0.000e+00  7.862e+01 1.616e-02 4.040e-01 1.089e-01 1.091e-01 1.368e-04 2.791e-02 2.342e-02 3.420e-03 4.904e-02 5.096e-02 #  p p > zp > l+ l-
2.500e+02 -1.000e+00  1.000e+01  3.439e-03 0.000e+00  1.824e-02 4.301e-03 4.301e-01 0.000e+00 1.161e-01 3.124e-01 5.187e+00 3.745e+00 3.124e+01 5.261e+00 6.889e+00 #  p p > zp > l+ l-
4.500e+02 -1.000e+00  1.000e+01  6.191e-03 0.000e+00  1.166e-01 3.922e-03 3.922e-01 8.806e-02 1.059e-01 9.637e-02 1.088e+00 1.245e+00 9.637e+00 3.885e+00 2.778e+00 #  p p > zp > l+ l-
6.500e+02 -1.000e+00  1.000e+01  8.942e-03 0.000e+00  3.565e-01 3.867e-03 3.867e-01 1.008e-01 1.044e-01 4.139e-02 4.520e-01 6.207e-01 4.139e+00 2.428e+00 1.600e+00 #  p p > zp > l+ l-
8.500e+02 -1.000e+00  1.000e+01  1.169e-02 0.000e+00  7.992e-01 3.858e-03 3.858e-01 1.029e-01 1.042e-01 2.045e-02 2.999e-01 3.677e-01 2.045e+00 7.019e-01 1.034e+00 #  p p > zp > l+ l-
1.050e+03 -1.000e+00  1.000e+01  1.444e-02 0.000e+00  1.507e+00 3.855e-03 3.855e-01 1.035e-01 1.041e-01 1.072e-02 2.795e-01 2.380e-01 1.072e+00 7.150e-01 7.256e-01 #  p p > zp > l+ l-
1.250e+03 -1.000e+00  1.000e+01  1.720e-02 0.000e+00  2.544e+00 3.854e-03 3.854e-01 1.037e-01 1.041e-01 6.129e-03 1.835e-01 1.651e-01 6.129e-01 6.606e-01 5.304e-01 #  p p > zp > l+ l-
1.450e+03 -1.000e+00  1.000e+01  1.995e-02 0.000e+00  3.971e+00 3.854e-03 3.854e-01 1.038e-01 1.041e-01 3.594e-03 1.272e-01 1.214e-01 3.594e-01 6.205e-01 3.996e-01 #  p p > zp > l+ l-
1.650e+03 -1.000e+00  1.000e+01  2.270e-02 0.000e+00  5.852e+00 3.854e-03 3.854e-01 1.038e-01 1.041e-01 2.157e-03 9.326e-02 9.412e-02 2.157e-01 3.393e-01 3.044e-01 #  p p > zp > l+ l-
1.850e+03 -1.000e+00  1.000e+01  2.545e-02 0.000e+00  8.248e+00 3.854e-03 3.854e-01 1.038e-01 1.041e-01 1.324e-03 7.774e-02 7.498e-02 1.324e-01 2.991e-01 2.372e-01 #  p p > zp > l+ l-
2.050e+03 -1.000e+00  1.000e+01  2.820e-02 0.000e+00  1.122e+01 3.854e-03 3.854e-01 1.038e-01 1.040e-01 8.436e-04 1.006e-01 6.180e-02 8.436e-02 2.242e-01 1.814e-01 #  p p > zp > l+ l-
2.250e+03 -1.000e+00  1.000e+01  3.095e-02 0.000e+00  1.484e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 5.333e-04 7.781e-02 5.234e-02 5.333e-02 1.547e-01 1.420e-01 #  p p > zp > l+ l-
2.450e+03 -1.000e+00  1.000e+01  3.370e-02 0.000e+00  1.916e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 3.403e-04 9.590e-02 4.558e-02 3.403e-02 1.177e-01 1.155e-01 #  p p > zp > l+ l-
2.650e+03 -1.000e+00  1.000e+01  3.646e-02 0.000e+00  2.424e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 2.310e-04 4.775e-02 4.038e-02 2.310e-02 9.432e-02 9.616e-02 #  p p > zp > l+ l-
2.850e+03 -1.000e+00  1.000e+01  3.921e-02 0.000e+00  3.016e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 1.524e-04 2.521e-02 3.627e-02 1.524e-02 7.937e-02 8.149e-02 #  p p > zp > l+ l-
3.050e+03 -1.000e+00  1.000e+01  4.196e-02 0.000e+00  3.696e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 1.133e-04 2.415e-02 3.309e-02 1.133e-02 6.701e-02 7.200e-02 #  p p > zp > l+ l-
3.250e+03 -1.000e+00  1.000e+01  4.471e-02 0.000e+00  4.472e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 9.109e-05 2.413e-02 3.055e-02 9.109e-03 6.000e-02 6.576e-02 #  p p > zp > l+ l-
3.450e+03 -1.000e+00  1.000e+01  4.746e-02 0.000e+00  5.350e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 8.491e-05 4.030e-02 2.854e-02 8.491e-03 5.511e-02 5.999e-02 #  p p > zp > l+ l-
3.650e+03 -1.000e+00  1.000e+01  5.021e-02 0.000e+00  6.335e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 6.982e-05 2.473e-02 2.696e-02 6.982e-03 5.217e-02 5.576e-02 #  p p > zp > l+ l-
3.850e+03 -1.000e+00  1.000e+01  5.296e-02 0.000e+00  7.434e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 6.469e-05 2.395e-02 2.565e-02 6.469e-03 5.013e-02 5.326e-02 #  p p > zp > l+ l-
4.050e+03 -1.000e+00  1.000e+01  5.572e-02 0.000e+00  8.654e+01 3.854e-03 3.854e-01 1.039e-01 1.040e-01 5.477e-05 3.983e-02 2.466e-02 5.477e-03 4.762e-02 5.183e-02 #  p p > zp > l+ l-
4.250e+03 -1.000e+00  1.000e+01  5.847e-02 0.000e+00  1.000e+02 3.854e-03 3.854e-01 1.039e-01 1.040e-01 4.859e-05 2.856e-02 2.381e-02 4.859e-03 4.912e-02 5.109e-02 #  p p > zp > l+ l-
2.500e+02 0.000e+00  1.000e+01  3.826e-03 0.000e+00  2.432e-02 0.000e+00 3.992e-01 0.000e+00 1.078e-01 0.000e+00 5.188e+00 3.746e+00 3.589e+01 5.263e+00 6.891e+00 #  p p > zp > l+ l-
4.500e+02 0.000e+00  1.000e+01  6.887e-03 0.000e+00  1.545e-01 0.000e+00 3.663e-01 8.225e-02 9.890e-02 0.000e+00 1.089e+00 1.246e+00 1.114e+01 3.888e+00 2.780e+00 #  p p > zp > l+ l-
6.500e+02 0.000e+00  1.000e+01  9.947e-03 0.000e+00  4.719e-01 0.000e+00 3.615e-01 9.426e-02 9.761e-02 0.000e+00 4.528e-01 6.219e-01 4.789e+00 2.430e+00 1.601e+00 #  p p > zp > l+ l-
8.500e+02 0.000e+00  1.000e+01  1.301e-02 0.000e+00  1.058e+00 0.000e+00 3.607e-01 9.620e-02 9.740e-02 0.000e+00 3.014e-01 3.690e-01 2.367e+00 7.028e-01 1.035e+00 #  p p > zp > l+ l-
1.050e+03 0.000e+00  1.000e+01  1.607e-02 0.000e+00  1.995e+00 0.000e+00 3.605e-01 9.674e-02 9.734e-02 0.000e+00 2.809e-01 2.394e-01 1.240e+00 7.163e-01 7.271e-01 #  p p > zp > l+ l-
1.250e+03 0.000e+00  1.000e+01  1.913e-02 0.000e+00  3.366e+00 0.000e+00 3.604e-01 9.694e-02 9.732e-02 0.000e+00 1.849e-01 1.664e-01 7.094e-01 6.625e-01 5.318e-01 #  p p > zp > l+ l-
1.450e+03 0.000e+00  1.000e+01  2.219e-02 0.000e+00  5.255e+00 0.000e+00 3.604e-01 9.703e-02 9.731e-02 0.000e+00 1.280e-01 1.226e-01 4.162e-01 6.222e-01 4.008e-01 #  p p > zp > l+ l-
1.650e+03 0.000e+00  1.000e+01  2.525e-02 0.000e+00  7.744e+00 0.000e+00 3.604e-01 9.707e-02 9.730e-02 0.000e+00 9.447e-02 9.535e-02 2.501e-01 3.408e-01 3.054e-01 #  p p > zp > l+ l-
1.850e+03 0.000e+00  1.000e+01  2.831e-02 0.000e+00  1.091e+01 0.000e+00 3.604e-01 9.709e-02 9.730e-02 0.000e+00 7.859e-02 7.619e-02 1.529e-01 2.997e-01 2.378e-01 #  p p > zp > l+ l-
2.050e+03 0.000e+00  1.000e+01  3.137e-02 0.000e+00  1.485e+01 0.000e+00 3.604e-01 9.711e-02 9.730e-02 0.000e+00 1.015e-01 6.303e-02 9.851e-02 2.246e-01 1.818e-01 #  p p > zp > l+ l-
2.250e+03 0.000e+00  1.000e+01  3.443e-02 0.000e+00  1.964e+01 0.000e+00 3.604e-01 9.711e-02 9.730e-02 0.000e+00 7.985e-02 5.357e-02 6.242e-02 1.549e-01 1.423e-01 #  p p > zp > l+ l-
2.450e+03 0.000e+00  1.000e+01  3.749e-02 0.000e+00  2.535e+01 0.000e+00 3.604e-01 9.712e-02 9.730e-02 0.000e+00 9.807e-02 4.684e-02 3.993e-02 1.179e-01 1.157e-01 #  p p > zp > l+ l-
2.650e+03 0.000e+00  1.000e+01  4.055e-02 0.000e+00  3.208e+01 0.000e+00 3.604e-01 9.712e-02 9.730e-02 0.000e+00 4.885e-02 4.162e-02 2.693e-02 9.441e-02 9.628e-02 #  p p > zp > l+ l-
2.850e+03 0.000e+00  1.000e+01  4.362e-02 0.000e+00  3.991e+01 0.000e+00 3.604e-01 9.713e-02 9.730e-02 0.000e+00 2.579e-02 3.743e-02 1.783e-02 7.940e-02 8.160e-02 #  p p > zp > l+ l-
3.050e+03 0.000e+00  1.000e+01  4.668e-02 0.000e+00  4.891e+01 0.000e+00 3.604e-01 9.713e-02 9.730e-02 0.000e+00 2.473e-02 3.418e-02 1.425e-02 6.708e-02 7.205e-02 #  p p > zp > l+ l-
3.250e+03 0.000e+00  1.000e+01  4.974e-02 0.000e+00  5.918e+01 0.000e+00 3.604e-01 9.713e-02 9.730e-02 0.000e+00 2.495e-02 3.154e-02 1.472e-02 6.007e-02 6.577e-02 #  p p > zp > l+ l-
3.450e+03 0.000e+00  1.000e+01  5.280e-02 0.000e+00  7.079e+01 0.000e+00 3.604e-01 9.713e-02 9.730e-02 0.000e+00 4.084e-02 2.944e-02 1.119e-02 5.520e-02 6.005e-02 #  p p > zp > l+ l-
3.650e+03 0.000e+00  1.000e+01  5.586e-02 0.000e+00  8.383e+01 0.000e+00 3.604e-01 9.713e-02 9.730e-02 0.000e+00 2.588e-02 2.777e-02 9.994e-03 5.231e-02 5.587e-02 #  p p > zp > l+ l-
3.850e+03 0.000e+00  1.000e+01  5.892e-02 0.000e+00  9.838e+01 0.000e+00 3.604e-01 9.713e-02 9.730e-02 0.000e+00 2.519e-02 2.637e-02 9.022e-03 5.015e-02 5.340e-02 #  p p > zp > l+ l-
4.050e+03 0.000e+00  1.000e+01  6.198e-02 0.000e+00  1.145e+02 0.000e+00 3.604e-01 9.713e-02 9.730e-02 0.000e+00 4.017e-02 2.533e-02 7.798e-03 4.774e-02 5.199e-02 #  p p > zp > l+ l-
4.250e+03 0.000e+00  1.000e+01  6.504e-02 0.000e+00  1.323e+02 0.000e+00 3.604e-01 9.713e-02 9.730e-02 0.000e+00 2.957e-02 2.442e-02 7.686e-03 4.924e-02 5.128e-02 #  p p > zp > l+ l-
2.500e+02 1.000e+00  1.000e+01  4.178e-03 0.000e+00  3.177e-02 3.643e-03 3.643e-01 0.000e+00 9.836e-02 3.905e-01 5.190e+00 3.747e+00 3.905e+01 5.265e+00 6.893e+00 #  p p > zp > l+ l-
4.500e+02 1.000e+00  1.000e+01  7.520e-03 0.000e+00  2.005e-01 3.367e-03 3.367e-01 7.561e-02 9.091e-02 1.221e-01 1.090e+00 1.247e+00 1.221e+01 3.891e+00 2.781e+00 #  p p > zp > l+ l-
6.500e+02 1.000e+00  1.000e+01  1.086e-02 0.000e+00  6.115e-01 3.327e-03 3.327e-01 8.673e-02 8.982e-02 5.258e-02 4.537e-01 6.235e-01 5.258e+00 2.432e+00 1.603e+00 #  p p > zp > l+ l-
8.500e+02 1.000e+00  1.000e+01  1.420e-02 0.000e+00  1.370e+00 3.320e-03 3.320e-01 8.853e-02 8.964e-02 2.597e-02 3.033e-01 3.707e-01 2.597e+00 7.039e-01 1.037e+00 #  p p > zp > l+ l-
1.050e+03 1.000e+00  1.000e+01  1.755e-02 0.000e+00  2.584e+00 3.318e-03 3.318e-01 8.904e-02 8.959e-02 1.365e-02 2.825e-01 2.410e-01 1.365e+00 7.178e-01 7.289e-01 #  p p > zp > l+ l-
1.250e+03 1.000e+00  1.000e+01  2.089e-02 0.000e+00  4.361e+00 3.317e-03 3.317e-01 8.922e-02 8.957e-02 7.792e-03 1.865e-01 1.679e-01 7.792e-01 6.648e-01 5.335e-01 #  p p > zp > l+ l-
1.450e+03 1.000e+00  1.000e+01  2.423e-02 0.000e+00  6.808e+00 3.317e-03 3.317e-01 8.930e-02 8.956e-02 4.575e-03 1.291e-01 1.241e-01 4.575e-01 6.243e-01 4.023e-01 #  p p > zp > l+ l-
1.650e+03 1.000e+00  1.000e+01  2.757e-02 0.000e+00  1.003e+01 3.317e-03 3.317e-01 8.934e-02 8.956e-02 2.753e-03 9.597e-02 9.685e-02 2.753e-01 3.425e-01 3.066e-01 #  p p > zp > l+ l-
1.850e+03 1.000e+00  1.000e+01  3.091e-02 0.000e+00  1.414e+01 3.317e-03 3.317e-01 8.936e-02 8.956e-02 1.679e-03 7.964e-02 7.767e-02 1.679e-01 3.005e-01 2.386e-01 #  p p > zp > l+ l-
2.050e+03 1.000e+00  1.000e+01  3.426e-02 0.000e+00  1.924e+01 3.317e-03 3.317e-01 8.938e-02 8.955e-02 1.087e-03 1.025e-01 6.454e-02 1.087e-01 2.251e-01 1.823e-01 #  p p > zp > l+ l-
2.250e+03 1.000e+00  1.000e+01  3.760e-02 0.000e+00  2.544e+01 3.317e-03 3.317e-01 8.938e-02 8.955e-02 6.930e-04 8.239e-02 5.509e-02 6.930e-02 1.552e-01 1.427e-01 #  p p > zp > l+ l-
2.450e+03 1.000e+00  1.000e+01  4.094e-02 0.000e+00  3.284e+01 3.317e-03 3.317e-01 8.939e-02 8.955e-02 4.542e-04 1.008e-01 4.840e-02 4.542e-02 1.181e-01 1.159e-01 #  p p > zp > l+ l-
2.650e+03 1.000e+00  1.000e+01  4.428e-02 0.000e+00  4.156e+01 3.317e-03 3.317e-01 8.939e-02 8.955e-02 2.941e-04 5.022e-02 4.316e-02 2.941e-02 9.451e-02 9.642e-02 #  p p > zp > l+ l-
2.850e+03 1.000e+00  1.000e+01  4.763e-02 0.000e+00  5.170e+01 3.317e-03 3.317e-01 8.939e-02 8.955e-02 2.025e-04 2.650e-02 3.889e-02 2.025e-02 7.944e-02 8.174e-02 #  p p > zp > l+ l-
3.050e+03 1.000e+00  1.000e+01  5.097e-02 0.000e+00  6.336e+01 3.317e-03 3.317e-01 8.940e-02 8.955e-02 1.719e-04 2.544e-02 3.554e-02 1.719e-02 6.718e-02 7.212e-02 #  p p > zp > l+ l-
3.250e+03 1.000e+00  1.000e+01  5.431e-02 0.000e+00  7.667e+01 3.317e-03 3.317e-01 8.940e-02 8.955e-02 1.478e-04 2.599e-02 3.278e-02 1.478e-02 6.015e-02 6.578e-02 #  p p > zp > l+ l-
3.450e+03 1.000e+00  1.000e+01  5.765e-02 0.000e+00  9.171e+01 3.317e-03 3.317e-01 8.940e-02 8.955e-02 1.531e-04 4.151e-02 3.055e-02 1.531e-02 5.531e-02 6.012e-02 #  p p > zp > l+ l-
3.650e+03 1.000e+00  1.000e+01  6.099e-02 0.000e+00  1.086e+02 3.317e-03 3.317e-01 8.940e-02 8.955e-02 1.305e-04 2.735e-02 2.879e-02 1.305e-02 5.248e-02 5.601e-02 #  p p > zp > l+ l-
3.850e+03 1.000e+00  1.000e+01  6.434e-02 0.000e+00  1.274e+02 3.317e-03 3.317e-01 8.940e-02 8.955e-02 1.207e-04 2.678e-02 2.728e-02 1.207e-02 5.019e-02 5.355e-02 #  p p > zp > l+ l-
4.050e+03 1.000e+00  1.000e+01  6.768e-02 0.000e+00  1.484e+02 3.317e-03 3.317e-01 8.940e-02 8.955e-02 1.096e-04 4.057e-02 2.617e-02 1.096e-02 4.789e-02 5.219e-02 #  p p > zp > l+ l-
4.250e+03 1.000e+00  1.000e+01  7.102e-02 0.000e+00  1.714e+02 3.317e-03 3.317e-01 8.940e-02 8.955e-02 9.666e-05 3.084e-02 2.518e-02 9.666e-03 4.939e-02 5.151e-02 #  p p > zp > l+ l-
2.500e+02 2.000e+00  1.000e+01  5.616e-03 0.000e+00  6.370e-02 1.314e-02 3.284e-01 0.000e+00 8.867e-02 2.547e+00 5.197e+00 3.753e+00 6.368e+01 5.274e+00 6.901e+00 #  p p > zp > l+ l-
4.500e+02 2.000e+00  1.000e+01  1.011e-02 0.000e+00  3.989e-01 1.223e-02 3.058e-01 6.867e-02 8.257e-02 8.018e-01 1.095e+00 1.254e+00 2.004e+01 3.905e+00 2.789e+00 #  p p > zp > l+ l-
6.500e+02 2.000e+00  1.000e+01  1.460e-02 0.000e+00  1.216e+00 1.210e-02 3.025e-01 7.886e-02 8.167e-02 3.459e-01 4.578e-01 6.304e-01 8.648e+00 2.441e+00 1.611e+00 #  p p > zp > l+ l-
8.500e+02 2.000e+00  1.000e+01  1.910e-02 0.000e+00  2.723e+00 1.208e-02 3.019e-01 8.051e-02 8.152e-02 1.710e-01 3.114e-01 3.778e-01 4.276e+00 7.089e-01 1.045e+00 #  p p > zp > l+ l-
1.050e+03 2.000e+00  1.000e+01  2.359e-02 0.000e+00  5.136e+00 1.207e-02 3.018e-01 8.097e-02 8.148e-02 9.007e-02 2.898e-01 2.481e-01 2.252e+00 7.243e-01 7.365e-01 #  p p > zp > l+ l-
1.250e+03 2.000e+00  1.000e+01  2.808e-02 0.000e+00  8.666e+00 1.207e-02 3.017e-01 8.114e-02 8.146e-02 5.145e-02 1.938e-01 1.749e-01 1.286e+00 6.748e-01 5.408e-01 #  p p > zp > l+ l-
1.450e+03 2.000e+00  1.000e+01  3.258e-02 0.000e+00  1.353e+01 1.207e-02 3.017e-01 8.122e-02 8.146e-02 3.041e-02 1.338e-01 1.309e-01 7.602e-01 6.334e-01 4.086e-01 #  p p > zp > l+ l-
1.650e+03 2.000e+00  1.000e+01  3.707e-02 0.000e+00  1.994e+01 1.207e-02 3.017e-01 8.126e-02 8.145e-02 1.843e-02 1.027e-01 1.036e-01 4.607e-01 3.502e-01 3.120e-01 #  p p > zp > l+ l-
1.850e+03 2.000e+00  1.000e+01  4.156e-02 0.000e+00  2.810e+01 1.207e-02 3.017e-01 8.128e-02 8.145e-02 1.127e-02 8.434e-02 8.441e-02 2.817e-01 3.038e-01 2.418e-01 #  p p > zp > l+ l-
2.050e+03 2.000e+00  1.000e+01  4.605e-02 0.000e+00  3.823e+01 1.207e-02 3.017e-01 8.129e-02 8.145e-02 7.451e-03 1.072e-01 7.154e-02 1.863e-01 2.274e-01 1.846e-01 #  p p > zp > l+ l-
2.250e+03 2.000e+00  1.000e+01  5.055e-02 0.000e+00  5.055e+01 1.207e-02 3.017e-01 8.129e-02 8.145e-02 5.173e-03 9.434e-02 6.217e-02 1.293e-01 1.563e-01 1.443e-01 #  p p > zp > l+ l-
2.450e+03 2.000e+00  1.000e+01  5.504e-02 0.000e+00  6.527e+01 1.207e-02 3.017e-01 8.130e-02 8.145e-02 3.369e-03 1.133e-01 5.580e-02 8.423e-02 1.191e-01 1.167e-01 #  p p > zp > l+ l-
2.650e+03 2.000e+00  1.000e+01  5.953e-02 0.000e+00  8.259e+01 1.207e-02 3.017e-01 8.130e-02 8.145e-02 3.150e-03 5.660e-02 5.052e-02 7.874e-02 9.496e-02 9.705e-02 #  p p > zp > l+ l-
2.850e+03 2.000e+00  1.000e+01  6.403e-02 0.000e+00  1.027e+02 1.207e-02 3.017e-01 8.130e-02 8.145e-02 2.504e-03 2.984e-02 4.588e-02 6.260e-02 7.961e-02 8.234e-02 #  p p > zp > l+ l-
3.050e+03 2.000e+00  1.000e+01  6.852e-02 0.000e+00  1.259e+02 1.207e-02 3.017e-01 8.131e-02 8.145e-02 1.794e-03 2.878e-02 4.209e-02 4.485e-02 6.758e-02 7.239e-02 #  p p > zp > l+ l-
3.250e+03 2.000e+00  1.000e+01  7.301e-02 0.000e+00  1.523e+02 1.207e-02 3.017e-01 8.131e-02 8.145e-02 1.782e-03 3.101e-02 3.870e-02 4.455e-02 6.050e-02 6.583e-02 #  p p > zp > l+ l-
3.450e+03 2.000e+00  1.000e+01  7.751e-02 0.000e+00  1.822e+02 1.207e-02 3.017e-01 8.131e-02 8.145e-02 1.295e-03 4.452e-02 3.590e-02 3.237e-02 5.579e-02 6.041e-02 #  p p > zp > l+ l-
3.650e+03 2.000e+00  1.000e+01  8.200e-02 0.000e+00  2.158e+02 1.207e-02 3.017e-01 8.131e-02 8.145e-02 1.487e-03 3.472e-02 3.365e-02 3.718e-02 5.320e-02 5.659e-02 #  p p > zp > l+ l-
3.850e+03 2.000e+00  1.000e+01  8.649e-02 0.000e+00  2.533e+02 1.207e-02 3.017e-01 8.131e-02 8.145e-02 1.397e-03 3.489e-02 3.157e-02 3.492e-02 5.033e-02 5.425e-02 #  p p > zp > l+ l-
4.050e+03 2.000e+00  1.000e+01  9.099e-02 0.000e+00  2.948e+02 1.207e-02 3.017e-01 8.131e-02 8.145e-02 1.198e-03 4.238e-02 3.014e-02 2.994e-02 4.854e-02 5.304e-02 #  p p > zp > l+ l-
4.250e+03 2.000e+00  1.000e+01  9.548e-02 0.000e+00  3.407e+02 1.207e-02 3.017e-01 8.131e-02 8.145e-02 1.097e-03 3.701e-02 2.873e-02 2.743e-02 5.002e-02 5.253e-02 #  p p > zp > l+ l-
2.500e+02 3.000e+00  1.000e+01  4.540e-03 0.000e+00  4.655e-02 2.643e-02 2.937e-01 0.000e+00 7.929e-02 3.350e+00 5.193e+00 3.750e+00 3.722e+01 5.269e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 3.000e+00  1.000e+01  8.173e-03 0.000e+00  2.894e-01 2.479e-02 2.755e-01 6.186e-02 7.438e-02 1.062e+00 1.092e+00 1.250e+00 1.180e+01 3.897e+00 2.785e+00 #  p p > zp > l+ l-
6.500e+02 3.000e+00  1.000e+01  1.181e-02 0.000e+00  8.809e-01 2.455e-02 2.728e-01 7.112e-02 7.365e-02 4.584e-01 4.555e-01 6.266e-01 5.094e+00 2.436e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 3.000e+00  1.000e+01  1.544e-02 0.000e+00  1.973e+00 2.451e-02 2.723e-01 7.262e-02 7.353e-02 2.268e-01 3.069e-01 3.738e-01 2.520e+00 7.061e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 3.000e+00  1.000e+01  1.907e-02 0.000e+00  3.721e+00 2.450e-02 2.722e-01 7.304e-02 7.349e-02 1.190e-01 2.857e-01 2.441e-01 1.323e+00 7.207e-01 7.323e-01 #  p p > zp > l+ l-
1.250e+03 3.000e+00  1.000e+01  2.270e-02 0.000e+00  6.279e+00 2.449e-02 2.722e-01 7.319e-02 7.348e-02 6.808e-02 1.897e-01 1.710e-01 7.564e-01 6.692e-01 5.367e-01 #  p p > zp > l+ l-
1.450e+03 3.000e+00  1.000e+01  2.633e-02 0.000e+00  9.802e+00 2.449e-02 2.721e-01 7.326e-02 7.348e-02 4.009e-02 1.312e-01 1.271e-01 4.454e-01 6.283e-01 4.051e-01 #  p p > zp > l+ l-
1.650e+03 3.000e+00  1.000e+01  2.997e-02 0.000e+00  1.444e+01 2.449e-02 2.721e-01 7.330e-02 7.347e-02 2.415e-02 9.892e-02 9.981e-02 2.684e-01 3.459e-01 3.090e-01 #  p p > zp > l+ l-
1.850e+03 3.000e+00  1.000e+01  3.360e-02 0.000e+00  2.036e+01 2.449e-02 2.721e-01 7.331e-02 7.347e-02 1.490e-02 8.170e-02 8.060e-02 1.655e-01 3.020e-01 2.400e-01 #  p p > zp > l+ l-
2.050e+03 3.000e+00  1.000e+01  3.723e-02 0.000e+00  2.770e+01 2.449e-02 2.721e-01 7.332e-02 7.347e-02 9.678e-03 1.046e-01 6.757e-02 1.075e-01 2.261e-01 1.833e-01 #  p p > zp > l+ l-
2.250e+03 3.000e+00  1.000e+01  4.086e-02 0.000e+00  3.663e+01 2.449e-02 2.721e-01 7.333e-02 7.347e-02 6.442e-03 8.751e-02 5.814e-02 7.158e-02 1.556e-01 1.434e-01 #  p p > zp > l+ l-
2.450e+03 3.000e+00  1.000e+01  4.450e-02 0.000e+00  4.729e+01 2.449e-02 2.721e-01 7.333e-02 7.347e-02 4.111e-03 1.061e-01 5.157e-02 4.568e-02 1.186e-01 1.162e-01 #  p p > zp > l+ l-
2.650e+03 3.000e+00  1.000e+01  4.813e-02 0.000e+00  5.984e+01 2.449e-02 2.721e-01 7.334e-02 7.347e-02 2.671e-03 5.297e-02 4.629e-02 2.968e-02 9.471e-02 9.670e-02 #  p p > zp > l+ l-
2.850e+03 3.000e+00  1.000e+01  5.176e-02 0.000e+00  7.443e+01 2.449e-02 2.721e-01 7.334e-02 7.347e-02 2.847e-03 2.794e-02 4.186e-02 3.163e-02 7.952e-02 8.201e-02 #  p p > zp > l+ l-
3.050e+03 3.000e+00  1.000e+01  5.539e-02 0.000e+00  9.123e+01 2.449e-02 2.721e-01 7.334e-02 7.347e-02 2.075e-03 2.688e-02 3.832e-02 2.305e-02 6.735e-02 7.224e-02 #  p p > zp > l+ l-
3.250e+03 3.000e+00  1.000e+01  5.903e-02 0.000e+00  1.104e+02 2.449e-02 2.721e-01 7.334e-02 7.347e-02 1.946e-03 2.812e-02 3.529e-02 2.162e-02 6.031e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 3.000e+00  1.000e+01  6.266e-02 0.000e+00  1.320e+02 2.449e-02 2.721e-01 7.334e-02 7.347e-02 1.686e-03 4.283e-02 3.283e-02 1.873e-02 5.552e-02 6.025e-02 #  p p > zp > l+ l-
3.650e+03 3.000e+00  1.000e+01  6.629e-02 0.000e+00  1.564e+02 2.449e-02 2.721e-01 7.334e-02 7.347e-02 1.506e-03 3.042e-02 3.086e-02 1.673e-02 5.280e-02 5.627e-02 #  p p > zp > l+ l-
3.850e+03 3.000e+00  1.000e+01  6.992e-02 0.000e+00  1.835e+02 2.449e-02 2.721e-01 7.334e-02 7.347e-02 1.449e-03 3.013e-02 2.911e-02 1.610e-02 5.025e-02 5.386e-02 #  p p > zp > l+ l-
4.050e+03 3.000e+00  1.000e+01  7.355e-02 0.000e+00  2.136e+02 2.449e-02 2.721e-01 7.334e-02 7.347e-02 1.335e-03 4.137e-02 2.787e-02 1.484e-02 4.818e-02 5.256e-02 #  p p > zp > l+ l-
4.250e+03 3.000e+00  1.000e+01  7.719e-02 0.000e+00  2.468e+02 2.449e-02 2.721e-01 7.334e-02 7.347e-02 9.878e-04 3.345e-02 2.670e-02 1.098e-02 4.967e-02 5.196e-02 #  p p > zp > l+ l-
2.500e+02 4.000e+00  1.000e+01  4.188e-03 0.000e+00  4.449e-02 4.183e-02 2.614e-01 0.000e+00 7.059e-02 4.510e+00 5.193e+00 3.750e+00 2.819e+01 5.269e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 4.000e+00  1.000e+01  7.538e-03 0.000e+00  2.747e-01 3.951e-02 2.469e-01 5.544e-02 6.667e-02 1.440e+00 1.092e+00 1.250e+00 8.998e+00 3.896e+00 2.784e+00 #  p p > zp > l+ l-
6.500e+02 4.000e+00  1.000e+01  1.089e-02 0.000e+00  8.353e-01 3.916e-02 2.447e-01 6.381e-02 6.608e-02 6.221e-01 4.552e-01 6.261e-01 3.888e+00 2.435e+00 1.606e+00 #  p p > zp > l+ l-
8.500e+02 4.000e+00  1.000e+01  1.424e-02 0.000e+00  1.871e+00 3.910e-02 2.444e-01 6.517e-02 6.598e-02 3.076e-01 3.063e-01 3.733e-01 1.922e+00 7.058e-01 1.040e+00 #  p p > zp > l+ l-
1.050e+03 4.000e+00  1.000e+01  1.759e-02 0.000e+00  3.528e+00 3.908e-02 2.443e-01 6.555e-02 6.595e-02 1.616e-01 2.852e-01 2.436e-01 1.010e+00 7.202e-01 7.317e-01 #  p p > zp > l+ l-
1.250e+03 4.000e+00  1.000e+01  2.094e-02 0.000e+00  5.953e+00 3.908e-02 2.442e-01 6.569e-02 6.594e-02 9.238e-02 1.891e-01 1.705e-01 5.773e-01 6.685e-01 5.362e-01 #  p p > zp > l+ l-
1.450e+03 4.000e+00  1.000e+01  2.429e-02 0.000e+00  9.292e+00 3.908e-02 2.442e-01 6.575e-02 6.594e-02 5.437e-02 1.308e-01 1.266e-01 3.398e-01 6.276e-01 4.046e-01 #  p p > zp > l+ l-
1.650e+03 4.000e+00  1.000e+01  2.764e-02 0.000e+00  1.369e+01 3.907e-02 2.442e-01 6.578e-02 6.594e-02 3.275e-02 9.841e-02 9.930e-02 2.047e-01 3.453e-01 3.086e-01 #  p p > zp > l+ l-
1.850e+03 4.000e+00  1.000e+01  3.099e-02 0.000e+00  1.930e+01 3.907e-02 2.442e-01 6.579e-02 6.594e-02 2.005e-02 8.135e-02 8.009e-02 1.253e-01 3.017e-01 2.397e-01 #  p p > zp > l+ l-
2.050e+03 4.000e+00  1.000e+01  3.434e-02 0.000e+00  2.626e+01 3.907e-02 2.442e-01 6.580e-02 6.594e-02 1.308e-02 1.043e-01 6.705e-02 8.177e-02 2.260e-01 1.832e-01 #  p p > zp > l+ l-
2.250e+03 4.000e+00  1.000e+01  3.769e-02 0.000e+00  3.472e+01 3.907e-02 2.442e-01 6.581e-02 6.594e-02 8.663e-03 8.662e-02 5.761e-02 5.414e-02 1.556e-01 1.433e-01 #  p p > zp > l+ l-
2.450e+03 4.000e+00  1.000e+01  4.104e-02 0.000e+00  4.483e+01 3.907e-02 2.442e-01 6.581e-02 6.593e-02 5.545e-03 1.052e-01 5.102e-02 3.466e-02 1.185e-01 1.162e-01 #  p p > zp > l+ l-
2.650e+03 4.000e+00  1.000e+01  4.439e-02 0.000e+00  5.673e+01 3.907e-02 2.442e-01 6.582e-02 6.593e-02 3.602e-03 5.249e-02 4.574e-02 2.251e-02 9.468e-02 9.665e-02 #  p p > zp > l+ l-
2.850e+03 4.000e+00  1.000e+01  4.774e-02 0.000e+00  7.057e+01 3.907e-02 2.442e-01 6.582e-02 6.593e-02 2.462e-03 2.769e-02 4.134e-02 1.539e-02 7.950e-02 8.196e-02 #  p p > zp > l+ l-
3.050e+03 4.000e+00  1.000e+01  5.109e-02 0.000e+00  8.649e+01 3.907e-02 2.442e-01 6.582e-02 6.593e-02 2.714e-03 2.663e-02 3.784e-02 1.696e-02 6.732e-02 7.222e-02 #  p p > zp > l+ l-
3.250e+03 4.000e+00  1.000e+01  5.444e-02 0.000e+00  1.046e+02 3.907e-02 2.442e-01 6.582e-02 6.593e-02 2.542e-03 2.774e-02 3.485e-02 1.589e-02 6.028e-02 6.580e-02 #  p p > zp > l+ l-
3.450e+03 4.000e+00  1.000e+01  5.779e-02 0.000e+00  1.252e+02 3.907e-02 2.442e-01 6.582e-02 6.593e-02 2.215e-03 4.260e-02 3.243e-02 1.384e-02 5.549e-02 6.023e-02 #  p p > zp > l+ l-
3.650e+03 4.000e+00  1.000e+01  6.115e-02 0.000e+00  1.482e+02 3.907e-02 2.442e-01 6.582e-02 6.593e-02 1.917e-03 2.987e-02 3.050e-02 1.198e-02 5.274e-02 5.622e-02 #  p p > zp > l+ l-
3.850e+03 4.000e+00  1.000e+01  6.450e-02 0.000e+00  1.740e+02 3.907e-02 2.442e-01 6.582e-02 6.593e-02 1.841e-03 2.953e-02 2.879e-02 1.151e-02 5.024e-02 5.381e-02 #  p p > zp > l+ l-
4.050e+03 4.000e+00  1.000e+01  6.785e-02 0.000e+00  2.025e+02 3.907e-02 2.442e-01 6.582e-02 6.593e-02 1.733e-03 4.123e-02 2.757e-02 1.083e-02 4.813e-02 5.250e-02 #  p p > zp > l+ l-
4.250e+03 4.000e+00  1.000e+01  7.120e-02 0.000e+00  2.340e+02 3.907e-02 2.442e-01 6.582e-02 6.593e-02 1.331e-03 3.299e-02 2.644e-02 8.320e-03 4.962e-02 5.188e-02 #  p p > zp > l+ l-
2.500e+02 5.000e+00  1.000e+01  3.931e-03 0.000e+00  4.411e-02 5.807e-02 2.323e-01 0.000e+00 6.272e-02 5.515e+00 5.192e+00 3.750e+00 2.206e+01 5.269e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 5.000e+00  1.000e+01  7.075e-03 0.000e+00  2.707e-01 5.519e-02 2.208e-01 4.957e-02 5.960e-02 1.772e+00 1.091e+00 1.250e+00 7.087e+00 3.896e+00 2.784e+00 #  p p > zp > l+ l-
6.500e+02 5.000e+00  1.000e+01  1.022e-02 0.000e+00  8.223e-01 5.475e-02 2.190e-01 5.710e-02 5.913e-02 7.662e-01 4.551e-01 6.259e-01 3.065e+00 2.435e+00 1.606e+00 #  p p > zp > l+ l-
8.500e+02 5.000e+00  1.000e+01  1.336e-02 0.000e+00  1.841e+00 5.468e-02 2.187e-01 5.832e-02 5.905e-02 3.789e-01 3.061e-01 3.731e-01 1.516e+00 7.057e-01 1.040e+00 #  p p > zp > l+ l-
1.050e+03 5.000e+00  1.000e+01  1.651e-02 0.000e+00  3.472e+00 5.466e-02 2.186e-01 5.867e-02 5.903e-02 1.991e-01 2.850e-01 2.434e-01 7.964e-01 7.200e-01 7.315e-01 #  p p > zp > l+ l-
1.250e+03 5.000e+00  1.000e+01  1.965e-02 0.000e+00  5.859e+00 5.465e-02 2.186e-01 5.879e-02 5.902e-02 1.138e-01 1.890e-01 1.703e-01 4.552e-01 6.683e-01 5.360e-01 #  p p > zp > l+ l-
1.450e+03 5.000e+00  1.000e+01  2.280e-02 0.000e+00  9.145e+00 5.465e-02 2.186e-01 5.885e-02 5.902e-02 6.697e-02 1.307e-01 1.265e-01 2.679e-01 6.274e-01 4.044e-01 #  p p > zp > l+ l-
1.650e+03 5.000e+00  1.000e+01  2.594e-02 0.000e+00  1.348e+01 5.465e-02 2.186e-01 5.888e-02 5.902e-02 4.033e-02 9.826e-02 9.915e-02 1.613e-01 3.451e-01 3.085e-01 #  p p > zp > l+ l-
1.850e+03 5.000e+00  1.000e+01  2.909e-02 0.000e+00  1.899e+01 5.465e-02 2.186e-01 5.889e-02 5.902e-02 2.469e-02 8.125e-02 7.995e-02 9.877e-02 3.016e-01 2.397e-01 #  p p > zp > l+ l-
2.050e+03 5.000e+00  1.000e+01  3.223e-02 0.000e+00  2.584e+01 5.465e-02 2.186e-01 5.890e-02 5.902e-02 1.610e-02 1.042e-01 6.690e-02 6.440e-02 2.259e-01 1.831e-01 #  p p > zp > l+ l-
2.250e+03 5.000e+00  1.000e+01  3.538e-02 0.000e+00  3.417e+01 5.465e-02 2.186e-01 5.890e-02 5.902e-02 1.065e-02 8.636e-02 5.745e-02 4.260e-02 1.555e-01 1.432e-01 #  p p > zp > l+ l-
2.450e+03 5.000e+00  1.000e+01  3.852e-02 0.000e+00  4.412e+01 5.465e-02 2.186e-01 5.891e-02 5.902e-02 6.819e-03 1.049e-01 5.086e-02 2.727e-02 1.185e-01 1.162e-01 #  p p > zp > l+ l-
2.650e+03 5.000e+00  1.000e+01  4.167e-02 0.000e+00  5.583e+01 5.465e-02 2.186e-01 5.891e-02 5.902e-02 4.429e-03 5.235e-02 4.559e-02 1.772e-02 9.467e-02 9.664e-02 #  p p > zp > l+ l-
2.850e+03 5.000e+00  1.000e+01  4.481e-02 0.000e+00  6.945e+01 5.465e-02 2.186e-01 5.891e-02 5.902e-02 3.023e-03 2.762e-02 4.119e-02 1.209e-02 7.950e-02 8.195e-02 #  p p > zp > l+ l-
3.050e+03 5.000e+00  1.000e+01  4.795e-02 0.000e+00  8.512e+01 5.465e-02 2.186e-01 5.891e-02 5.902e-02 2.942e-03 2.656e-02 3.770e-02 1.177e-02 6.731e-02 7.221e-02 #  p p > zp > l+ l-
3.250e+03 5.000e+00  1.000e+01  5.110e-02 0.000e+00  1.030e+02 5.464e-02 2.186e-01 5.891e-02 5.902e-02 3.079e-03 2.764e-02 3.473e-02 1.232e-02 6.027e-02 6.580e-02 #  p p > zp > l+ l-
3.450e+03 5.000e+00  1.000e+01  5.424e-02 0.000e+00  1.232e+02 5.464e-02 2.186e-01 5.891e-02 5.902e-02 2.686e-03 4.253e-02 3.232e-02 1.075e-02 5.547e-02 6.022e-02 #  p p > zp > l+ l-
3.650e+03 5.000e+00  1.000e+01  5.739e-02 0.000e+00  1.459e+02 5.464e-02 2.186e-01 5.891e-02 5.902e-02 2.346e-03 2.972e-02 3.040e-02 9.383e-03 5.273e-02 5.621e-02 #  p p > zp > l+ l-
3.850e+03 5.000e+00  1.000e+01  6.053e-02 0.000e+00  1.712e+02 5.464e-02 2.186e-01 5.891e-02 5.902e-02 2.200e-03 2.936e-02 2.870e-02 8.799e-03 5.023e-02 5.380e-02 #  p p > zp > l+ l-
4.050e+03 5.000e+00  1.000e+01  6.368e-02 0.000e+00  1.993e+02 5.464e-02 2.186e-01 5.892e-02 5.902e-02 2.101e-03 4.119e-02 2.749e-02 8.406e-03 4.811e-02 5.248e-02 #  p p > zp > l+ l-
4.250e+03 5.000e+00  1.000e+01  6.682e-02 0.000e+00  2.303e+02 5.464e-02 2.186e-01 5.892e-02 5.902e-02 1.648e-03 3.286e-02 2.636e-02 6.590e-03 4.961e-02 5.186e-02 #  p p > zp > l+ l-
2.500e+02 6.000e+00  1.000e+01  4.060e-03 0.000e+00  5.297e-02 7.430e-02 2.064e-01 0.000e+00 5.573e-02 7.530e+00 5.194e+00 3.751e+00 2.092e+01 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 6.000e+00  1.000e+01  7.308e-03 0.000e+00  3.232e-01 7.101e-02 1.972e-01 4.429e-02 5.326e-02 2.432e+00 1.093e+00 1.252e+00 6.756e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 6.000e+00  1.000e+01  1.056e-02 0.000e+00  9.811e-01 7.050e-02 1.958e-01 5.106e-02 5.288e-02 1.053e+00 4.562e-01 6.277e-01 2.926e+00 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 6.000e+00  1.000e+01  1.380e-02 0.000e+00  2.196e+00 7.042e-02 1.956e-01 5.216e-02 5.282e-02 5.210e-01 3.082e-01 3.750e-01 1.447e+00 7.069e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 6.000e+00  1.000e+01  1.705e-02 0.000e+00  4.142e+00 7.040e-02 1.956e-01 5.247e-02 5.280e-02 2.745e-01 2.869e-01 2.453e-01 7.624e-01 7.218e-01 7.335e-01 #  p p > zp > l+ l-
1.250e+03 6.000e+00  1.000e+01  2.030e-02 0.000e+00  6.989e+00 7.039e-02 1.955e-01 5.259e-02 5.279e-02 1.566e-01 1.909e-01 1.721e-01 4.351e-01 6.709e-01 5.380e-01 #  p p > zp > l+ l-
1.450e+03 6.000e+00  1.000e+01  2.355e-02 0.000e+00  1.091e+01 7.039e-02 1.955e-01 5.264e-02 5.279e-02 9.228e-02 1.320e-01 1.283e-01 2.563e-01 6.298e-01 4.061e-01 #  p p > zp > l+ l-
1.650e+03 6.000e+00  1.000e+01  2.680e-02 0.000e+00  1.608e+01 7.038e-02 1.955e-01 5.266e-02 5.279e-02 5.574e-02 1.000e-01 1.009e-01 1.548e-01 3.472e-01 3.099e-01 #  p p > zp > l+ l-
1.850e+03 6.000e+00  1.000e+01  3.005e-02 0.000e+00  2.266e+01 7.038e-02 1.955e-01 5.267e-02 5.279e-02 3.454e-02 8.248e-02 8.171e-02 9.595e-02 3.025e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 6.000e+00  1.000e+01  3.329e-02 0.000e+00  3.083e+01 7.038e-02 1.955e-01 5.268e-02 5.279e-02 2.268e-02 1.054e-01 6.873e-02 6.300e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 6.000e+00  1.000e+01  3.654e-02 0.000e+00  4.076e+01 7.038e-02 1.955e-01 5.269e-02 5.279e-02 1.500e-02 8.949e-02 5.931e-02 4.166e-02 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 6.000e+00  1.000e+01  3.979e-02 0.000e+00  5.263e+01 7.038e-02 1.955e-01 5.269e-02 5.279e-02 9.834e-03 1.082e-01 5.279e-02 2.732e-02 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 6.000e+00  1.000e+01  4.304e-02 0.000e+00  6.660e+01 7.038e-02 1.955e-01 5.269e-02 5.279e-02 6.566e-03 5.402e-02 4.751e-02 1.824e-02 9.478e-02 9.680e-02 #  p p > zp > l+ l-
2.850e+03 6.000e+00  1.000e+01  4.629e-02 0.000e+00  8.284e+01 7.038e-02 1.955e-01 5.269e-02 5.279e-02 6.850e-03 2.849e-02 4.302e-02 1.903e-02 7.954e-02 8.210e-02 #  p p > zp > l+ l-
3.050e+03 6.000e+00  1.000e+01  4.953e-02 0.000e+00  1.015e+02 7.038e-02 1.955e-01 5.269e-02 5.279e-02 5.137e-03 2.743e-02 3.941e-02 1.427e-02 6.742e-02 7.229e-02 #  p p > zp > l+ l-
3.250e+03 6.000e+00  1.000e+01  5.278e-02 0.000e+00  1.228e+02 7.038e-02 1.955e-01 5.269e-02 5.279e-02 4.810e-03 2.895e-02 3.628e-02 1.336e-02 6.036e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 6.000e+00  1.000e+01  5.603e-02 0.000e+00  1.470e+02 7.038e-02 1.955e-01 5.269e-02 5.279e-02 4.198e-03 4.332e-02 3.371e-02 1.166e-02 5.560e-02 6.030e-02 #  p p > zp > l+ l-
3.650e+03 6.000e+00  1.000e+01  5.928e-02 0.000e+00  1.740e+02 7.038e-02 1.955e-01 5.269e-02 5.279e-02 3.790e-03 3.164e-02 3.166e-02 1.053e-02 5.292e-02 5.636e-02 #  p p > zp > l+ l-
3.850e+03 6.000e+00  1.000e+01  6.253e-02 0.000e+00  2.042e+02 7.038e-02 1.955e-01 5.270e-02 5.279e-02 3.389e-03 3.147e-02 2.982e-02 9.413e-03 5.027e-02 5.398e-02 #  p p > zp > l+ l-
4.050e+03 6.000e+00  1.000e+01  6.577e-02 0.000e+00  2.377e+02 7.038e-02 1.955e-01 5.270e-02 5.279e-02 3.370e-03 4.167e-02 2.852e-02 9.361e-03 4.828e-02 5.270e-02 #  p p > zp > l+ l-
4.250e+03 6.000e+00  1.000e+01  6.902e-02 0.000e+00  2.747e+02 7.038e-02 1.955e-01 5.270e-02 5.279e-02 2.603e-03 3.447e-02 2.729e-02 7.232e-03 4.977e-02 5.213e-02 #  p p > zp > l+ l-
2.500e+02 7.000e+00  1.000e+01  3.853e-03 0.000e+00  5.360e-02 8.999e-02 1.836e-01 0.000e+00 4.959e-02 8.212e+00 5.195e+00 3.751e+00 1.676e+01 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 7.000e+00  1.000e+01  6.935e-03 0.000e+00  3.255e-01 8.642e-02 1.764e-01 3.960e-02 4.762e-02 2.665e+00 1.093e+00 1.252e+00 5.440e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 7.000e+00  1.000e+01  1.002e-02 0.000e+00  9.872e-01 8.587e-02 1.752e-01 4.569e-02 4.732e-02 1.155e+00 4.562e-01 6.278e-01 2.357e+00 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 7.000e+00  1.000e+01  1.310e-02 0.000e+00  2.210e+00 8.578e-02 1.751e-01 4.668e-02 4.727e-02 5.715e-01 3.083e-01 3.751e-01 1.166e+00 7.070e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 7.000e+00  1.000e+01  1.618e-02 0.000e+00  4.167e+00 8.576e-02 1.750e-01 4.696e-02 4.725e-02 3.011e-01 2.870e-01 2.454e-01 6.144e-01 7.218e-01 7.336e-01 #  p p > zp > l+ l-
1.250e+03 7.000e+00  1.000e+01  1.926e-02 0.000e+00  7.031e+00 8.575e-02 1.750e-01 4.706e-02 4.725e-02 1.718e-01 1.910e-01 1.722e-01 3.507e-01 6.710e-01 5.380e-01 #  p p > zp > l+ l-
1.450e+03 7.000e+00  1.000e+01  2.235e-02 0.000e+00  1.098e+01 8.574e-02 1.750e-01 4.711e-02 4.725e-02 1.012e-01 1.320e-01 1.283e-01 2.066e-01 6.299e-01 4.062e-01 #  p p > zp > l+ l-
1.650e+03 7.000e+00  1.000e+01  2.543e-02 0.000e+00  1.617e+01 8.574e-02 1.750e-01 4.713e-02 4.725e-02 6.116e-02 1.001e-01 1.010e-01 1.248e-01 3.472e-01 3.100e-01 #  p p > zp > l+ l-
1.850e+03 7.000e+00  1.000e+01  2.851e-02 0.000e+00  2.280e+01 8.574e-02 1.750e-01 4.714e-02 4.725e-02 3.790e-02 8.252e-02 8.178e-02 7.734e-02 3.026e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 7.000e+00  1.000e+01  3.159e-02 0.000e+00  3.102e+01 8.574e-02 1.750e-01 4.715e-02 4.724e-02 2.489e-02 1.054e-01 6.880e-02 5.080e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 7.000e+00  1.000e+01  3.467e-02 0.000e+00  4.101e+01 8.574e-02 1.750e-01 4.715e-02 4.724e-02 1.647e-02 8.960e-02 5.938e-02 3.361e-02 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 7.000e+00  1.000e+01  3.776e-02 0.000e+00  5.295e+01 8.574e-02 1.750e-01 4.716e-02 4.724e-02 1.080e-02 1.083e-01 5.286e-02 2.204e-02 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 7.000e+00  1.000e+01  4.084e-02 0.000e+00  6.700e+01 8.574e-02 1.750e-01 4.716e-02 4.724e-02 7.212e-03 5.408e-02 4.758e-02 1.472e-02 9.479e-02 9.681e-02 #  p p > zp > l+ l-
2.850e+03 7.000e+00  1.000e+01  4.392e-02 0.000e+00  8.334e+01 8.574e-02 1.750e-01 4.716e-02 4.724e-02 7.540e-03 2.853e-02 4.309e-02 1.539e-02 7.955e-02 8.211e-02 #  p p > zp > l+ l-
3.050e+03 7.000e+00  1.000e+01  4.700e-02 0.000e+00  1.022e+02 8.574e-02 1.750e-01 4.716e-02 4.724e-02 5.660e-03 2.746e-02 3.947e-02 1.155e-02 6.742e-02 7.229e-02 #  p p > zp > l+ l-
3.250e+03 7.000e+00  1.000e+01  5.009e-02 0.000e+00  1.236e+02 8.574e-02 1.750e-01 4.716e-02 4.724e-02 5.293e-03 2.900e-02 3.633e-02 1.080e-02 6.037e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 7.000e+00  1.000e+01  5.317e-02 0.000e+00  1.478e+02 8.574e-02 1.750e-01 4.716e-02 4.724e-02 4.589e-03 4.335e-02 3.377e-02 9.365e-03 5.560e-02 6.030e-02 #  p p > zp > l+ l-
3.650e+03 7.000e+00  1.000e+01  5.625e-02 0.000e+00  1.751e+02 8.574e-02 1.750e-01 4.716e-02 4.724e-02 4.187e-03 3.171e-02 3.171e-02 8.544e-03 5.293e-02 5.637e-02 #  p p > zp > l+ l-
3.850e+03 7.000e+00  1.000e+01  5.933e-02 0.000e+00  2.055e+02 8.574e-02 1.750e-01 4.716e-02 4.724e-02 3.706e-03 3.155e-02 2.986e-02 7.564e-03 5.027e-02 5.398e-02 #  p p > zp > l+ l-
4.050e+03 7.000e+00  1.000e+01  6.241e-02 0.000e+00  2.392e+02 8.574e-02 1.750e-01 4.716e-02 4.724e-02 3.784e-03 4.168e-02 2.856e-02 7.722e-03 4.829e-02 5.271e-02 #  p p > zp > l+ l-
4.250e+03 7.000e+00  1.000e+01  6.550e-02 0.000e+00  2.764e+02 8.574e-02 1.750e-01 4.716e-02 4.724e-02 2.880e-03 3.453e-02 2.733e-02 5.878e-03 4.978e-02 5.214e-02 #  p p > zp > l+ l-
2.500e+02 8.000e+00  1.000e+01  3.471e-03 0.000e+00  4.878e-02 1.048e-01 1.638e-01 0.000e+00 4.422e-02 7.765e+00 5.194e+00 3.751e+00 1.213e+01 5.270e+00 6.897e+00 #  p p > zp > l+ l-
4.500e+02 8.000e+00  1.000e+01  6.248e-03 0.000e+00  2.950e-01 1.011e-01 1.580e-01 3.547e-02 4.265e-02 2.531e+00 1.092e+00 1.251e+00 3.955e+00 3.898e+00 2.785e+00 #  p p > zp > l+ l-
6.500e+02 8.000e+00  1.000e+01  9.025e-03 0.000e+00  8.940e-01 1.005e-01 1.571e-01 4.096e-02 4.241e-02 1.097e+00 4.556e-01 6.267e-01 1.714e+00 2.436e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 8.000e+00  1.000e+01  1.180e-02 0.000e+00  2.001e+00 1.004e-01 1.569e-01 4.185e-02 4.237e-02 5.432e-01 3.070e-01 3.740e-01 8.487e-01 7.062e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 8.000e+00  1.000e+01  1.458e-02 0.000e+00  3.773e+00 1.004e-01 1.569e-01 4.210e-02 4.236e-02 2.851e-01 2.859e-01 2.443e-01 4.455e-01 7.208e-01 7.324e-01 #  p p > zp > l+ l-
1.250e+03 8.000e+00  1.000e+01  1.736e-02 0.000e+00  6.367e+00 1.004e-01 1.569e-01 4.219e-02 4.236e-02 1.632e-01 1.898e-01 1.711e-01 2.550e-01 6.694e-01 5.369e-01 #  p p > zp > l+ l-
1.450e+03 8.000e+00  1.000e+01  2.013e-02 0.000e+00  9.938e+00 1.004e-01 1.569e-01 4.223e-02 4.236e-02 9.606e-02 1.313e-01 1.273e-01 1.501e-01 6.285e-01 4.052e-01 #  p p > zp > l+ l-
1.650e+03 8.000e+00  1.000e+01  2.291e-02 0.000e+00  1.464e+01 1.004e-01 1.569e-01 4.225e-02 4.235e-02 5.788e-02 9.905e-02 9.995e-02 9.044e-02 3.461e-01 3.091e-01 #  p p > zp > l+ l-
1.850e+03 8.000e+00  1.000e+01  2.569e-02 0.000e+00  2.064e+01 1.004e-01 1.569e-01 4.226e-02 4.235e-02 3.570e-02 8.180e-02 8.074e-02 5.578e-02 3.020e-01 2.400e-01 #  p p > zp > l+ l-
2.050e+03 8.000e+00  1.000e+01  2.846e-02 0.000e+00  2.808e+01 1.004e-01 1.569e-01 4.227e-02 4.235e-02 2.321e-02 1.047e-01 6.771e-02 3.627e-02 2.262e-01 1.834e-01 #  p p > zp > l+ l-
2.250e+03 8.000e+00  1.000e+01  3.124e-02 0.000e+00  3.713e+01 1.004e-01 1.569e-01 4.227e-02 4.235e-02 1.547e-02 8.775e-02 5.828e-02 2.417e-02 1.557e-01 1.434e-01 #  p p > zp > l+ l-
2.450e+03 8.000e+00  1.000e+01  3.402e-02 0.000e+00  4.794e+01 1.004e-01 1.569e-01 4.228e-02 4.235e-02 9.866e-03 1.064e-01 5.172e-02 1.542e-02 1.186e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 8.000e+00  1.000e+01  3.679e-02 0.000e+00  6.067e+01 1.004e-01 1.569e-01 4.228e-02 4.235e-02 6.714e-03 5.309e-02 4.644e-02 1.049e-02 9.472e-02 9.671e-02 #  p p > zp > l+ l-
2.850e+03 8.000e+00  1.000e+01  3.957e-02 0.000e+00  7.547e+01 1.004e-01 1.569e-01 4.228e-02 4.235e-02 6.796e-03 2.801e-02 4.200e-02 1.062e-02 7.952e-02 8.202e-02 #  p p > zp > l+ l-
3.050e+03 8.000e+00  1.000e+01  4.235e-02 0.000e+00  9.249e+01 1.004e-01 1.569e-01 4.228e-02 4.235e-02 5.018e-03 2.694e-02 3.845e-02 7.841e-03 6.736e-02 7.224e-02 #  p p > zp > l+ l-
3.250e+03 8.000e+00  1.000e+01  4.513e-02 0.000e+00  1.119e+02 1.004e-01 1.569e-01 4.228e-02 4.235e-02 4.712e-03 2.822e-02 3.541e-02 7.362e-03 6.031e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 8.000e+00  1.000e+01  4.790e-02 0.000e+00  1.339e+02 1.004e-01 1.569e-01 4.228e-02 4.235e-02 4.073e-03 4.289e-02 3.294e-02 6.364e-03 5.553e-02 6.025e-02 #  p p > zp > l+ l-
3.650e+03 8.000e+00  1.000e+01  5.068e-02 0.000e+00  1.585e+02 1.004e-01 1.569e-01 4.228e-02 4.235e-02 3.719e-03 3.056e-02 3.096e-02 5.811e-03 5.281e-02 5.628e-02 #  p p > zp > l+ l-
3.850e+03 8.000e+00  1.000e+01  5.346e-02 0.000e+00  1.860e+02 1.004e-01 1.569e-01 4.228e-02 4.235e-02 3.539e-03 3.029e-02 2.920e-02 5.529e-03 5.025e-02 5.388e-02 #  p p > zp > l+ l-
4.050e+03 8.000e+00  1.000e+01  5.623e-02 0.000e+00  2.166e+02 1.004e-01 1.569e-01 4.228e-02 4.235e-02 3.241e-03 4.140e-02 2.795e-02 5.064e-03 4.819e-02 5.258e-02 #  p p > zp > l+ l-
4.250e+03 8.000e+00  1.000e+01  5.901e-02 0.000e+00  2.503e+02 1.004e-01 1.569e-01 4.228e-02 4.235e-02 2.418e-03 3.357e-02 2.677e-02 3.778e-03 4.968e-02 5.198e-02 #  p p > zp > l+ l-
2.500e+02 9.000e+00  1.000e+01  3.360e-03 0.000e+00  5.109e-02 1.187e-01 1.465e-01 0.000e+00 3.956e-02 8.235e+00 5.194e+00 3.751e+00 1.017e+01 5.271e+00 6.897e+00 #  p p > zp > l+ l-
4.500e+02 9.000e+00  1.000e+01  6.047e-03 0.000e+00  3.077e-01 1.149e-01 1.418e-01 3.185e-02 3.830e-02 2.695e+00 1.092e+00 1.251e+00 3.327e+00 3.898e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 9.000e+00  1.000e+01  8.735e-03 0.000e+00  9.322e-01 1.143e-01 1.411e-01 3.679e-02 3.810e-02 1.169e+00 4.559e-01 6.272e-01 1.443e+00 2.437e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 9.000e+00  1.000e+01  1.142e-02 0.000e+00  2.086e+00 1.142e-01 1.410e-01 3.760e-02 3.807e-02 5.785e-01 3.076e-01 3.744e-01 7.142e-01 7.065e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 9.000e+00  1.000e+01  1.411e-02 0.000e+00  3.934e+00 1.142e-01 1.410e-01 3.783e-02 3.806e-02 3.048e-01 2.863e-01 2.447e-01 3.763e-01 7.212e-01 7.329e-01 #  p p > zp > l+ l-
1.250e+03 9.000e+00  1.000e+01  1.680e-02 0.000e+00  6.638e+00 1.142e-01 1.410e-01 3.791e-02 3.806e-02 1.739e-01 1.903e-01 1.716e-01 2.147e-01 6.701e-01 5.374e-01 #  p p > zp > l+ l-
1.450e+03 9.000e+00  1.000e+01  1.949e-02 0.000e+00  1.036e+01 1.142e-01 1.410e-01 3.795e-02 3.806e-02 1.024e-01 1.316e-01 1.277e-01 1.264e-01 6.291e-01 4.056e-01 #  p p > zp > l+ l-
1.650e+03 9.000e+00  1.000e+01  2.217e-02 0.000e+00  1.527e+01 1.142e-01 1.409e-01 3.796e-02 3.806e-02 6.183e-02 9.948e-02 1.004e-01 7.634e-02 3.465e-01 3.095e-01 #  p p > zp > l+ l-
1.850e+03 9.000e+00  1.000e+01  2.486e-02 0.000e+00  2.152e+01 1.142e-01 1.409e-01 3.797e-02 3.806e-02 3.815e-02 8.209e-02 8.116e-02 4.710e-02 3.022e-01 2.402e-01 #  p p > zp > l+ l-
2.050e+03 9.000e+00  1.000e+01  2.755e-02 0.000e+00  2.928e+01 1.142e-01 1.409e-01 3.798e-02 3.806e-02 2.482e-02 1.050e-01 6.815e-02 3.064e-02 2.263e-01 1.835e-01 #  p p > zp > l+ l-
2.250e+03 9.000e+00  1.000e+01  3.024e-02 0.000e+00  3.871e+01 1.142e-01 1.409e-01 3.798e-02 3.806e-02 1.654e-02 8.850e-02 5.872e-02 2.042e-02 1.557e-01 1.435e-01 #  p p > zp > l+ l-
2.450e+03 9.000e+00  1.000e+01  3.292e-02 0.000e+00  4.998e+01 1.142e-01 1.409e-01 3.798e-02 3.806e-02 1.057e-02 1.072e-01 5.218e-02 1.304e-02 1.186e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 9.000e+00  1.000e+01  3.561e-02 0.000e+00  6.325e+01 1.142e-01 1.409e-01 3.799e-02 3.806e-02 7.211e-03 5.350e-02 4.690e-02 8.902e-03 9.475e-02 9.675e-02 #  p p > zp > l+ l-
2.850e+03 9.000e+00  1.000e+01  3.830e-02 0.000e+00  7.868e+01 1.142e-01 1.409e-01 3.799e-02 3.806e-02 7.406e-03 2.822e-02 4.244e-02 9.143e-03 7.953e-02 8.206e-02 #  p p > zp > l+ l-
3.050e+03 9.000e+00  1.000e+01  4.099e-02 0.000e+00  9.643e+01 1.142e-01 1.409e-01 3.799e-02 3.806e-02 5.509e-03 2.715e-02 3.887e-02 6.802e-03 6.739e-02 7.226e-02 #  p p > zp > l+ l-
3.250e+03 9.000e+00  1.000e+01  4.367e-02 0.000e+00  1.167e+02 1.142e-01 1.409e-01 3.799e-02 3.806e-02 5.101e-03 2.853e-02 3.579e-02 6.297e-03 6.034e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 9.000e+00  1.000e+01  4.636e-02 0.000e+00  1.396e+02 1.142e-01 1.409e-01 3.799e-02 3.806e-02 4.471e-03 4.308e-02 3.327e-02 5.520e-03 5.556e-02 6.027e-02 #  p p > zp > l+ l-
3.650e+03 9.000e+00  1.000e+01  4.905e-02 0.000e+00  1.653e+02 1.142e-01 1.409e-01 3.799e-02 3.806e-02 4.162e-03 3.103e-02 3.126e-02 5.138e-03 5.286e-02 5.632e-02 #  p p > zp > l+ l-
3.850e+03 9.000e+00  1.000e+01  5.174e-02 0.000e+00  1.940e+02 1.142e-01 1.409e-01 3.799e-02 3.806e-02 3.566e-03 3.080e-02 2.947e-02 4.402e-03 5.026e-02 5.392e-02 #  p p > zp > l+ l-
4.050e+03 9.000e+00  1.000e+01  5.443e-02 0.000e+00  2.258e+02 1.142e-01 1.409e-01 3.799e-02 3.805e-02 3.328e-03 4.152e-02 2.820e-02 4.108e-03 4.823e-02 5.263e-02 #  p p > zp > l+ l-
4.250e+03 9.000e+00  1.000e+01  5.711e-02 0.000e+00  2.609e+02 1.142e-01 1.409e-01 3.799e-02 3.805e-02 2.679e-03 3.396e-02 2.700e-02 3.308e-03 4.972e-02 5.205e-02 #  p p > zp > l+ l-
2.500e+02 1.000e+01  1.000e+01  3.264e-03 0.000e+00  5.374e-02 1.315e-01 1.315e-01 0.000e+00 3.550e-02 8.613e+00 5.195e+00 3.752e+00 8.613e+00 5.272e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.000e+01  1.000e+01  5.876e-03 0.000e+00  3.227e-01 1.277e-01 1.277e-01 2.868e-02 3.448e-02 2.828e+00 1.093e+00 1.252e+00 2.828e+00 3.899e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.000e+01  1.000e+01  8.487e-03 0.000e+00  9.769e-01 1.271e-01 1.271e-01 3.315e-02 3.432e-02 1.228e+00 4.562e-01 6.277e-01 1.228e+00 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.000e+01  1.000e+01  1.110e-02 0.000e+00  2.186e+00 1.270e-01 1.270e-01 3.387e-02 3.430e-02 6.075e-01 3.082e-01 3.750e-01 6.075e-01 7.069e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.000e+01  1.000e+01  1.371e-02 0.000e+00  4.122e+00 1.270e-01 1.270e-01 3.408e-02 3.429e-02 3.201e-01 2.869e-01 2.453e-01 3.201e-01 7.217e-01 7.335e-01 #  p p > zp > l+ l-
1.250e+03 1.000e+01  1.000e+01  1.632e-02 0.000e+00  6.955e+00 1.270e-01 1.270e-01 3.415e-02 3.429e-02 1.827e-01 1.908e-01 1.721e-01 1.827e-01 6.708e-01 5.379e-01 #  p p > zp > l+ l-
1.450e+03 1.000e+01  1.000e+01  1.893e-02 0.000e+00  1.086e+01 1.270e-01 1.270e-01 3.419e-02 3.429e-02 1.076e-01 1.319e-01 1.282e-01 1.076e-01 6.297e-01 4.061e-01 #  p p > zp > l+ l-
1.650e+03 1.000e+01  1.000e+01  2.154e-02 0.000e+00  1.600e+01 1.270e-01 1.270e-01 3.420e-02 3.429e-02 6.500e-02 9.998e-02 1.009e-01 6.500e-02 3.471e-01 3.099e-01 #  p p > zp > l+ l-
1.850e+03 1.000e+01  1.000e+01  2.416e-02 0.000e+00  2.255e+01 1.270e-01 1.270e-01 3.421e-02 3.429e-02 4.028e-02 8.244e-02 8.166e-02 4.028e-02 3.025e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 1.000e+01  1.000e+01  2.677e-02 0.000e+00  3.068e+01 1.270e-01 1.270e-01 3.422e-02 3.429e-02 2.644e-02 1.053e-01 6.867e-02 2.644e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 1.000e+01  1.000e+01  2.938e-02 0.000e+00  4.057e+01 1.270e-01 1.270e-01 3.422e-02 3.429e-02 1.748e-02 8.939e-02 5.925e-02 1.748e-02 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.000e+01  1.000e+01  3.199e-02 0.000e+00  5.237e+01 1.270e-01 1.270e-01 3.422e-02 3.429e-02 1.146e-02 1.081e-01 5.273e-02 1.146e-02 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.000e+01  1.000e+01  3.460e-02 0.000e+00  6.628e+01 1.270e-01 1.270e-01 3.422e-02 3.429e-02 7.650e-03 5.397e-02 4.745e-02 7.650e-03 9.478e-02 9.680e-02 #  p p > zp > l+ l-
2.850e+03 1.000e+01  1.000e+01  3.721e-02 0.000e+00  8.244e+01 1.270e-01 1.270e-01 3.422e-02 3.429e-02 7.990e-03 2.847e-02 4.296e-02 7.990e-03 7.954e-02 8.210e-02 #  p p > zp > l+ l-
3.050e+03 1.000e+01  1.000e+01  3.982e-02 0.000e+00  1.010e+02 1.270e-01 1.270e-01 3.423e-02 3.429e-02 5.970e-03 2.740e-02 3.935e-02 5.970e-03 6.742e-02 7.228e-02 #  p p > zp > l+ l-
3.250e+03 1.000e+01  1.000e+01  4.244e-02 0.000e+00  1.223e+02 1.270e-01 1.270e-01 3.423e-02 3.429e-02 5.587e-03 2.891e-02 3.623e-02 5.587e-03 6.036e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.000e+01  1.000e+01  4.505e-02 0.000e+00  1.462e+02 1.270e-01 1.270e-01 3.423e-02 3.429e-02 4.789e-03 4.330e-02 3.367e-02 4.789e-03 5.560e-02 6.029e-02 #  p p > zp > l+ l-
3.650e+03 1.000e+01  1.000e+01  4.766e-02 0.000e+00  1.732e+02 1.270e-01 1.270e-01 3.423e-02 3.429e-02 4.397e-03 3.158e-02 3.163e-02 4.397e-03 5.291e-02 5.636e-02 #  p p > zp > l+ l-
3.850e+03 1.000e+01  1.000e+01  5.027e-02 0.000e+00  2.032e+02 1.270e-01 1.270e-01 3.423e-02 3.429e-02 3.921e-03 3.141e-02 2.979e-02 3.921e-03 5.027e-02 5.397e-02 #  p p > zp > l+ l-
4.050e+03 1.000e+01  1.000e+01  5.288e-02 0.000e+00  2.366e+02 1.270e-01 1.270e-01 3.423e-02 3.429e-02 3.910e-03 4.165e-02 2.849e-02 3.910e-03 4.828e-02 5.270e-02 #  p p > zp > l+ l-
4.250e+03 1.000e+01  1.000e+01  5.549e-02 0.000e+00  2.734e+02 1.270e-01 1.270e-01 3.423e-02 3.429e-02 3.018e-03 3.442e-02 2.726e-02 3.018e-03 4.977e-02 5.212e-02 #  p p > zp > l+ l-
2.500e+02 1.100e+01  1.000e+01  3.150e-03 0.000e+00  5.556e-02 1.433e-01 1.184e-01 0.000e+00 3.197e-02 8.738e+00 5.195e+00 3.752e+00 7.222e+00 5.272e+00 6.899e+00 #  p p > zp > l+ l-
4.500e+02 1.100e+01  1.000e+01  5.669e-03 0.000e+00  3.326e-01 1.396e-01 1.153e-01 2.590e-02 3.114e-02 2.877e+00 1.093e+00 1.252e+00 2.378e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.100e+01  1.000e+01  8.189e-03 0.000e+00  1.007e+00 1.390e-01 1.149e-01 2.995e-02 3.101e-02 1.250e+00 4.564e-01 6.280e-01 1.033e+00 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.100e+01  1.000e+01  1.071e-02 0.000e+00  2.253e+00 1.389e-01 1.148e-01 3.061e-02 3.099e-02 6.184e-01 3.086e-01 3.753e-01 5.111e-01 7.071e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.100e+01  1.000e+01  1.323e-02 0.000e+00  4.247e+00 1.389e-01 1.148e-01 3.079e-02 3.099e-02 3.258e-01 2.872e-01 2.456e-01 2.693e-01 7.220e-01 7.339e-01 #  p p > zp > l+ l-
1.250e+03 1.100e+01  1.000e+01  1.575e-02 0.000e+00  7.166e+00 1.389e-01 1.148e-01 3.086e-02 3.098e-02 1.860e-01 1.912e-01 1.724e-01 1.537e-01 6.713e-01 5.383e-01 #  p p > zp > l+ l-
1.450e+03 1.100e+01  1.000e+01  1.827e-02 0.000e+00  1.119e+01 1.388e-01 1.147e-01 3.089e-02 3.098e-02 1.096e-01 1.322e-01 1.285e-01 9.058e-02 6.302e-01 4.064e-01 #  p p > zp > l+ l-
1.650e+03 1.100e+01  1.000e+01  2.079e-02 0.000e+00  1.648e+01 1.388e-01 1.147e-01 3.091e-02 3.098e-02 6.610e-02 1.003e-01 1.012e-01 5.463e-02 3.475e-01 3.101e-01 #  p p > zp > l+ l-
1.850e+03 1.100e+01  1.000e+01  2.331e-02 0.000e+00  2.323e+01 1.388e-01 1.147e-01 3.091e-02 3.098e-02 4.103e-02 8.267e-02 8.199e-02 3.391e-02 3.027e-01 2.406e-01 #  p p > zp > l+ l-
2.050e+03 1.100e+01  1.000e+01  2.583e-02 0.000e+00  3.161e+01 1.388e-01 1.147e-01 3.092e-02 3.098e-02 2.699e-02 1.056e-01 6.902e-02 2.231e-02 2.266e-01 1.838e-01 #  p p > zp > l+ l-
2.250e+03 1.100e+01  1.000e+01  2.835e-02 0.000e+00  4.180e+01 1.388e-01 1.147e-01 3.092e-02 3.098e-02 1.789e-02 8.999e-02 5.960e-02 1.479e-02 1.559e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.100e+01  1.000e+01  3.087e-02 0.000e+00  5.396e+01 1.388e-01 1.147e-01 3.092e-02 3.098e-02 1.173e-02 1.087e-01 5.310e-02 9.690e-03 1.188e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.100e+01  1.000e+01  3.339e-02 0.000e+00  6.828e+01 1.388e-01 1.147e-01 3.093e-02 3.098e-02 7.839e-03 5.429e-02 4.782e-02 6.479e-03 9.480e-02 9.683e-02 #  p p > zp > l+ l-
2.850e+03 1.100e+01  1.000e+01  3.591e-02 0.000e+00  8.494e+01 1.388e-01 1.147e-01 3.093e-02 3.098e-02 8.238e-03 2.863e-02 4.331e-02 6.808e-03 7.955e-02 8.213e-02 #  p p > zp > l+ l-
3.050e+03 1.100e+01  1.000e+01  3.843e-02 0.000e+00  1.041e+02 1.388e-01 1.147e-01 3.093e-02 3.098e-02 5.981e-03 2.757e-02 3.968e-02 4.943e-03 6.744e-02 7.230e-02 #  p p > zp > l+ l-
3.250e+03 1.100e+01  1.000e+01  4.095e-02 0.000e+00  1.260e+02 1.388e-01 1.147e-01 3.093e-02 3.098e-02 5.796e-03 2.916e-02 3.652e-02 4.790e-03 6.038e-02 6.582e-02 #  p p > zp > l+ l-
3.450e+03 1.100e+01  1.000e+01  4.347e-02 0.000e+00  1.507e+02 1.388e-01 1.147e-01 3.093e-02 3.098e-02 4.876e-03 4.345e-02 3.394e-02 4.029e-03 5.562e-02 6.031e-02 #  p p > zp > l+ l-
3.650e+03 1.100e+01  1.000e+01  4.599e-02 0.000e+00  1.784e+02 1.388e-01 1.147e-01 3.093e-02 3.098e-02 4.604e-03 3.195e-02 3.187e-02 3.805e-03 5.295e-02 5.639e-02 #  p p > zp > l+ l-
3.850e+03 1.100e+01  1.000e+01  4.851e-02 0.000e+00  2.094e+02 1.388e-01 1.147e-01 3.093e-02 3.098e-02 4.094e-03 3.181e-02 3.000e-02 3.383e-03 5.028e-02 5.401e-02 #  p p > zp > l+ l-
4.050e+03 1.100e+01  1.000e+01  5.102e-02 0.000e+00  2.438e+02 1.388e-01 1.147e-01 3.093e-02 3.098e-02 4.204e-03 4.174e-02 2.869e-02 3.474e-03 4.831e-02 5.274e-02 #  p p > zp > l+ l-
4.250e+03 1.100e+01  1.000e+01  5.354e-02 0.000e+00  2.817e+02 1.388e-01 1.147e-01 3.093e-02 3.098e-02 3.195e-03 3.473e-02 2.744e-02 2.640e-03 4.980e-02 5.217e-02 #  p p > zp > l+ l-
2.500e+02 1.200e+01  1.000e+01  2.989e-03 0.000e+00  5.537e-02 1.541e-01 1.070e-01 0.000e+00 2.889e-02 8.464e+00 5.195e+00 3.752e+00 5.878e+00 5.272e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.200e+01  1.000e+01  5.380e-03 0.000e+00  3.307e-01 1.505e-01 1.045e-01 2.346e-02 2.821e-02 2.793e+00 1.093e+00 1.252e+00 1.940e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.200e+01  1.000e+01  7.772e-03 0.000e+00  1.000e+00 1.499e-01 1.041e-01 2.714e-02 2.811e-02 1.214e+00 4.563e-01 6.279e-01 8.429e-01 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.200e+01  1.000e+01  1.016e-02 0.000e+00  2.238e+00 1.498e-01 1.040e-01 2.774e-02 2.809e-02 6.008e-01 3.085e-01 3.753e-01 4.172e-01 7.071e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.200e+01  1.000e+01  1.255e-02 0.000e+00  4.220e+00 1.498e-01 1.040e-01 2.791e-02 2.808e-02 3.165e-01 2.872e-01 2.455e-01 2.198e-01 7.220e-01 7.338e-01 #  p p > zp > l+ l-
1.250e+03 1.200e+01  1.000e+01  1.495e-02 0.000e+00  7.121e+00 1.498e-01 1.040e-01 2.797e-02 2.808e-02 1.807e-01 1.911e-01 1.723e-01 1.255e-01 6.712e-01 5.382e-01 #  p p > zp > l+ l-
1.450e+03 1.200e+01  1.000e+01  1.734e-02 0.000e+00  1.112e+01 1.498e-01 1.040e-01 2.800e-02 2.808e-02 1.065e-01 1.321e-01 1.285e-01 7.393e-02 6.301e-01 4.063e-01 #  p p > zp > l+ l-
1.650e+03 1.200e+01  1.000e+01  1.973e-02 0.000e+00  1.638e+01 1.498e-01 1.040e-01 2.801e-02 2.808e-02 6.421e-02 1.002e-01 1.011e-01 4.459e-02 3.474e-01 3.101e-01 #  p p > zp > l+ l-
1.850e+03 1.200e+01  1.000e+01  2.212e-02 0.000e+00  2.309e+01 1.498e-01 1.040e-01 2.802e-02 2.808e-02 3.986e-02 8.262e-02 8.192e-02 2.768e-02 3.026e-01 2.406e-01 #  p p > zp > l+ l-
2.050e+03 1.200e+01  1.000e+01  2.451e-02 0.000e+00  3.141e+01 1.498e-01 1.040e-01 2.803e-02 2.808e-02 2.621e-02 1.055e-01 6.894e-02 1.820e-02 2.266e-01 1.838e-01 #  p p > zp > l+ l-
2.250e+03 1.200e+01  1.000e+01  2.690e-02 0.000e+00  4.153e+01 1.498e-01 1.040e-01 2.803e-02 2.808e-02 1.736e-02 8.986e-02 5.953e-02 1.206e-02 1.559e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.200e+01  1.000e+01  2.929e-02 0.000e+00  5.362e+01 1.498e-01 1.040e-01 2.803e-02 2.808e-02 1.138e-02 1.086e-01 5.302e-02 7.902e-03 1.188e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.200e+01  1.000e+01  3.168e-02 0.000e+00  6.785e+01 1.498e-01 1.040e-01 2.803e-02 2.808e-02 7.605e-03 5.422e-02 4.774e-02 5.281e-03 9.480e-02 9.682e-02 #  p p > zp > l+ l-
2.850e+03 1.200e+01  1.000e+01  3.408e-02 0.000e+00  8.440e+01 1.498e-01 1.040e-01 2.803e-02 2.808e-02 7.985e-03 2.860e-02 4.324e-02 5.545e-03 7.955e-02 8.212e-02 #  p p > zp > l+ l-
3.050e+03 1.200e+01  1.000e+01  3.647e-02 0.000e+00  1.034e+02 1.498e-01 1.040e-01 2.803e-02 2.808e-02 5.781e-03 2.753e-02 3.961e-02 4.015e-03 6.743e-02 7.229e-02 #  p p > zp > l+ l-
3.250e+03 1.200e+01  1.000e+01  3.886e-02 0.000e+00  1.252e+02 1.498e-01 1.040e-01 2.803e-02 2.808e-02 5.591e-03 2.910e-02 3.646e-02 3.883e-03 6.037e-02 6.582e-02 #  p p > zp > l+ l-
3.450e+03 1.200e+01  1.000e+01  4.125e-02 0.000e+00  1.497e+02 1.498e-01 1.040e-01 2.803e-02 2.808e-02 4.707e-03 4.342e-02 3.388e-02 3.268e-03 5.561e-02 6.031e-02 #  p p > zp > l+ l-
3.650e+03 1.200e+01  1.000e+01  4.364e-02 0.000e+00  1.773e+02 1.498e-01 1.040e-01 2.803e-02 2.808e-02 4.458e-03 3.187e-02 3.182e-02 3.096e-03 5.294e-02 5.638e-02 #  p p > zp > l+ l-
3.850e+03 1.200e+01  1.000e+01  4.603e-02 0.000e+00  2.081e+02 1.498e-01 1.040e-01 2.803e-02 2.808e-02 3.942e-03 3.173e-02 2.995e-02 2.738e-03 5.028e-02 5.400e-02 #  p p > zp > l+ l-
4.050e+03 1.200e+01  1.000e+01  4.842e-02 0.000e+00  2.422e+02 1.498e-01 1.040e-01 2.803e-02 2.808e-02 3.980e-03 4.172e-02 2.865e-02 2.764e-03 4.830e-02 5.273e-02 #  p p > zp > l+ l-
4.250e+03 1.200e+01  1.000e+01  5.081e-02 0.000e+00  2.799e+02 1.498e-01 1.040e-01 2.803e-02 2.808e-02 3.079e-03 3.466e-02 2.740e-02 2.138e-03 4.979e-02 5.216e-02 #  p p > zp > l+ l-
2.500e+02 1.300e+01  1.000e+01  2.834e-03 0.000e+00  5.487e-02 1.640e-01 9.704e-02 0.000e+00 2.620e-02 8.095e+00 5.195e+00 3.752e+00 4.790e+00 5.272e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.300e+01  1.000e+01  5.100e-03 0.000e+00  3.270e-01 1.605e-01 9.497e-02 2.132e-02 2.564e-02 2.678e+00 1.093e+00 1.252e+00 1.584e+00 3.900e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.300e+01  1.000e+01  7.367e-03 0.000e+00  9.888e-01 1.599e-01 9.464e-02 2.468e-02 2.555e-02 1.164e+00 4.562e-01 6.278e-01 6.886e-01 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.300e+01  1.000e+01  9.634e-03 0.000e+00  2.212e+00 1.599e-01 9.459e-02 2.522e-02 2.554e-02 5.761e-01 3.083e-01 3.751e-01 3.409e-01 7.070e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.300e+01  1.000e+01  1.190e-02 0.000e+00  4.171e+00 1.598e-01 9.457e-02 2.538e-02 2.553e-02 3.035e-01 2.870e-01 2.454e-01 1.796e-01 7.218e-01 7.336e-01 #  p p > zp > l+ l-
1.250e+03 1.300e+01  1.000e+01  1.417e-02 0.000e+00  7.038e+00 1.598e-01 9.457e-02 2.543e-02 2.553e-02 1.732e-01 1.910e-01 1.722e-01 1.025e-01 6.710e-01 5.380e-01 #  p p > zp > l+ l-
1.450e+03 1.300e+01  1.000e+01  1.643e-02 0.000e+00  1.099e+01 1.598e-01 9.457e-02 2.546e-02 2.553e-02 1.021e-01 1.320e-01 1.283e-01 6.039e-02 6.299e-01 4.062e-01 #  p p > zp > l+ l-
1.650e+03 1.300e+01  1.000e+01  1.870e-02 0.000e+00  1.619e+01 1.598e-01 9.456e-02 2.547e-02 2.553e-02 6.166e-02 1.001e-01 1.010e-01 3.649e-02 3.472e-01 3.100e-01 #  p p > zp > l+ l-
1.850e+03 1.300e+01  1.000e+01  2.097e-02 0.000e+00  2.282e+01 1.598e-01 9.456e-02 2.548e-02 2.553e-02 3.821e-02 8.253e-02 8.179e-02 2.261e-02 3.026e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 1.300e+01  1.000e+01  2.324e-02 0.000e+00  3.105e+01 1.598e-01 9.456e-02 2.548e-02 2.553e-02 2.510e-02 1.054e-01 6.881e-02 1.485e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 1.300e+01  1.000e+01  2.550e-02 0.000e+00  4.105e+01 1.598e-01 9.456e-02 2.548e-02 2.553e-02 1.661e-02 8.962e-02 5.939e-02 9.826e-03 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.300e+01  1.000e+01  2.777e-02 0.000e+00  5.300e+01 1.598e-01 9.456e-02 2.548e-02 2.553e-02 1.089e-02 1.084e-01 5.288e-02 6.443e-03 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.300e+01  1.000e+01  3.004e-02 0.000e+00  6.706e+01 1.598e-01 9.456e-02 2.549e-02 2.553e-02 7.273e-03 5.409e-02 4.759e-02 4.304e-03 9.479e-02 9.681e-02 #  p p > zp > l+ l-
2.850e+03 1.300e+01  1.000e+01  3.230e-02 0.000e+00  8.342e+01 1.598e-01 9.456e-02 2.549e-02 2.553e-02 7.601e-03 2.853e-02 4.310e-02 4.498e-03 7.955e-02 8.211e-02 #  p p > zp > l+ l-
3.050e+03 1.300e+01  1.000e+01  3.457e-02 0.000e+00  1.022e+02 1.598e-01 9.456e-02 2.549e-02 2.553e-02 5.711e-03 2.747e-02 3.948e-02 3.379e-03 6.742e-02 7.229e-02 #  p p > zp > l+ l-
3.250e+03 1.300e+01  1.000e+01  3.684e-02 0.000e+00  1.237e+02 1.598e-01 9.456e-02 2.549e-02 2.553e-02 5.334e-03 2.900e-02 3.634e-02 3.156e-03 6.037e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.300e+01  1.000e+01  3.910e-02 0.000e+00  1.480e+02 1.598e-01 9.456e-02 2.549e-02 2.553e-02 4.633e-03 4.336e-02 3.377e-02 2.741e-03 5.561e-02 6.030e-02 #  p p > zp > l+ l-
3.650e+03 1.300e+01  1.000e+01  4.137e-02 0.000e+00  1.752e+02 1.598e-01 9.456e-02 2.549e-02 2.553e-02 4.225e-03 3.172e-02 3.172e-02 2.500e-03 5.293e-02 5.637e-02 #  p p > zp > l+ l-
3.850e+03 1.300e+01  1.000e+01  4.364e-02 0.000e+00  2.056e+02 1.598e-01 9.456e-02 2.549e-02 2.553e-02 3.741e-03 3.156e-02 2.987e-02 2.214e-03 5.027e-02 5.399e-02 #  p p > zp > l+ l-
4.050e+03 1.300e+01  1.000e+01  4.590e-02 0.000e+00  2.394e+02 1.598e-01 9.456e-02 2.549e-02 2.553e-02 3.823e-03 4.169e-02 2.857e-02 2.262e-03 4.829e-02 5.271e-02 #  p p > zp > l+ l-
4.250e+03 1.300e+01  1.000e+01  4.817e-02 0.000e+00  2.766e+02 1.598e-01 9.456e-02 2.549e-02 2.553e-02 2.907e-03 3.454e-02 2.733e-02 1.720e-03 4.978e-02 5.214e-02 #  p p > zp > l+ l-
2.500e+02 1.400e+01  1.000e+01  2.685e-03 0.000e+00  5.416e-02 1.731e-01 8.830e-02 0.000e+00 2.384e-02 7.672e+00 5.195e+00 3.752e+00 3.914e+00 5.272e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.400e+01  1.000e+01  4.834e-03 0.000e+00  3.221e-01 1.697e-01 8.658e-02 1.944e-02 2.338e-02 2.543e+00 1.093e+00 1.252e+00 1.297e+00 3.899e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.400e+01  1.000e+01  6.982e-03 0.000e+00  9.738e-01 1.692e-01 8.631e-02 2.250e-02 2.330e-02 1.105e+00 4.561e-01 6.276e-01 5.640e-01 2.437e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.400e+01  1.000e+01  9.130e-03 0.000e+00  2.179e+00 1.691e-01 8.627e-02 2.300e-02 2.329e-02 5.472e-01 3.081e-01 3.749e-01 2.792e-01 7.069e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.400e+01  1.000e+01  1.128e-02 0.000e+00  4.107e+00 1.691e-01 8.625e-02 2.314e-02 2.329e-02 2.883e-01 2.868e-01 2.452e-01 1.471e-01 7.217e-01 7.334e-01 #  p p > zp > l+ l-
1.250e+03 1.400e+01  1.000e+01  1.343e-02 0.000e+00  6.930e+00 1.690e-01 8.625e-02 2.320e-02 2.329e-02 1.646e-01 1.908e-01 1.720e-01 8.395e-02 6.708e-01 5.379e-01 #  p p > zp > l+ l-
1.450e+03 1.400e+01  1.000e+01  1.557e-02 0.000e+00  1.082e+01 1.690e-01 8.625e-02 2.322e-02 2.329e-02 9.693e-02 1.319e-01 1.282e-01 4.945e-02 6.297e-01 4.060e-01 #  p p > zp > l+ l-
1.650e+03 1.400e+01  1.000e+01  1.772e-02 0.000e+00  1.594e+01 1.690e-01 8.625e-02 2.323e-02 2.329e-02 5.855e-02 9.994e-02 1.008e-01 2.987e-02 3.471e-01 3.098e-01 #  p p > zp > l+ l-
1.850e+03 1.400e+01  1.000e+01  1.987e-02 0.000e+00  2.247e+01 1.690e-01 8.625e-02 2.324e-02 2.329e-02 3.612e-02 8.241e-02 8.162e-02 1.843e-02 3.025e-01 2.405e-01 #  p p > zp > l+ l-
2.050e+03 1.400e+01  1.000e+01  2.202e-02 0.000e+00  3.057e+01 1.690e-01 8.624e-02 2.324e-02 2.329e-02 2.381e-02 1.053e-01 6.863e-02 1.215e-02 2.265e-01 1.837e-01 #  p p > zp > l+ l-
2.250e+03 1.400e+01  1.000e+01  2.417e-02 0.000e+00  4.042e+01 1.690e-01 8.624e-02 2.324e-02 2.329e-02 1.573e-02 8.932e-02 5.921e-02 8.027e-03 1.558e-01 1.437e-01 #  p p > zp > l+ l-
2.450e+03 1.400e+01  1.000e+01  2.632e-02 0.000e+00  5.219e+01 1.690e-01 8.624e-02 2.324e-02 2.329e-02 1.032e-02 1.080e-01 5.269e-02 5.265e-03 1.187e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.400e+01  1.000e+01  2.846e-02 0.000e+00  6.604e+01 1.690e-01 8.624e-02 2.324e-02 2.329e-02 6.886e-03 5.393e-02 4.741e-02 3.513e-03 9.478e-02 9.679e-02 #  p p > zp > l+ l-
2.850e+03 1.400e+01  1.000e+01  3.061e-02 0.000e+00  8.215e+01 1.690e-01 8.624e-02 2.324e-02 2.329e-02 7.214e-03 2.845e-02 4.292e-02 3.681e-03 7.954e-02 8.210e-02 #  p p > zp > l+ l-
3.050e+03 1.400e+01  1.000e+01  3.276e-02 0.000e+00  1.007e+02 1.690e-01 8.624e-02 2.324e-02 2.329e-02 5.352e-03 2.738e-02 3.932e-02 2.731e-03 6.741e-02 7.228e-02 #  p p > zp > l+ l-
3.250e+03 1.400e+01  1.000e+01  3.491e-02 0.000e+00  1.218e+02 1.690e-01 8.624e-02 2.325e-02 2.329e-02 5.028e-03 2.888e-02 3.619e-02 2.565e-03 6.036e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.400e+01  1.000e+01  3.706e-02 0.000e+00  1.457e+02 1.690e-01 8.624e-02 2.325e-02 2.329e-02 4.351e-03 4.328e-02 3.364e-02 2.220e-03 5.559e-02 6.029e-02 #  p p > zp > l+ l-
3.650e+03 1.400e+01  1.000e+01  3.921e-02 0.000e+00  1.726e+02 1.690e-01 8.624e-02 2.325e-02 2.329e-02 3.947e-03 3.153e-02 3.160e-02 2.014e-03 5.291e-02 5.636e-02 #  p p > zp > l+ l-
3.850e+03 1.400e+01  1.000e+01  4.135e-02 0.000e+00  2.025e+02 1.690e-01 8.624e-02 2.325e-02 2.329e-02 3.519e-03 3.136e-02 2.976e-02 1.796e-03 5.027e-02 5.397e-02 #  p p > zp > l+ l-
4.050e+03 1.400e+01  1.000e+01  4.350e-02 0.000e+00  2.357e+02 1.690e-01 8.624e-02 2.325e-02 2.329e-02 3.505e-03 4.164e-02 2.847e-02 1.788e-03 4.828e-02 5.269e-02 #  p p > zp > l+ l-
4.250e+03 1.400e+01  1.000e+01  4.565e-02 0.000e+00  2.724e+02 1.690e-01 8.624e-02 2.325e-02 2.329e-02 2.706e-03 3.439e-02 2.724e-02 1.381e-03 4.976e-02 5.211e-02 #  p p > zp > l+ l-
2.500e+02 1.500e+01  1.000e+01  2.535e-03 0.000e+00  5.284e-02 1.814e-01 8.061e-02 0.000e+00 2.177e-02 7.163e+00 5.194e+00 3.751e+00 3.183e+00 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.500e+01  1.000e+01  4.562e-03 0.000e+00  3.138e-01 1.781e-01 7.918e-02 1.778e-02 2.138e-02 2.378e+00 1.092e+00 1.251e+00 1.057e+00 3.899e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.500e+01  1.000e+01  6.590e-03 0.000e+00  9.483e-01 1.776e-01 7.895e-02 2.058e-02 2.132e-02 1.034e+00 4.560e-01 6.273e-01 4.594e-01 2.437e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.500e+01  1.000e+01  8.617e-03 0.000e+00  2.122e+00 1.776e-01 7.891e-02 2.104e-02 2.131e-02 5.119e-01 3.078e-01 3.746e-01 2.275e-01 7.067e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.500e+01  1.000e+01  1.064e-02 0.000e+00  4.000e+00 1.775e-01 7.890e-02 2.117e-02 2.130e-02 2.697e-01 2.865e-01 2.449e-01 1.199e-01 7.214e-01 7.331e-01 #  p p > zp > l+ l-
1.250e+03 1.500e+01  1.000e+01  1.267e-02 0.000e+00  6.749e+00 1.775e-01 7.890e-02 2.122e-02 2.130e-02 1.539e-01 1.905e-01 1.717e-01 6.840e-02 6.703e-01 5.375e-01 #  p p > zp > l+ l-
1.450e+03 1.500e+01  1.000e+01  1.470e-02 0.000e+00  1.053e+01 1.775e-01 7.890e-02 2.124e-02 2.130e-02 9.064e-02 1.317e-01 1.279e-01 4.028e-02 6.293e-01 4.057e-01 #  p p > zp > l+ l-
1.650e+03 1.500e+01  1.000e+01  1.673e-02 0.000e+00  1.552e+01 1.775e-01 7.890e-02 2.125e-02 2.130e-02 5.474e-02 9.965e-02 1.005e-01 2.433e-02 3.467e-01 3.096e-01 #  p p > zp > l+ l-
1.850e+03 1.500e+01  1.000e+01  1.876e-02 0.000e+00  2.188e+01 1.775e-01 7.890e-02 2.126e-02 2.130e-02 3.377e-02 8.221e-02 8.134e-02 1.501e-02 3.023e-01 2.403e-01 #  p p > zp > l+ l-
2.050e+03 1.500e+01  1.000e+01  2.078e-02 0.000e+00  2.977e+01 1.775e-01 7.890e-02 2.126e-02 2.130e-02 2.219e-02 1.051e-01 6.833e-02 9.862e-03 2.264e-01 1.836e-01 #  p p > zp > l+ l-
2.250e+03 1.500e+01  1.000e+01  2.281e-02 0.000e+00  3.936e+01 1.775e-01 7.890e-02 2.126e-02 2.130e-02 1.467e-02 8.881e-02 5.891e-02 6.521e-03 1.558e-01 1.436e-01 #  p p > zp > l+ l-
2.450e+03 1.500e+01  1.000e+01  2.484e-02 0.000e+00  5.082e+01 1.775e-01 7.890e-02 2.126e-02 2.130e-02 9.611e-03 1.075e-01 5.237e-02 4.272e-03 1.187e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 1.500e+01  1.000e+01  2.687e-02 0.000e+00  6.431e+01 1.775e-01 7.890e-02 2.126e-02 2.130e-02 6.403e-03 5.366e-02 4.709e-02 2.846e-03 9.476e-02 9.677e-02 #  p p > zp > l+ l-
2.850e+03 1.500e+01  1.000e+01  2.889e-02 0.000e+00  7.999e+01 1.775e-01 7.890e-02 2.126e-02 2.130e-02 6.588e-03 2.831e-02 4.262e-02 2.928e-03 7.954e-02 8.207e-02 #  p p > zp > l+ l-
3.050e+03 1.500e+01  1.000e+01  3.092e-02 0.000e+00  9.804e+01 1.775e-01 7.890e-02 2.126e-02 2.130e-02 4.934e-03 2.724e-02 3.904e-02 2.193e-03 6.740e-02 7.227e-02 #  p p > zp > l+ l-
3.250e+03 1.500e+01  1.000e+01  3.295e-02 0.000e+00  1.186e+02 1.775e-01 7.890e-02 2.126e-02 2.130e-02 4.598e-03 2.866e-02 3.594e-02 2.044e-03 6.034e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.500e+01  1.000e+01  3.498e-02 0.000e+00  1.419e+02 1.775e-01 7.890e-02 2.126e-02 2.130e-02 4.004e-03 4.315e-02 3.341e-02 1.780e-03 5.557e-02 6.028e-02 #  p p > zp > l+ l-
3.650e+03 1.500e+01  1.000e+01  3.700e-02 0.000e+00  1.680e+02 1.775e-01 7.890e-02 2.126e-02 2.130e-02 3.716e-03 3.122e-02 3.139e-02 1.652e-03 5.288e-02 5.633e-02 #  p p > zp > l+ l-
3.850e+03 1.500e+01  1.000e+01  3.903e-02 0.000e+00  1.972e+02 1.775e-01 7.890e-02 2.127e-02 2.130e-02 3.218e-03 3.101e-02 2.958e-02 1.430e-03 5.026e-02 5.394e-02 #  p p > zp > l+ l-
4.050e+03 1.500e+01  1.000e+01  4.106e-02 0.000e+00  2.296e+02 1.775e-01 7.890e-02 2.127e-02 2.130e-02 3.040e-03 4.156e-02 2.830e-02 1.351e-03 4.825e-02 5.266e-02 #  p p > zp > l+ l-
4.250e+03 1.500e+01  1.000e+01  4.309e-02 0.000e+00  2.653e+02 1.775e-01 7.890e-02 2.127e-02 2.130e-02 2.421e-03 3.412e-02 2.709e-02 1.076e-03 4.974e-02 5.207e-02 #  p p > zp > l+ l-
2.500e+02 1.600e+01  1.000e+01  2.394e-03 0.000e+00  5.149e-02 1.890e-01 7.383e-02 0.000e+00 1.993e-02 6.660e+00 5.194e+00 3.751e+00 2.601e+00 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.600e+01  1.000e+01  4.309e-03 0.000e+00  3.052e-01 1.859e-01 7.262e-02 1.631e-02 1.961e-02 2.214e+00 1.092e+00 1.251e+00 8.649e-01 3.898e+00 2.785e+00 #  p p > zp > l+ l-
6.500e+02 1.600e+01  1.000e+01  6.225e-03 0.000e+00  9.223e-01 1.854e-01 7.243e-02 1.888e-02 1.956e-02 9.628e-01 4.558e-01 6.270e-01 3.761e-01 2.437e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 1.600e+01  1.000e+01  8.140e-03 0.000e+00  2.063e+00 1.853e-01 7.240e-02 1.931e-02 1.955e-02 4.768e-01 3.074e-01 3.743e-01 1.862e-01 7.065e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 1.600e+01  1.000e+01  1.006e-02 0.000e+00  3.890e+00 1.853e-01 7.239e-02 1.942e-02 1.955e-02 2.512e-01 2.862e-01 2.446e-01 9.814e-02 7.211e-01 7.328e-01 #  p p > zp > l+ l-
1.250e+03 1.600e+01  1.000e+01  1.197e-02 0.000e+00  6.564e+00 1.853e-01 7.239e-02 1.947e-02 1.954e-02 1.433e-01 1.902e-01 1.714e-01 5.599e-02 6.699e-01 5.372e-01 #  p p > zp > l+ l-
1.450e+03 1.600e+01  1.000e+01  1.389e-02 0.000e+00  1.025e+01 1.853e-01 7.239e-02 1.949e-02 1.954e-02 8.438e-02 1.315e-01 1.276e-01 3.296e-02 6.289e-01 4.055e-01 #  p p > zp > l+ l-
1.650e+03 1.600e+01  1.000e+01  1.580e-02 0.000e+00  1.510e+01 1.853e-01 7.239e-02 1.950e-02 1.954e-02 5.095e-02 9.936e-02 1.003e-01 1.990e-02 3.464e-01 3.094e-01 #  p p > zp > l+ l-
1.850e+03 1.600e+01  1.000e+01  1.772e-02 0.000e+00  2.128e+01 1.853e-01 7.239e-02 1.950e-02 1.954e-02 3.144e-02 8.201e-02 8.104e-02 1.228e-02 3.022e-01 2.402e-01 #  p p > zp > l+ l-
2.050e+03 1.600e+01  1.000e+01  1.963e-02 0.000e+00  2.895e+01 1.853e-01 7.239e-02 1.951e-02 1.954e-02 2.043e-02 1.049e-01 6.803e-02 7.982e-03 2.263e-01 1.835e-01 #  p p > zp > l+ l-
2.250e+03 1.600e+01  1.000e+01  2.155e-02 0.000e+00  3.828e+01 1.853e-01 7.239e-02 1.951e-02 1.954e-02 1.368e-02 8.830e-02 5.860e-02 5.345e-03 1.557e-01 1.435e-01 #  p p > zp > l+ l-
2.450e+03 1.600e+01  1.000e+01  2.346e-02 0.000e+00  4.942e+01 1.853e-01 7.239e-02 1.951e-02 1.954e-02 8.696e-03 1.070e-01 5.205e-02 3.397e-03 1.186e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 1.600e+01  1.000e+01  2.538e-02 0.000e+00  6.254e+01 1.853e-01 7.239e-02 1.951e-02 1.954e-02 5.930e-03 5.338e-02 4.678e-02 2.317e-03 9.474e-02 9.674e-02 #  p p > zp > l+ l-
2.850e+03 1.600e+01  1.000e+01  2.729e-02 0.000e+00  7.780e+01 1.853e-01 7.239e-02 1.951e-02 1.954e-02 6.057e-03 2.816e-02 4.232e-02 2.366e-03 7.953e-02 8.205e-02 #  p p > zp > l+ l-
3.050e+03 1.600e+01  1.000e+01  2.921e-02 0.000e+00  9.535e+01 1.853e-01 7.239e-02 1.951e-02 1.954e-02 4.508e-03 2.710e-02 3.875e-02 1.761e-03 6.738e-02 7.226e-02 #  p p > zp > l+ l-
3.250e+03 1.600e+01  1.000e+01  3.112e-02 0.000e+00  1.154e+02 1.853e-01 7.239e-02 1.951e-02 1.954e-02 4.151e-03 2.845e-02 3.568e-02 1.621e-03 6.033e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.600e+01  1.000e+01  3.304e-02 0.000e+00  1.380e+02 1.853e-01 7.239e-02 1.951e-02 1.954e-02 3.664e-03 4.302e-02 3.318e-02 1.431e-03 5.555e-02 6.027e-02 #  p p > zp > l+ l-
3.650e+03 1.600e+01  1.000e+01  3.495e-02 0.000e+00  1.634e+02 1.853e-01 7.239e-02 1.951e-02 1.954e-02 3.311e-03 3.090e-02 3.118e-02 1.293e-03 5.285e-02 5.631e-02 #  p p > zp > l+ l-
3.850e+03 1.600e+01  1.000e+01  3.687e-02 0.000e+00  1.918e+02 1.853e-01 7.239e-02 1.951e-02 1.954e-02 3.197e-03 3.066e-02 2.939e-02 1.249e-03 5.026e-02 5.391e-02 #  p p > zp > l+ l-
4.050e+03 1.600e+01  1.000e+01  3.878e-02 0.000e+00  2.233e+02 1.853e-01 7.239e-02 1.951e-02 1.954e-02 2.704e-03 4.149e-02 2.813e-02 1.056e-03 4.822e-02 5.262e-02 #  p p > zp > l+ l-
4.250e+03 1.600e+01  1.000e+01  4.070e-02 0.000e+00  2.580e+02 1.853e-01 7.239e-02 1.951e-02 1.954e-02 2.179e-03 3.386e-02 2.694e-02 8.510e-04 4.971e-02 5.203e-02 #  p p > zp > l+ l-
2.500e+02 1.700e+01  1.000e+01  2.317e-03 0.000e+00  5.251e-02 1.960e-01 6.782e-02 0.000e+00 1.831e-02 6.470e+00 5.194e+00 3.751e+00 2.239e+00 5.271e+00 6.898e+00 #  p p > zp > l+ l-
4.500e+02 1.700e+01  1.000e+01  4.171e-03 0.000e+00  3.109e-01 1.931e-01 6.680e-02 1.500e-02 1.804e-02 2.154e+00 1.092e+00 1.251e+00 7.453e-01 3.899e+00 2.786e+00 #  p p > zp > l+ l-
6.500e+02 1.700e+01  1.000e+01  6.025e-03 0.000e+00  9.392e-01 1.926e-01 6.664e-02 1.737e-02 1.799e-02 9.368e-01 4.559e-01 6.272e-01 3.242e-01 2.437e+00 1.607e+00 #  p p > zp > l+ l-
8.500e+02 1.700e+01  1.000e+01  7.879e-03 0.000e+00  2.101e+00 1.925e-01 6.661e-02 1.776e-02 1.799e-02 4.639e-01 3.076e-01 3.745e-01 1.605e-01 7.066e-01 1.041e+00 #  p p > zp > l+ l-
1.050e+03 1.700e+01  1.000e+01  9.733e-03 0.000e+00  3.961e+00 1.925e-01 6.661e-02 1.787e-02 1.798e-02 2.445e-01 2.864e-01 2.448e-01 8.459e-02 7.213e-01 7.330e-01 #  p p > zp > l+ l-
1.250e+03 1.700e+01  1.000e+01  1.159e-02 0.000e+00  6.683e+00 1.925e-01 6.660e-02 1.791e-02 1.798e-02 1.395e-01 1.904e-01 1.716e-01 4.827e-02 6.702e-01 5.374e-01 #  p p > zp > l+ l-
1.450e+03 1.700e+01  1.000e+01  1.344e-02 0.000e+00  1.043e+01 1.925e-01 6.660e-02 1.793e-02 1.798e-02 8.214e-02 1.316e-01 1.278e-01 2.842e-02 6.291e-01 4.057e-01 #  p p > zp > l+ l-
1.650e+03 1.700e+01  1.000e+01  1.529e-02 0.000e+00  1.537e+01 1.925e-01 6.660e-02 1.794e-02 1.798e-02 4.960e-02 9.955e-02 1.004e-01 1.716e-02 3.466e-01 3.095e-01 #  p p > zp > l+ l-
1.850e+03 1.700e+01  1.000e+01  1.715e-02 0.000e+00  2.167e+01 1.925e-01 6.660e-02 1.794e-02 1.798e-02 3.061e-02 8.214e-02 8.123e-02 1.059e-02 3.023e-01 2.403e-01 #  p p > zp > l+ l-
2.050e+03 1.700e+01  1.000e+01  1.900e-02 0.000e+00  2.948e+01 1.925e-01 6.660e-02 1.795e-02 1.798e-02 1.990e-02 1.050e-01 6.823e-02 6.885e-03 2.263e-01 1.835e-01 #  p p > zp > l+ l-
2.250e+03 1.700e+01  1.000e+01  2.086e-02 0.000e+00  3.898e+01 1.925e-01 6.660e-02 1.795e-02 1.798e-02 1.328e-02 8.863e-02 5.880e-02 4.594e-03 1.557e-01 1.436e-01 #  p p > zp > l+ l-
2.450e+03 1.700e+01  1.000e+01  2.271e-02 0.000e+00  5.032e+01 1.925e-01 6.660e-02 1.795e-02 1.798e-02 8.482e-03 1.073e-01 5.226e-02 2.935e-03 1.187e-01 1.163e-01 #  p p > zp > l+ l-
2.650e+03 1.700e+01  1.000e+01  2.456e-02 0.000e+00  6.368e+01 1.925e-01 6.660e-02 1.795e-02 1.798e-02 5.792e-03 5.356e-02 4.698e-02 2.004e-03 9.475e-02 9.676e-02 #  p p > zp > l+ l-
2.850e+03 1.700e+01  1.000e+01  2.642e-02 0.000e+00  7.922e+01 1.925e-01 6.660e-02 1.795e-02 1.798e-02 5.937e-03 2.826e-02 4.251e-02 2.054e-03 7.953e-02 8.206e-02 #  p p > zp > l+ l-
3.050e+03 1.700e+01  1.000e+01  2.827e-02 0.000e+00  9.709e+01 1.925e-01 6.660e-02 1.795e-02 1.798e-02 4.441e-03 2.719e-02 3.894e-02 1.537e-03 6.739e-02 7.227e-02 #  p p > zp > l+ l-
3.250e+03 1.700e+01  1.000e+01  3.012e-02 0.000e+00  1.175e+02 1.925e-01 6.660e-02 1.795e-02 1.798e-02 4.118e-03 2.859e-02 3.585e-02 1.425e-03 6.034e-02 6.581e-02 #  p p > zp > l+ l-
3.450e+03 1.700e+01  1.000e+01  3.198e-02 0.000e+00  1.405e+02 1.925e-01 6.660e-02 1.795e-02 1.798e-02 3.600e-03 4.311e-02 3.333e-02 1.246e-03 5.557e-02 6.028e-02 #  p p > zp > l+ l-
3.650e+03 1.700e+01  1.000e+01  3.383e-02 0.000e+00  1.664e+02 1.925e-01 6.660e-02 1.795e-02 1.798e-02 3.339e-03 3.110e-02 3.132e-02 1.155e-03 5.287e-02 5.632e-02 #  p p > zp > l+ l-
3.850e+03 1.700e+01  1.000e+01  3.569e-02 0.000e+00  1.953e+02 1.925e-01 6.660e-02 1.795e-02 1.798e-02 2.885e-03 3.088e-02 2.951e-02 9.982e-04 5.026e-02 5.393e-02 #  p p > zp > l+ l-
4.050e+03 1.700e+01  1.000e+01  3.754e-02 0.000e+00  2.273e+02 1.925e-01 6.660e-02 1.795e-02 1.798e-02 2.700e-03 4.154e-02 2.824e-02 9.342e-04 4.824e-02 5.264e-02 #  p p > zp > l+ l-
4.250e+03 1.700e+01  1.000e+01  3.939e-02 0.000e+00  2.627e+02 1.925e-01 6.660e-02 1.795e-02 1.798e-02 2.168e-03 3.403e-02 2.704e-02 7.502e-04 4.973e-02 5.206e-02 #  p p > zp > l+ l-
2.500e+02 1.800e+01  1.000e+01  2.312e-03 0.000e+00  5.676e-02 2.024e-01 6.248e-02 0.000e+00 1.687e-02 6.655e+00 5.195e+00 3.752e+00 2.054e+00 5.272e+00 6.899e+00 #  p p > zp > l+ l-
4.500e+02 1.800e+01  1.000e+01  4.163e-03 0.000e+00  3.357e-01 1.996e-01 6.161e-02 1.384e-02 1.664e-02 2.218e+00 1.093e+00 1.252e+00 6.846e-01 3.900e+00 2.787e+00 #  p p > zp > l+ l-
6.500e+02 1.800e+01  1.000e+01  6.012e-03 0.000e+00  1.014e+00 1.992e-01 6.148e-02 1.603e-02 1.660e-02 9.653e-01 4.564e-01 6.281e-01 2.979e-01 2.438e+00 1.608e+00 #  p p > zp > l+ l-
8.500e+02 1.800e+01  1.000e+01  7.862e-03 0.000e+00  2.268e+00 1.991e-01 6.145e-02 1.639e-02 1.659e-02 4.779e-01 3.086e-01 3.754e-01 1.475e-01 7.072e-01 1.042e+00 #  p p > zp > l+ l-
1.050e+03 1.800e+01  1.000e+01  9.713e-03 0.000e+00  4.276e+00 1.991e-01 6.145e-02 1.649e-02 1.659e-02 2.518e-01 2.873e-01 2.457e-01 7.772e-02 7.221e-01 7.339e-01 #  p p > zp > l+ l-
1.250e+03 1.800e+01  1.000e+01  1.156e-02 0.000e+00  7.214e+00 1.991e-01 6.145e-02 1.653e-02 1.659e-02 1.438e-01 1.913e-01 1.725e-01 4.437e-02 6.714e-01 5.383e-01 #  p p > zp > l+ l-
1.450e+03 1.800e+01  1.000e+01  1.341e-02 0.000e+00  1.126e+01 1.991e-01 6.145e-02 1.654e-02 1.659e-02 8.472e-02 1.322e-01 1.286e-01 2.615e-02 6.303e-01 4.064e-01 #  p p > zp > l+ l-
1.650e+03 1.800e+01  1.000e+01  1.526e-02 0.000e+00  1.659e+01 1.991e-01 6.144e-02 1.655e-02 1.659e-02 5.110e-02 1.004e-01 1.013e-01 1.577e-02 3.476e-01 3.102e-01 #  p p > zp > l+ l-
1.850e+03 1.800e+01  1.000e+01  1.711e-02 0.000e+00  2.339e+01 1.991e-01 6.144e-02 1.655e-02 1.659e-02 3.172e-02 8.272e-02 8.207e-02 9.790e-03 3.027e-01 2.407e-01 #  p p > zp > l+ l-
2.050e+03 1.800e+01  1.000e+01  1.896e-02 0.000e+00  3.182e+01 1.991e-01 6.144e-02 1.656e-02 1.659e-02 2.088e-02 1.056e-01 6.910e-02 6.443e-03 2.266e-01 1.838e-01 #  p p > zp > l+ l-
2.250e+03 1.800e+01  1.000e+01  2.081e-02 0.000e+00  4.207e+01 1.991e-01 6.144e-02 1.656e-02 1.659e-02 1.389e-02 9.012e-02 5.968e-02 4.288e-03 1.559e-01 1.438e-01 #  p p > zp > l+ l-
2.450e+03 1.800e+01  1.000e+01  2.266e-02 0.000e+00  5.432e+01 1.991e-01 6.144e-02 1.656e-02 1.659e-02 9.073e-03 1.089e-01 5.318e-02 2.800e-03 1.188e-01 1.164e-01 #  p p > zp > l+ l-
2.650e+03 1.800e+01  1.000e+01  2.451e-02 0.000e+00  6.874e+01 1.991e-01 6.144e-02 1.656e-02 1.659e-02 6.068e-03 5.436e-02 4.790e-02 1.873e-03 9.481e-02 9.684e-02 #  p p > zp > l+ l-
2.850e+03 1.800e+01  1.000e+01  2.636e-02 0.000e+00  8.551e+01 1.991e-01 6.144e-02 1.656e-02 1.659e-02 6.383e-03 2.867e-02 4.339e-02 1.970e-03 7.955e-02 8.214e-02 #  p p > zp > l+ l-
3.050e+03 1.800e+01  1.000e+01  2.821e-02 0.000e+00  1.048e+02 1.991e-01 6.144e-02 1.656e-02 1.659e-02 4.644e-03 2.761e-02 3.976e-02 1.433e-03 6.744e-02 7.230e-02 #  p p > zp > l+ l-
3.250e+03 1.800e+01  1.000e+01  3.006e-02 0.000e+00  1.268e+02 1.991e-01 6.144e-02 1.656e-02 1.659e-02 4.504e-03 2.921e-02 3.659e-02 1.390e-03 6.038e-02 6.582e-02 #  p p > zp > l+ l-
3.450e+03 1.800e+01  1.000e+01  3.191e-02 0.000e+00  1.517e+02 1.991e-01 6.144e-02 1.656e-02 1.659e-02 3.772e-03 4.348e-02 3.400e-02 1.164e-03 5.563e-02 6.031e-02 #  p p > zp > l+ l-
3.650e+03 1.800e+01  1.000e+01  3.376e-02 0.000e+00  1.796e+02 1.991e-01 6.144e-02 1.656e-02 1.659e-02 3.584e-03 3.203e-02 3.192e-02 1.106e-03 5.296e-02 5.639e-02 #  p p > zp > l+ l-
3.850e+03 1.800e+01  1.000e+01  3.561e-02 0.000e+00  2.108e+02 1.991e-01 6.144e-02 1.656e-02 1.659e-02 3.183e-03 3.191e-02 3.005e-02 9.824e-04 5.028e-02 5.401e-02 #  p p > zp > l+ l-
4.050e+03 1.800e+01  1.000e+01  3.746e-02 0.000e+00  2.454e+02 1.991e-01 6.144e-02 1.656e-02 1.659e-02 3.283e-03 4.176e-02 2.874e-02 1.013e-03 4.832e-02 5.275e-02 #  p p > zp > l+ l-
4.250e+03 1.800e+01  1.000e+01  3.931e-02 0.000e+00  2.836e+02 1.991e-01 6.144e-02 1.656e-02 1.659e-02 2.490e-03 3.480e-02 2.748e-02 7.686e-04 4.981e-02 5.218e-02 #  p p > zp > l+ l-
2.500e+02 1.900e+01  1.000e+01  2.018e-03 0.000e+00  4.679e-02 2.084e-01 5.772e-02 0.000e+00 1.558e-02 5.216e+00 5.193e+00 3.750e+00 1.445e+00 5.270e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 1.900e+01  1.000e+01  3.632e-03 0.000e+00  2.764e-01 2.057e-01 5.698e-02 1.279e-02 1.538e-02 1.740e+00 1.092e+00 1.250e+00 4.821e-01 3.896e+00 2.784e+00 #  p p > zp > l+ l-
6.500e+02 1.900e+01  1.000e+01  5.247e-03 0.000e+00  8.347e-01 2.053e-01 5.686e-02 1.483e-02 1.535e-02 7.572e-01 4.552e-01 6.260e-01 2.097e-01 2.435e+00 1.606e+00 #  p p > zp > l+ l-
8.500e+02 1.900e+01  1.000e+01  6.861e-03 0.000e+00  1.867e+00 2.052e-01 5.684e-02 1.516e-02 1.535e-02 3.748e-01 3.062e-01 3.733e-01 1.038e-01 7.057e-01 1.040e+00 #  p p > zp > l+ l-
1.050e+03 1.900e+01  1.000e+01  8.475e-03 0.000e+00  3.520e+00 2.052e-01 5.684e-02 1.525e-02 1.535e-02 1.969e-01 2.852e-01 2.436e-01 5.455e-02 7.202e-01 7.317e-01 #  p p > zp > l+ l-
1.250e+03 1.900e+01  1.000e+01  1.009e-02 0.000e+00  5.939e+00 2.052e-01 5.684e-02 1.529e-02 1.535e-02 1.126e-01 1.891e-01 1.704e-01 3.119e-02 6.684e-01 5.362e-01 #  p p > zp > l+ l-
1.450e+03 1.900e+01  1.000e+01  1.170e-02 0.000e+00  9.270e+00 2.052e-01 5.684e-02 1.530e-02 1.535e-02 6.628e-02 1.308e-01 1.266e-01 1.836e-02 6.276e-01 4.046e-01 #  p p > zp > l+ l-
1.650e+03 1.900e+01  1.000e+01  1.332e-02 0.000e+00  1.366e+01 2.052e-01 5.683e-02 1.531e-02 1.535e-02 3.992e-02 9.839e-02 9.928e-02 1.106e-02 3.453e-01 3.086e-01 #  p p > zp > l+ l-
1.850e+03 1.900e+01  1.000e+01  1.493e-02 0.000e+00  1.925e+01 2.052e-01 5.683e-02 1.531e-02 1.535e-02 2.444e-02 8.133e-02 8.007e-02 6.770e-03 3.017e-01 2.397e-01 #  p p > zp > l+ l-
2.050e+03 1.900e+01  1.000e+01  1.655e-02 0.000e+00  2.620e+01 2.052e-01 5.683e-02 1.531e-02 1.535e-02 1.595e-02 1.042e-01 6.702e-02 4.418e-03 2.260e-01 1.831e-01 #  p p > zp > l+ l-
2.250e+03 1.900e+01  1.000e+01  1.816e-02 0.000e+00  3.464e+01 2.052e-01 5.683e-02 1.532e-02 1.535e-02 1.056e-02 8.658e-02 5.758e-02 2.925e-03 1.556e-01 1.433e-01 #  p p > zp > l+ l-
2.450e+03 1.900e+01  1.000e+01  1.978e-02 0.000e+00  4.472e+01 2.052e-01 5.683e-02 1.532e-02 1.535e-02 6.758e-03 1.052e-01 5.099e-02 1.872e-03 1.185e-01 1.162e-01 #  p p > zp > l+ l-
2.650e+03 1.900e+01  1.000e+01  2.139e-02 0.000e+00  5.659e+01 2.052e-01 5.683e-02 1.532e-02 1.535e-02 4.390e-03 5.247e-02 4.572e-02 1.216e-03 9.467e-02 9.665e-02 #  p p > zp > l+ l-
2.850e+03 1.900e+01  1.000e+01  2.300e-02 0.000e+00  7.039e+01 2.052e-01 5.683e-02 1.532e-02 1.535e-02 3.000e-03 2.768e-02 4.132e-02 8.310e-04 7.950e-02 8.196e-02 #  p p > zp > l+ l-
3.050e+03 1.900e+01  1.000e+01  2.462e-02 0.000e+00  8.628e+01 2.052e-01 5.683e-02 1.532e-02 1.535e-02 3.303e-03 2.662e-02 3.781e-02 9.151e-04 6.732e-02 7.222e-02 #  p p > zp > l+ l-
3.250e+03 1.900e+01  1.000e+01  2.623e-02 0.000e+00  1.044e+02 2.052e-01 5.683e-02 1.532e-02 1.535e-02 3.097e-03 2.773e-02 3.483e-02 8.579e-04 6.028e-02 6.580e-02 #  p p > zp > l+ l-
3.450e+03 1.900e+01  1.000e+01  2.785e-02 0.000e+00  1.249e+02 2.052e-01 5.683e-02 1.532e-02 1.535e-02 2.691e-03 4.259e-02 3.241e-02 7.455e-04 5.548e-02 6.022e-02 #  p p > zp > l+ l-
3.650e+03 1.900e+01  1.000e+01  2.946e-02 0.000e+00  1.479e+02 2.052e-01 5.683e-02 1.532e-02 1.535e-02 2.330e-03 2.985e-02 3.048e-02 6.455e-04 5.274e-02 5.622e-02 #  p p > zp > l+ l-
3.850e+03 1.900e+01  1.000e+01  3.108e-02 0.000e+00  1.735e+02 2.052e-01 5.683e-02 1.532e-02 1.535e-02 2.216e-03 2.950e-02 2.878e-02 6.138e-04 5.024e-02 5.381e-02 #  p p > zp > l+ l-
4.050e+03 1.900e+01  1.000e+01  3.269e-02 0.000e+00  2.020e+02 2.052e-01 5.683e-02 1.532e-02 1.535e-02 2.108e-03 4.122e-02 2.756e-02 5.840e-04 4.813e-02 5.250e-02 #  p p > zp > l+ l-
4.250e+03 1.900e+01  1.000e+01  3.431e-02 0.000e+00  2.334e+02 2.052e-01 5.683e-02 1.532e-02 1.535e-02 1.632e-03 3.297e-02 2.642e-02 4.521e-04 4.962e-02 5.188e-02 #  p p > zp > l+ l-
2.500e+02 2.000e+01  1.000e+01  1.907e-03 0.000e+00  4.513e-02 2.138e-01 5.346e-02 0.000e+00 1.443e-02 4.783e+00 5.193e+00 3.750e+00 1.196e+00 5.269e+00 6.896e+00 #  p p > zp > l+ l-
4.500e+02 2.000e+01  1.000e+01  3.433e-03 0.000e+00  2.664e-01 2.113e-01 5.283e-02 1.186e-02 1.426e-02 1.597e+00 1.091e+00 1.250e+00 3.994e-01 3.895e+00 2.784e+00 #  p p > zp > l+ l-
6.500e+02 2.000e+01  1.000e+01  4.959e-03 0.000e+00  8.043e-01 2.109e-01 5.273e-02 1.375e-02 1.424e-02 6.951e-01 4.550e-01 6.257e-01 1.738e-01 2.435e+00 1.606e+00 #  p p > zp > l+ l-
8.500e+02 2.000e+01  1.000e+01  6.485e-03 0.000e+00  1.799e+00 2.108e-01 5.271e-02 1.406e-02 1.423e-02 3.441e-01 3.058e-01 3.729e-01 8.601e-02 7.055e-01 1.040e+00 #  p p > zp > l+ l-
1.050e+03 2.000e+01  1.000e+01  8.011e-03 0.000e+00  3.392e+00 2.108e-01 5.270e-02 1.414e-02 1.423e-02 1.808e-01 2.848e-01 2.432e-01 4.521e-02 7.198e-01 7.313e-01 #  p p > zp > l+ l-
1.250e+03 2.000e+01  1.000e+01  9.537e-03 0.000e+00  5.723e+00 2.108e-01 5.270e-02 1.417e-02 1.423e-02 1.034e-01 1.888e-01 1.701e-01 2.584e-02 6.679e-01 5.358e-01 #  p p > zp > l+ l-
1.450e+03 2.000e+01  1.000e+01  1.106e-02 0.000e+00  8.933e+00 2.108e-01 5.270e-02 1.419e-02 1.423e-02 6.077e-02 1.306e-01 1.263e-01 1.519e-02 6.271e-01 4.042e-01 #  p p > zp > l+ l-
1.650e+03 2.000e+01  1.000e+01  1.259e-02 0.000e+00  1.316e+01 2.108e-01 5.270e-02 1.420e-02 1.423e-02 3.662e-02 9.805e-02 9.894e-02 9.156e-03 3.449e-01 3.083e-01 #  p p > zp > l+ l-
1.850e+03 2.000e+01  1.000e+01  1.412e-02 0.000e+00  1.855e+01 2.108e-01 5.270e-02 1.420e-02 1.423e-02 2.242e-02 8.110e-02 7.974e-02 5.606e-03 3.015e-01 2.396e-01 #  p p > zp > l+ l-
2.050e+03 2.000e+01  1.000e+01  1.564e-02 0.000e+00  2.524e+01 2.108e-01 5.270e-02 1.420e-02 1.423e-02 1.460e-02 1.040e-01 6.668e-02 3.651e-03 2.258e-01 1.830e-01 #  p p > zp > l+ l-
2.250e+03 2.000e+01  1.000e+01  1.717e-02 0.000e+00  3.338e+01 2.108e-01 5.270e-02 1.420e-02 1.423e-02 9.642e-03 8.599e-02 5.723e-02 2.411e-03 1.555e-01 1.432e-01 #  p p > zp > l+ l-
2.450e+03 2.000e+01  1.000e+01  1.869e-02 0.000e+00  4.309e+01 2.108e-01 5.270e-02 1.420e-02 1.423e-02 6.199e-03 1.046e-01 5.063e-02 1.550e-03 1.184e-01 1.161e-01 #  p p > zp > l+ l-
2.650e+03 2.000e+01  1.000e+01  2.022e-02 0.000e+00  5.453e+01 2.108e-01 5.270e-02 1.420e-02 1.423e-02 4.007e-03 5.215e-02 4.536e-02 1.002e-03 9.465e-02 9.662e-02 #  p p > zp > l+ l-
2.850e+03 2.000e+01  1.000e+01  2.175e-02 0.000e+00  6.783e+01 2.108e-01 5.270e-02 1.420e-02 1.423e-02 2.734e-03 2.752e-02 4.098e-02 6.834e-04 7.949e-02 8.193e-02 #  p p > zp > l+ l-
3.050e+03 2.000e+01  1.000e+01  2.327e-02 0.000e+00  8.314e+01 2.108e-01 5.270e-02 1.420e-02 1.423e-02 2.693e-03 2.645e-02 3.749e-02 6.734e-04 6.730e-02 7.220e-02 #  p p > zp > l+ l-
3.250e+03 2.000e+01  1.000e+01  2.480e-02 0.000e+00  1.006e+02 2.108e-01 5.270e-02 1.420e-02 1.423e-02 2.758e-03 2.748e-02 3.454e-02 6.896e-04 6.026e-02 6.580e-02 #  p p > zp > l+ l-
3.450e+03 2.000e+01  1.000e+01  2.632e-02 0.000e+00  1.203e+02 2.108e-01 5.270e-02 1.420e-02 1.423e-02 2.420e-03 4.244e-02 3.215e-02 6.051e-04 5.546e-02 6.021e-02 #  p p > zp > l+ l-
3.650e+03 2.000e+01  1.000e+01  2.785e-02 0.000e+00  1.425e+02 2.108e-01 5.270e-02 1.420e-02 1.423e-02 2.086e-03 2.949e-02 3.025e-02 5.215e-04 5.270e-02 5.619e-02 #  p p > zp > l+ l-
3.850e+03 2.000e+01  1.000e+01  2.938e-02 0.000e+00  1.672e+02 2.108e-01 5.270e-02 1.420e-02 1.423e-02 1.973e-03 2.911e-02 2.857e-02 4.932e-04 5.023e-02 5.377e-02 #  p p > zp > l+ l-
4.050e+03 2.000e+01  1.000e+01  3.090e-02 0.000e+00  1.947e+02 2.108e-01 5.270e-02 1.420e-02 1.423e-02 1.869e-03 4.113e-02 2.736e-02 4.672e-04 4.809e-02 5.245e-02 #  p p > zp > l+ l-
4.250e+03 2.000e+01  1.000e+01  3.243e-02 0.000e+00  2.249e+02 2.108e-01 5.270e-02 1.420e-02 1.423e-02 1.329e-03 3.267e-02 2.625e-02 3.322e-04 4.959e-02 5.183e-02 #  p p > zp > l+ l-


==> anc/benRun_comb_2d.py <==
#! /usr/bin/env python2
# By Ben Allanach
# Runs 2d scans in Xe/Xmu v M1/1 TeV parameter space
import subprocess
import string
import time
import os
import math
import sys
import numpy as np
from io import StringIO
from shutil import copyfile
from multiprocessing import Pool
from datetime import date

# Define resolution and limits of scan
x_res = 40;       y_res = 20
start_x   = -2.0; end_x   =  2.0
start_mzp =  250; end_mzp =  4250

# From Fig 5 of 2306.08669: best-fit value of gauge coupling and mixing angle depending on xe/xmu
tsb_bf = {-2.0: -0.32848006, -1.9: -0.31532294, -1.8: -0.31231389, -1.7: -0.30375295, -1.6: -0.29517576, -1.5: -0.28630234, -1.4: -0.27768819, -1.3: -0.26836784, -1.2: -0.25974419, -1.1: -0.25088167, -1.0: -0.24130152, -0.9: -0.23296339, -0.8: -0.22421871, -0.7: -0.20191264, -0.6: -0.19781423, -0.5: -0.19296304,-0.4: -0.18154277,-0.3: -0.16936195,-0.2: -0.15591982,-0.1: -0.13906814,0.0: -0.11965444,0.1: -0.10034351,0.2: -0.05499057,0.3: -0.08467504,0.4: -0.09983802,0.5: -0.11367674,0.6: -0.12277346,0.7: -0.13452496,0.8: -0.14691959,0.9: -0.15725848,1.0: -0.16701372,1.1: -0.17674757,1.2: -0.18664052,1.3: -0.19644953,1.4: -0.20606450,1.5: -0.21562472, 1.6: -0.22512514, 1.7: -0.23385999, 1.8: -0.23500000, 1.9: -0.25308446, 2.0: -0.26235453}
gzp_bf = {-2.0: 0.01533705, -1.9: 0.01636331, -1.8: 0.01647575, -1.7: 0.01714047, -1.6: 0.01783881, -1.5: 0.01863190, -1.4: 0.01942684, -1.3: 0.02037448, -1.2: 0.02127785, -1.1: 0.02226960, -1.0: 0.02344652, -0.9: 0.02446920, -0.8: 0.02561967, -0.7: 0.02979280, -0.6: 0.03008404, -0.5: 0.03046725, -0.4: 0.03248998, -0.3: 0.03475865, -0.2: 0.03747073, -0.1: 0.04127122, 0.0: 0.04591103, 0.1: 0.05013241, 0.2: 0.06739705, 0.3: 0.05448499, 0.4: 0.05025623, 0.5: 0.04716851, 0.6: 0.04872177, 0.7: 0.04623276, 0.8: 0.04165386, 0.9: 0.04031524, 1.0: 0.03917162, 1.1: 0.03779613, 1.2: 0.03586931, 1.3: 0.03400311, 1.4: 0.03222375, 1.5: 0.03041410, 1.6: 0.02872937, 1.7: 0.02780747, 1.8: 0.02775000, 1.9: 0.02421562, 2.0: 0.02288974}
# the dictionary is indexed by mass. The bound will be present if between 250-6000 (in GeV) and is divisible by 10. From HEPDATA for 
expected_dimuon_0 = {250: 6.8848, 251: 6.83337, 252: 6.78194, 253: 6.73051, 254: 6.67908, 255: 6.62765, 256: 6.57622, 257: 6.5248, 258: 6.47337, 259: 6.42194, 260: 6.37051, 261: 6.31908, 262: 6.26765, 263: 6.21622, 264: 6.1648, 265: 6.11337, 266: 6.06194, 267: 6.01051, 268: 5.96359, 269: 5.91799, 270: 5.87371, 271: 5.83073, 272: 5.78908, 273: 5.74874, 274: 5.70971, 275: 5.672, 276: 5.6356, 277: 5.60052, 278: 5.56675, 279: 5.5343, 280: 5.50317, 281: 5.47334, 282: 5.44484, 283: 5.41765, 284: 5.39126, 285: 5.36568, 286: 5.3409, 287: 5.31693, 288: 5.29376, 289: 5.27139, 290: 5.24983, 291: 5.22908, 292: 5.20913, 293: 5.18998, 294: 5.17135, 295: 5.15325, 296: 5.13566, 297: 5.11859, 298: 5.10204, 299: 5.0847, 300: 5.06656, 301: 5.04762, 302: 5.02789, 303: 5.00736, 304: 4.98684, 305: 4.96633, 306: 4.94582, 307: 4.92532, 308: 4.90483, 309: 4.88435, 310: 4.86387, 311: 4.8434, 312: 4.82294, 313: 4.80248, 314: 4.78156, 315: 4.76018, 316: 4.73833, 317: 4.71602, 318: 4.69325, 319: 4.67052, 320: 4.64784, 321: 4.62521, 322: 4.60262, 323: 4.58008, 324: 4.55778, 325: 4.53571, 326: 4.51388, 327: 4.49229, 328: 4.47094, 329: 4.45011, 330: 4.4298, 331: 4.41001, 332: 4.39075, 333: 4.372, 334: 4.35379, 335: 4.33609, 336: 4.31891, 337: 4.30226, 338: 4.28613, 339: 4.26972, 340: 4.25303, 341: 4.23606, 342: 4.21881, 343: 4.20128, 344: 4.18352, 345: 4.16552, 346: 4.1473, 347: 4.12884, 348: 4.11015, 349: 4.0917, 350: 4.07349, 351: 4.05552, 352: 4.03779, 353: 4.0203, 354: 4.00305, 355: 3.98603, 356: 3.96926, 357: 3.95273, 358: 3.93643, 359: 3.92019, 360: 3.90399, 361: 3.88784, 362: 3.87174, 363: 3.85569, 364: 3.83969, 365: 3.82374, 366: 3.80784, 367: 3.79198, 368: 3.77618, 369: 3.76042, 370: 3.74471, 371: 3.72905, 372: 3.71344, 373: 3.69788, 374: 3.68243, 375: 3.66709, 376: 3.65185, 377: 3.63673, 378: 3.62171, 379: 3.60675, 380: 3.59186, 381: 3.57702, 382: 3.56224, 383: 3.54753, 384: 3.5329, 385: 3.51835, 386: 3.50389, 387: 3.48951, 388: 3.47521, 389: 3.46101, 390: 3.44688, 391: 3.43284, 392: 3.41888, 393: 3.40501, 394: 3.39125, 395: 3.37761, 396: 3.36407, 397: 3.35065, 398: 3.33734, 399: 3.32414, 400: 3.31106, 401: 3.29809, 402: 3.28523, 403: 3.27248, 404: 3.25988, 405: 3.24742, 406: 3.23511, 407: 3.22294, 408: 3.21091, 409: 3.19897, 410: 3.18712, 411: 3.17535, 412: 3.16366, 413: 3.15206, 414: 3.14054, 415: 3.12911, 416: 3.11776, 417: 3.10649, 418: 3.09531, 419: 3.08419, 420: 3.07313, 421: 3.06214, 422: 3.0512, 423: 3.04032, 424: 3.02953, 425: 3.01883, 426: 3.00822, 427: 2.99771, 428: 2.98728, 429: 2.97692, 430: 2.96661, 431: 2.95638, 432: 2.9462, 433: 2.93609, 434: 2.92605, 435: 2.91609, 436: 2.90621, 437: 2.8964, 438: 2.88667, 439: 2.87699, 440: 2.86735, 441: 2.85775, 442: 2.8482, 443: 2.83869, 444: 2.82925, 445: 2.81986, 446: 2.81053, 447: 2.80126, 448: 2.79205, 449: 2.78289, 450: 2.7738, 451: 2.76477, 452: 2.75579, 453: 2.74687, 454: 2.73803, 455: 2.72926, 456: 2.72056, 457: 2.71193, 458: 2.70337, 459: 2.69486, 460: 2.68638, 461: 2.67795, 462: 2.66956, 463: 2.6612, 464: 2.65291, 465: 2.64466, 466: 2.63647, 467: 2.62833, 468: 2.62025, 469: 2.6122, 470: 2.60419, 471: 2.59622, 472: 2.58829, 473: 2.5804, 474: 2.57256, 475: 2.56477, 476: 2.55702, 477: 2.54932, 478: 2.54167, 479: 2.53406, 480: 2.52648, 481: 2.51893, 482: 2.51142, 483: 2.50394, 484: 2.4965, 485: 2.48911, 486: 2.48176, 487: 2.47445, 488: 2.46719, 489: 2.45996, 490: 2.45276, 491: 2.44558, 492: 2.43844, 493: 2.43133, 494: 2.42426, 495: 2.41723, 496: 2.41024, 497: 2.40328, 498: 2.39637, 499: 2.38948, 500: 2.38261, 501: 2.37578, 502: 2.36897, 503: 2.36219, 504: 2.35544, 505: 2.34873, 506: 2.34205, 507: 2.3354, 508: 2.32879, 509: 2.3222, 510: 2.31563, 511: 2.30909, 512: 2.30257, 513: 2.29608, 514: 2.28962, 515: 2.28318, 516: 2.27678, 517: 2.27041, 518: 2.26407, 519: 2.25775, 520: 2.25146, 521: 2.24518, 522: 2.23893, 523: 2.23269, 524: 2.22649, 525: 2.22032, 526: 2.21418, 527: 2.20806, 528: 2.20198, 529: 2.19592, 530: 2.18989, 531: 2.18387, 532: 2.17788, 533: 2.17191, 534: 2.16597, 535: 2.16004, 536: 2.15414, 537: 2.14826, 538: 2.1424, 539: 2.13656, 540: 2.13073, 541: 2.12492, 542: 2.11912, 543: 2.11334, 544: 2.10759, 545: 2.10186, 546: 2.09615, 547: 2.09047, 548: 2.08481, 549: 2.07917, 550: 2.07355, 551: 2.06794, 552: 2.06235, 553: 2.05678, 554: 2.05123, 555: 2.0457, 556: 2.0402, 557: 2.03472, 558: 2.02926, 559: 2.02381, 560: 2.01838, 561: 2.01296, 562: 2.00755, 563: 2.00215, 564: 1.99678, 565: 1.99142, 566: 1.98608, 567: 1.98075, 568: 1.97545, 569: 1.97016, 570: 1.96489, 571: 1.95964, 572: 1.9544, 573: 1.94918, 574: 1.94399, 575: 1.93882, 576: 1.93367, 577: 1.92854, 578: 1.92343, 579: 1.91834, 580: 1.91326, 581: 1.9082, 582: 1.90315, 583: 1.89811, 584: 1.89309, 585: 1.88809, 586: 1.88311, 587: 1.87815, 588: 1.87321, 589: 1.86827, 590: 1.86336, 591: 1.85845, 592: 1.85356, 593: 1.84869, 594: 1.84383, 595: 1.83899, 596: 1.83416, 597: 1.82936, 598: 1.82457, 599: 1.81979, 600: 1.81503, 601: 1.81028, 602: 1.80554, 603: 1.80082, 604: 1.79611, 605: 1.79142, 606: 1.78675, 607: 1.78209, 608: 1.77746, 609: 1.77283, 610: 1.76822, 611: 1.76362, 612: 1.75903, 613: 1.75446, 614: 1.7499, 615: 1.74536, 616: 1.74083, 617: 1.73632, 618: 1.73183, 619: 1.72735, 620: 1.72289, 621: 1.71843, 622: 1.71399, 623: 1.70955, 624: 1.70514, 625: 1.70074, 626: 1.69635, 627: 1.69198, 628: 1.68763, 629: 1.68329, 630: 1.67896, 631: 1.67464, 632: 1.67034, 633: 1.66604, 634: 1.66176, 635: 1.6575, 636: 1.65325, 637: 1.64902, 638: 1.64481, 639: 1.6406, 640: 1.63641, 641: 1.63223, 642: 1.62806, 643: 1.6239, 644: 1.61975, 645: 1.61562, 646: 1.61151, 647: 1.60741, 648: 1.60332, 649: 1.59925, 650: 1.59518, 651: 1.59113, 652: 1.58709, 653: 1.58306, 654: 1.57905, 655: 1.57505, 656: 1.57106, 657: 1.5671, 658: 1.56314, 659: 1.5592, 660: 1.55526, 661: 1.55134, 662: 1.54743, 663: 1.54353, 664: 1.53965, 665: 1.53578, 666: 1.53192, 667: 1.52808, 668: 1.52426, 669: 1.52044, 670: 1.51664, 671: 1.51284, 672: 1.50906, 673: 1.50528, 674: 1.50152, 675: 1.49778, 676: 1.49404, 677: 1.49033, 678: 1.48662, 679: 1.48293, 680: 1.47924, 681: 1.47557, 682: 1.4719, 683: 1.46825, 684: 1.46461, 685: 1.46099, 686: 1.45737, 687: 1.45378, 688: 1.45019, 689: 1.44662, 690: 1.44306, 691: 1.43951, 692: 1.43596, 693: 1.43243, 694: 1.42891, 695: 1.42541, 696: 1.42191, 697: 1.41843, 698: 1.41496, 699: 1.4115, 700: 1.40805, 701: 1.40461, 702: 1.40118, 703: 1.39776, 704: 1.3944, 705: 1.39112, 706: 1.3879, 707: 1.38475, 708: 1.38167, 709: 1.37865, 710: 1.3757, 711: 1.37281, 712: 1.36999, 713: 1.36723, 714: 1.36443, 715: 1.36159, 716: 1.3587, 717: 1.35578, 718: 1.35281, 719: 1.34979, 720: 1.34673, 721: 1.34362, 722: 1.34047, 723: 1.33727, 724: 1.33408, 725: 1.3309, 726: 1.32774, 727: 1.32459, 728: 1.32144, 729: 1.31831, 730: 1.31519, 731: 1.31208, 732: 1.30898, 733: 1.30588, 734: 1.30285, 735: 1.29989, 736: 1.297, 737: 1.29417, 738: 1.29139, 739: 1.28858, 740: 1.28571, 741: 1.28278, 742: 1.27978, 743: 1.2767, 744: 1.27354, 745: 1.27029, 746: 1.26697, 747: 1.26352, 748: 1.25997, 749: 1.25654, 750: 1.25316, 755: 1.23981, 760: 1.22686, 765: 1.21483, 770: 1.20348, 775: 1.19264, 780: 1.18156, 785: 1.16993, 790: 1.15833, 795: 1.14672, 800: 1.13618, 805: 1.12684, 810: 1.11658, 815: 1.10529, 820: 1.09405, 825: 1.08287, 830: 1.07177, 835: 1.06075, 840: 1.04981, 845: 1.03904, 850: 1.02932, 855: 1.02063, 860: 1.0113, 865: 1.00132, 870: 0.99146, 875: 0.981719, 880: 0.972143, 885: 0.962719, 890: 0.95436, 895: 0.947053, 900: 0.938988, 905: 0.929348, 910: 0.920838, 915: 0.915048, 920: 0.908405, 925: 0.900094, 930: 0.891884, 935: 0.882663, 940: 0.872474, 945: 0.862515, 950: 0.852785, 955: 0.844184, 960: 0.836682, 965: 0.82926, 970: 0.821986, 975: 0.813671, 980: 0.804315, 985: 0.796269, 990: 0.789436, 995: 0.782631, 1000: 0.775869, 1005: 0.769141, 1010: 0.763341, 1015: 0.758465, 1020: 0.753629, 1025: 0.747963, 1030: 0.741465, 1035: 0.735812, 1040: 0.731065, 1045: 0.72644, 1050: 0.721159, 1055: 0.715174, 1060: 0.709472, 1065: 0.703142, 1070: 0.695982, 1075: 0.689805, 1080: 0.684622, 1085: 0.677732, 1090: 0.669537, 1095: 0.663612, 1100: 0.659319, 1105: 0.654888, 1110: 0.650319, 1115: 0.645568, 1120: 0.640747, 1125: 0.635854, 1130: 0.63089, 1135: 0.625885, 1140: 0.621226, 1145: 0.616845, 1150: 0.612474, 1155: 0.608114, 1160: 0.603765, 1165: 0.599522, 1170: 0.595413, 1175: 0.591423, 1180: 0.587802, 1185: 0.583658, 1190: 0.578991, 1195: 0.574682, 1200: 0.569938, 1205: 0.56476, 1210: 0.559682, 1215: 0.55464, 1220: 0.549637, 1225: 0.545446, 1230: 0.541724, 1235: 0.537482, 1240: 0.533417, 1245: 0.529732, 1250: 0.526088, 1255: 0.52247, 1260: 0.51888, 1265: 0.514914, 1270: 0.510544, 1275: 0.506409, 1280: 0.502132, 1285: 0.497714, 1290: 0.493944, 1295: 0.490711, 1300: 0.487633, 1305: 0.484709, 1310: 0.481935, 1315: 0.478923, 1320: 0.475675, 1325: 0.472459, 1330: 0.469274, 1335: 0.466121, 1340: 0.463002, 1345: 0.459889, 1350: 0.456795, 1355: 0.45347, 1360: 0.449892, 1365: 0.446062, 1370: 0.441988, 1375: 0.438464, 1380: 0.435491, 1385: 0.432538, 1390: 0.429604, 1395: 0.426689, 1400: 0.423796, 1405: 0.421271, 1410: 0.419114, 1415: 0.416627, 1420: 0.413806, 1425: 0.410988, 1430: 0.408196, 1435: 0.405425, 1440: 0.402316, 1445: 0.398927, 1450: 0.395938, 1455: 0.393743, 1460: 0.39176, 1465: 0.389118, 1470: 0.386336, 1475: 0.383815, 1480: 0.381074, 1485: 0.378152, 1490: 0.375275, 1495: 0.372435, 1500: 0.369783, 1510: 0.36454, 1520: 0.359453, 1530: 0.354505, 1540: 0.349674, 1550: 0.344931, 1560: 0.340258, 1570: 0.335671, 1580: 0.331131, 1590: 0.326617, 1600: 0.322195, 1610: 0.317857, 1620: 0.3136, 1630: 0.309423, 1640: 0.30532, 1650: 0.301285, 1660: 0.29729, 1670: 0.29333, 1680: 0.289401, 1690: 0.285528, 1700: 0.281711, 1710: 0.277924, 1720: 0.274204, 1730: 0.270938, 1740: 0.2681, 1750: 0.264937, 1760: 0.261409, 1770: 0.258258, 1780: 0.255572, 1790: 0.252612, 1800: 0.249336, 1810: 0.24646, 1820: 0.243797, 1830: 0.240979, 1840: 0.238284, 1850: 0.235365, 1860: 0.232222, 1870: 0.229194, 1880: 0.226136, 1890: 0.22306, 1900: 0.219967, 1910: 0.216865, 1920: 0.213899, 1930: 0.211099, 1940: 0.208465, 1950: 0.205919, 1960: 0.20326, 1970: 0.200488, 1980: 0.197739, 1990: 0.195011, 2000: 0.192311, 2010: 0.189663, 2020: 0.187116, 2030: 0.184668, 2040: 0.182321, 2050: 0.180074, 2060: 0.177828, 2070: 0.175545, 2080: 0.173223, 2090: 0.170889, 2100: 0.168608, 2110: 0.16642, 2120: 0.164324, 2130: 0.162231, 2140: 0.160143, 2150: 0.1581, 2160: 0.156102, 2170: 0.154338, 2180: 0.152756, 2190: 0.151078, 2200: 0.149348, 2210: 0.147567, 2220: 0.145735, 2230: 0.144, 2240: 0.14242, 2250: 0.140995, 2260: 0.139639, 2270: 0.138207, 2280: 0.136699, 2290: 0.135114, 2300: 0.133494, 2310: 0.132038, 2320: 0.130746, 2330: 0.129485, 2340: 0.128253, 2350: 0.127046, 2360: 0.125848, 2370: 0.124611, 2380: 0.123387, 2390: 0.122175, 2400: 0.120867, 2410: 0.11956, 2420: 0.118328, 2430: 0.117171, 2440: 0.1161, 2450: 0.11505, 2460: 0.113999, 2470: 0.112947, 2480: 0.111896, 2490: 0.110844, 2500: 0.109789, 2510: 0.108732, 2520: 0.107673, 2530: 0.106663, 2540: 0.105712, 2550: 0.104776, 2560: 0.103853, 2570: 0.102943, 2580: 0.102047, 2590: 0.101104, 2600: 0.100123, 2610: 0.09919, 2620: 0.0982918, 2630: 0.0974288, 2640: 0.0966098, 2650: 0.0957937, 2660: 0.0949805, 2670: 0.0941703, 2680: 0.093363, 2690: 0.0925587, 2700: 0.0917543, 2710: 0.0909645, 2720: 0.0901935, 2730: 0.089389, 2740: 0.0885509, 2750: 0.0877898, 2760: 0.0871057, 2770: 0.0864249, 2780: 0.0857476, 2790: 0.0850626, 2800: 0.0843702, 2810: 0.0836908, 2820: 0.0830258, 2830: 0.0823754, 2840: 0.0817445, 2850: 0.0811352, 2860: 0.0805473, 2870: 0.079981, 2880: 0.0794362, 2890: 0.0789035, 2900: 0.0783828, 2910: 0.0778743, 2920: 0.0773778, 2930: 0.0768934, 2940: 0.0764211, 2950: 0.0759533, 2960: 0.0754901, 2970: 0.0750436, 2980: 0.074614, 2990: 0.0741924, 3000: 0.0737788, 3010: 0.0733733, 3020: 0.0729758, 3030: 0.0725864, 3040: 0.072205, 3050: 0.0718346, 3060: 0.0714754, 3070: 0.071123, 3080: 0.0707775, 3090: 0.070439, 3100: 0.0701074, 3110: 0.0697828, 3120: 0.069465, 3130: 0.0691542, 3140: 0.0688503, 3150: 0.068553, 3160: 0.0682624, 3170: 0.0679768, 3180: 0.0676962, 3190: 0.0674157, 3200: 0.0671351, 3210: 0.0668546, 3220: 0.066574, 3230: 0.0662934, 3240: 0.0660129, 3250: 0.0657323, 3260: 0.0654518, 3270: 0.0651712, 3280: 0.0648906, 3290: 0.0646101, 3300: 0.0643182, 3310: 0.0640149, 3320: 0.0637002, 3330: 0.0633742, 3340: 0.0630535, 3350: 0.0627382, 3360: 0.0624248, 3370: 0.0621134, 3380: 0.0618055, 3390: 0.061501, 3400: 0.0611999, 3410: 0.0609022, 3420: 0.0606183, 3430: 0.060348, 3440: 0.0600819, 3450: 0.0598199, 3460: 0.059562, 3470: 0.0593082, 3480: 0.0590586, 3490: 0.058813, 3500: 0.0585716, 3510: 0.0583343, 3520: 0.0581011, 3530: 0.057872, 3540: 0.0576471, 3550: 0.0574262, 3560: 0.0572095, 3570: 0.0569969, 3580: 0.0567884, 3590: 0.056584, 3600: 0.0563822, 3610: 0.0561829, 3620: 0.0559862, 3630: 0.0557919, 3640: 0.0556002, 3650: 0.0554225, 3660: 0.0552586, 3670: 0.0551086, 3680: 0.0549757, 3690: 0.0548431, 3700: 0.054711, 3710: 0.0545825, 3720: 0.0544577, 3730: 0.0543353, 3740: 0.054215, 3750: 0.0540971, 3760: 0.0539814, 3770: 0.0538577, 3780: 0.0537263, 3790: 0.0535968, 3800: 0.0534692, 3810: 0.0533435, 3820: 0.0532198, 3830: 0.0530979, 3840: 0.0529782, 3850: 0.0528606, 3860: 0.0527452, 3870: 0.052632, 3880: 0.0525209, 3890: 0.052412, 3900: 0.0523122, 3910: 0.0522215, 3920: 0.05214, 3930: 0.0520676, 3940: 0.0520044, 3950: 0.0519518, 3960: 0.0518938, 3970: 0.0518304, 3980: 0.0517614, 3990: 0.0516869, 4000: 0.0516193, 4010: 0.0515585, 4020: 0.0515045, 4030: 0.0514542, 4040: 0.0514004, 4050: 0.051343, 4060: 0.0512874, 4070: 0.0512335, 4080: 0.0511812, 4090: 0.0511307, 4100: 0.0510822, 4110: 0.0510358, 4120: 0.0509907, 4130: 0.0509467, 4140: 0.0509038, 4150: 0.0508619, 4160: 0.050821, 4170: 0.0507812, 4180: 0.0507425, 4190: 0.0507045, 4200: 0.0506683, 4210: 0.0506338, 4220: 0.050601, 4230: 0.05057, 4240: 0.0505403, 4250: 0.0505052, 4260: 0.0504645, 4270: 0.0504182, 4280: 0.0503673, 4290: 0.0503117, 4300: 0.0502515, 4310: 0.0502029, 4320: 0.0501657, 4330: 0.0501402, 4340: 0.0501252, 4350: 0.0501085, 4360: 0.05009, 4370: 0.0500698, 4380: 0.0500478, 4390: 0.0500314, 4400: 0.0500206, 4410: 0.0500102, 4420: 0.0500009, 4430: 0.0499925, 4440: 0.0499851, 4450: 0.0499784, 4460: 0.0499723, 4470: 0.0499675, 4480: 0.049964, 4490: 0.0499619, 4500: 0.049961, 4510: 0.0499615, 4520: 0.0499863, 4530: 0.0500355, 4540: 0.050109, 4550: 0.0502059, 4560: 0.0502771, 4570: 0.0503226, 4580: 0.0503492, 4590: 0.0503573, 4600: 0.0503663, 4610: 0.0503762, 4620: 0.0503871, 4630: 0.0503981, 4640: 0.0504094, 4650: 0.0504211, 4660: 0.0504332, 4670: 0.0504456, 4680: 0.0504583, 4690: 0.0504724, 4700: 0.0504878, 4710: 0.0505046, 4720: 0.0505226, 4730: 0.0505421, 4740: 0.0505628, 4750: 0.0505846, 4760: 0.0506076, 4770: 0.0506311, 4780: 0.0506552, 4790: 0.0506798, 4800: 0.0507047, 4810: 0.05073, 4820: 0.050756, 4830: 0.0507828, 4840: 0.0508104, 4850: 0.0508389, 4860: 0.050868, 4870: 0.050875, 4880: 0.0508598, 4890: 0.0508223, 4900: 0.0507626, 4910: 0.0507297, 4920: 0.0507238, 4930: 0.0507379, 4940: 0.0507721, 4950: 0.0508068, 4960: 0.0508421, 4970: 0.0508782, 4980: 0.0509148, 4990: 0.0509519, 5000: 0.0509893, 5010: 0.0510271, 5020: 0.0510653, 5030: 0.0511038, 5040: 0.0511429, 5050: 0.0511824, 5060: 0.0512226, 5070: 0.0512632, 5080: 0.0513044, 5090: 0.0513461, 5100: 0.0513884, 5110: 0.0514313, 5120: 0.0514757, 5130: 0.0515217, 5140: 0.0515692, 5150: 0.0516184, 5160: 0.0516695, 5170: 0.0517219, 5180: 0.0517756, 5190: 0.0518306, 5200: 0.0518826, 5210: 0.0519314, 5220: 0.0519816, 5230: 0.0520331, 5240: 0.052085, 5250: 0.0521375, 5260: 0.0521904, 5270: 0.0522438, 5280: 0.0522977, 5290: 0.052352, 5300: 0.0524069, 5310: 0.0524621, 5320: 0.0525178, 5330: 0.0525743, 5340: 0.0526313, 5350: 0.052689, 5360: 0.0527472, 5370: 0.0528061, 5380: 0.0528657, 5390: 0.0529256, 5400: 0.0529861, 5410: 0.053047, 5420: 0.0531084, 5430: 0.0531702, 5440: 0.0532325, 5450: 0.0532952, 5460: 0.0533583, 5470: 0.0534208, 5480: 0.0534828, 5490: 0.0535443, 5500: 0.0536052, 5510: 0.0536656, 5520: 0.0537254, 5530: 0.0537848, 5540: 0.0538634, 5550: 0.0539655, 5560: 0.0540913, 5570: 0.0542364, 5580: 0.0544007, 5590: 0.0545851, 5600: 0.0547112, 5610: 0.0547791, 5620: 0.0548478, 5630: 0.0549172, 5640: 0.0549873, 5650: 0.0550583, 5660: 0.0551296, 5670: 0.0552009, 5680: 0.0552727, 5690: 0.0553448, 5700: 0.0554173, 5710: 0.0554903, 5720: 0.0555636, 5730: 0.0556373, 5740: 0.0557114, 5750: 0.0557859, 5760: 0.0558608, 5770: 0.0559363, 5780: 0.0560122, 5790: 0.0560885, 5800: 0.0561653, 5810: 0.0562426, 5820: 0.0563204, 5830: 0.0563986, 5840: 0.0564393, 5850: 0.0564799, 5860: 0.0565206, 5870: 0.0565613, 5880: 0.0566019, 5890: 0.0566426, 5900: 0.0566833, 5910: 0.056724, 5920: 0.0567646, 5930: 0.0568053, 5940: 0.056846, 5950: 0.0568866, 5960: 0.0569273, 5970: 0.056968, 5980: 0.0570086, 5990: 0.0570493, 6000: 0.05709}
expected_dimuon_10 = {250: 16.8569, 251: 16.6572, 252: 16.4575, 253: 16.2578, 254: 16.0581, 255: 15.8584, 256: 15.6587, 257: 15.4591, 258: 15.2594, 259: 15.0597, 260: 14.86, 261: 14.6603, 262: 14.4606, 263: 14.2609, 264: 14.0612, 265: 13.8615, 266: 13.6618, 267: 13.4621, 268: 13.2766, 269: 13.0962, 270: 12.9208, 271: 12.7505, 272: 12.5852, 273: 12.4249, 274: 12.2702, 275: 12.121, 276: 11.9774, 277: 11.8394, 278: 11.707, 279: 11.5811, 280: 11.4617, 281: 11.3489, 282: 11.2427, 283: 11.143, 284: 11.0504, 285: 10.9648, 286: 10.8862, 287: 10.8146, 288: 10.75, 289: 10.6864, 290: 10.6239, 291: 10.5623, 292: 10.5017, 293: 10.4421, 294: 10.3878, 295: 10.3389, 296: 10.2952, 297: 10.2569, 298: 10.2239, 299: 10.1962, 300: 10.1738, 301: 10.1567, 302: 10.1449, 303: 10.1384, 304: 10.132, 305: 10.1254, 306: 10.1189, 307: 10.1123, 308: 10.1057, 309: 10.0985, 310: 10.0907, 311: 10.0824, 312: 10.0735, 313: 10.064, 314: 10.0527, 315: 10.0394, 316: 10.0242, 317: 10.0072, 318: 9.9882, 319: 9.96685, 320: 9.94314, 321: 9.91706, 322: 9.8886, 323: 9.85778, 324: 9.82768, 325: 9.79831, 326: 9.76965, 327: 9.74172, 328: 9.71451, 329: 9.68371, 330: 9.64931, 331: 9.61132, 332: 9.56973, 333: 9.52455, 334: 9.47822, 335: 9.43073, 336: 9.38209, 337: 9.33229, 338: 9.28135, 339: 9.23459, 340: 9.19203, 341: 9.15367, 342: 9.11949, 343: 9.08951, 344: 9.05632, 345: 9.0199, 346: 8.98027, 347: 8.93741, 348: 8.89134, 349: 8.84339, 350: 8.79355, 351: 8.74184, 352: 8.68825, 353: 8.63278, 354: 8.57977, 355: 8.52922, 356: 8.48113, 357: 8.4355, 358: 8.39234, 359: 8.34855, 360: 8.30413, 361: 8.25907, 362: 8.21339, 363: 8.16708, 364: 8.12023, 365: 8.07285, 366: 8.02494, 367: 7.97649, 368: 7.92751, 369: 7.87555, 370: 7.82062, 371: 7.76271, 372: 7.70182, 373: 7.63797, 374: 7.57113, 375: 7.50132, 376: 7.42854, 377: 7.35278, 378: 7.27404, 379: 7.19975, 380: 7.12989, 381: 7.06447, 382: 7.00348, 383: 6.94693, 384: 6.89482, 385: 6.84715, 386: 6.80392, 387: 6.76512, 388: 6.73076, 389: 6.6965, 390: 6.66233, 391: 6.62826, 392: 6.59428, 393: 6.5604, 394: 6.52974, 395: 6.50228, 396: 6.47805, 397: 6.45702, 398: 6.43921, 399: 6.42452, 400: 6.41295, 401: 6.40449, 402: 6.39915, 403: 6.39693, 404: 6.39358, 405: 6.38909, 406: 6.38346, 407: 6.37669, 408: 6.36879, 409: 6.35975, 410: 6.34958, 411: 6.33826, 412: 6.32582, 413: 6.31223, 414: 6.29751, 415: 6.28165, 416: 6.26466, 417: 6.24653, 418: 6.22726, 419: 6.20686, 420: 6.18532, 421: 6.16264, 422: 6.13883, 423: 6.11388, 424: 6.08931, 425: 6.06511, 426: 6.04129, 427: 6.01784, 428: 5.99477, 429: 5.96896, 430: 5.94041, 431: 5.90911, 432: 5.87507, 433: 5.83829, 434: 5.79887, 435: 5.75679, 436: 5.71206, 437: 5.66468, 438: 5.61466, 439: 5.56624, 440: 5.51943, 441: 5.47422, 442: 5.43061, 443: 5.38862, 444: 5.34822, 445: 5.30944, 446: 5.27226, 447: 5.23668, 448: 5.20271, 449: 5.17035, 450: 5.13959, 451: 5.11043, 452: 5.08289, 453: 5.05694, 454: 5.03261, 455: 5.00988, 456: 4.98875, 457: 4.96923, 458: 4.95131, 459: 4.93349, 460: 4.91576, 461: 4.89813, 462: 4.88058, 463: 4.86313, 464: 4.84578, 465: 4.82851, 466: 4.81134, 467: 4.79427, 468: 4.77728, 469: 4.7603, 470: 4.74331, 471: 4.72633, 472: 4.70934, 473: 4.69236, 474: 4.67547, 475: 4.65869, 476: 4.642, 477: 4.62542, 478: 4.60894, 479: 4.59256, 480: 4.57628, 481: 4.56009, 482: 4.54401, 483: 4.52803, 484: 4.51215, 485: 4.49638, 486: 4.4807, 487: 4.46512, 488: 4.44964, 489: 4.43426, 490: 4.41899, 491: 4.40381, 492: 4.38874, 493: 4.37376, 494: 4.35892, 495: 4.34421, 496: 4.32963, 497: 4.31519, 498: 4.30088, 499: 4.2867, 500: 4.27266, 501: 4.25874, 502: 4.24496, 503: 4.23132, 504: 4.21781, 505: 4.20442, 506: 4.19118, 507: 4.17806, 508: 4.16508, 509: 4.15213, 510: 4.13921, 511: 4.12633, 512: 4.11348, 513: 4.10066, 514: 4.0879, 515: 4.07519, 516: 4.06255, 517: 4.04997, 518: 4.03744, 519: 4.02497, 520: 4.01256, 521: 4.00021, 522: 3.98792, 523: 3.97568, 524: 3.96352, 525: 3.95142, 526: 3.93938, 527: 3.92741, 528: 3.91551, 529: 3.90364, 530: 3.8918, 531: 3.88, 532: 3.86824, 533: 3.8565, 534: 3.84481, 535: 3.83315, 536: 3.82153, 537: 3.80995, 538: 3.79841, 539: 3.78691, 540: 3.77545, 541: 3.76402, 542: 3.75264, 543: 3.74129, 544: 3.72999, 545: 3.71875, 546: 3.70756, 547: 3.69642, 548: 3.68534, 549: 3.67428, 550: 3.66324, 551: 3.65224, 552: 3.64126, 553: 3.6303, 554: 3.61938, 555: 3.6085, 556: 3.59765, 557: 3.58684, 558: 3.57606, 559: 3.56531, 560: 3.55459, 561: 3.54389, 562: 3.53323, 563: 3.52259, 564: 3.51199, 565: 3.50142, 566: 3.49089, 567: 3.48039, 568: 3.46993, 569: 3.45951, 570: 3.44911, 571: 3.43874, 572: 3.42841, 573: 3.41811, 574: 3.40784, 575: 3.39762, 576: 3.38743, 577: 3.37729, 578: 3.36718, 579: 3.3571, 580: 3.34705, 581: 3.33702, 582: 3.32702, 583: 3.31704, 584: 3.3071, 585: 3.29719, 586: 3.28732, 587: 3.27748, 588: 3.26767, 589: 3.25789, 590: 3.24813, 591: 3.2384, 592: 3.22869, 593: 3.21901, 594: 3.20936, 595: 3.19974, 596: 3.19016, 597: 3.18061, 598: 3.17109, 599: 3.16159, 600: 3.15213, 601: 3.14268, 602: 3.13326, 603: 3.12387, 604: 3.1145, 605: 3.10517, 606: 3.09588, 607: 3.08661, 608: 3.07738, 609: 3.06817, 610: 3.05899, 611: 3.04983, 612: 3.0407, 613: 3.03159, 614: 3.02251, 615: 3.01347, 616: 3.00446, 617: 2.99548, 618: 2.98653, 619: 2.97761, 620: 2.96871, 621: 2.95983, 622: 2.95098, 623: 2.94216, 624: 2.93336, 625: 2.9246, 626: 2.91587, 627: 2.90717, 628: 2.8985, 629: 2.88986, 630: 2.88124, 631: 2.87265, 632: 2.86408, 633: 2.85553, 634: 2.84702, 635: 2.83854, 636: 2.83009, 637: 2.82167, 638: 2.81329, 639: 2.80493, 640: 2.79659, 641: 2.78828, 642: 2.77999, 643: 2.77173, 644: 2.7635, 645: 2.7553, 646: 2.74713, 647: 2.73899, 648: 2.73088, 649: 2.7228, 650: 2.71474, 651: 2.70671, 652: 2.6987, 653: 2.69072, 654: 2.68277, 655: 2.67485, 656: 2.66697, 657: 2.65912, 658: 2.65131, 659: 2.64352, 660: 2.63576, 661: 2.62803, 662: 2.62032, 663: 2.61264, 664: 2.60498, 665: 2.59736, 666: 2.58977, 667: 2.5822, 668: 2.57467, 669: 2.56716, 670: 2.55966, 671: 2.55219, 672: 2.54474, 673: 2.53731, 674: 2.52992, 675: 2.52255, 676: 2.51521, 677: 2.50791, 678: 2.50064, 679: 2.49339, 680: 2.48616, 681: 2.47895, 682: 2.47177, 683: 2.46462, 684: 2.45749, 685: 2.4504, 686: 2.44333, 687: 2.4363, 688: 2.42929, 689: 2.42231, 690: 2.41535, 691: 2.40841, 692: 2.40149, 693: 2.39459, 694: 2.38771, 695: 2.38087, 696: 2.37405, 697: 2.36726, 698: 2.3605, 699: 2.35376, 700: 2.34704, 701: 2.34035, 702: 2.33369, 703: 2.32705, 704: 2.32044, 705: 2.31386, 706: 2.3073, 707: 2.30078, 708: 2.29428, 709: 2.2878, 710: 2.28134, 711: 2.2749, 712: 2.26847, 713: 2.26207, 714: 2.25569, 715: 2.24935, 716: 2.24304, 717: 2.23675, 718: 2.2305, 719: 2.22428, 720: 2.21807, 721: 2.21189, 722: 2.20573, 723: 2.1996, 724: 2.19349, 725: 2.18742, 726: 2.18137, 727: 2.17536, 728: 2.16937, 729: 2.16341, 730: 2.15747, 731: 2.15155, 732: 2.14566, 733: 2.13979, 734: 2.134, 735: 2.12829, 736: 2.12263, 737: 2.11699, 738: 2.11264, 739: 2.10912, 740: 2.10432, 741: 2.09872, 742: 2.09381, 743: 2.08931, 744: 2.0844, 745: 2.07933, 746: 2.07437, 747: 2.06949, 748: 2.06468, 749: 2.05991, 750: 2.05517, 755: 2.0323, 760: 2.00935, 765: 1.98642, 770: 1.96416, 775: 1.94301, 780: 1.9217, 785: 1.89986, 790: 1.87814, 795: 1.85655, 800: 1.83512, 805: 1.81384, 810: 1.79472, 815: 1.77791, 820: 1.76106, 825: 1.7441, 830: 1.72697, 835: 1.70961, 840: 1.69199, 845: 1.6743, 850: 1.65653, 855: 1.63868, 860: 1.62074, 865: 1.60079, 870: 1.57981, 875: 1.56156, 880: 1.54516, 885: 1.52684, 890: 1.5066, 895: 1.48815, 900: 1.47414, 905: 1.46266, 910: 1.45098, 915: 1.43907, 920: 1.42627, 925: 1.41257, 930: 1.39911, 935: 1.3859, 940: 1.37303, 945: 1.35926, 950: 1.34454, 955: 1.33126, 960: 1.31936, 965: 1.30766, 970: 1.29616, 975: 1.28487, 980: 1.27394, 985: 1.26124, 990: 1.24528, 995: 1.22853, 1000: 1.21367, 1005: 1.2007, 1010: 1.18835, 1015: 1.17662, 1020: 1.16583, 1025: 1.15597, 1030: 1.14652, 1035: 1.13748, 1040: 1.12886, 1045: 1.11964, 1050: 1.11004, 1055: 1.1009, 1060: 1.09229, 1065: 1.08418, 1070: 1.07655, 1075: 1.06677, 1080: 1.05333, 1085: 1.039, 1090: 1.02511, 1095: 1.01229, 1100: 1.00236, 1105: 0.994146, 1110: 0.986069, 1115: 0.978032, 1120: 0.969956, 1125: 0.96188, 1130: 0.953847, 1135: 0.945924, 1140: 0.938106, 1145: 0.930391, 1150: 0.922781, 1155: 0.915116, 1160: 0.907416, 1165: 0.901163, 1170: 0.896333, 1175: 0.890244, 1180: 0.882907, 1185: 0.875592, 1190: 0.868319, 1195: 0.860772, 1200: 0.852949, 1205: 0.845374, 1210: 0.838042, 1215: 0.830956, 1220: 0.824124, 1225: 0.817346, 1230: 0.810623, 1235: 0.803918, 1240: 0.797233, 1245: 0.790596, 1250: 0.784008, 1255: 0.778949, 1260: 0.774111, 1265: 0.768167, 1270: 0.763746, 1275: 0.759044, 1280: 0.752713, 1285: 0.746341, 1290: 0.739863, 1295: 0.733355, 1300: 0.72707, 1305: 0.720962, 1310: 0.715206, 1315: 0.709806, 1320: 0.704127, 1325: 0.69817, 1330: 0.69148, 1335: 0.684041, 1340: 0.675851, 1345: 0.666935, 1350: 0.658852, 1355: 0.651592, 1360: 0.645154, 1365: 0.639521, 1370: 0.633904, 1375: 0.628306, 1380: 0.622759, 1385: 0.617267, 1390: 0.611861, 1395: 0.606533, 1400: 0.601204, 1405: 0.595872, 1410: 0.590545, 1415: 0.585223, 1420: 0.579955, 1425: 0.574723, 1430: 0.569508, 1435: 0.565668, 1440: 0.563281, 1445: 0.559585, 1450: 0.554548, 1455: 0.549597, 1460: 0.544693, 1465: 0.539915, 1470: 0.535266, 1475: 0.53044, 1480: 0.525409, 1485: 0.519935, 1490: 0.51402, 1495: 0.5085, 1500: 0.503402, 1510: 0.496065, 1520: 0.489841, 1530: 0.484647, 1540: 0.480331, 1550: 0.474969, 1560: 0.468764, 1570: 0.4618, 1580: 0.454064, 1590: 0.446454, 1600: 0.438961, 1610: 0.431546, 1620: 0.424202, 1630: 0.416893, 1640: 0.409673, 1650: 0.402621, 1660: 0.395507, 1670: 0.388315, 1680: 0.381043, 1690: 0.373678, 1700: 0.366643, 1710: 0.35994, 1720: 0.353568, 1730: 0.347522, 1740: 0.341536, 1750: 0.335539, 1760: 0.329301, 1770: 0.322863, 1780: 0.316736, 1790: 0.310928, 1800: 0.305439, 1810: 0.300294, 1820: 0.295293, 1830: 0.290372, 1840: 0.285534, 1850: 0.28079, 1860: 0.276138, 1870: 0.271507, 1880: 0.266897, 1890: 0.262423, 1900: 0.258085, 1910: 0.253731, 1920: 0.249457, 1930: 0.245353, 1940: 0.241347, 1950: 0.237439, 1960: 0.233638, 1970: 0.229943, 1980: 0.226355, 1990: 0.222813, 2000: 0.219317, 2010: 0.216094, 2020: 0.213141, 2030: 0.210458, 2040: 0.208062, 2050: 0.205529, 2060: 0.202719, 2070: 0.19963, 2080: 0.196524, 2090: 0.193669, 2100: 0.190956, 2110: 0.188616, 2120: 0.18663, 2130: 0.184489, 2140: 0.182219, 2150: 0.179819, 2160: 0.17729, 2170: 0.174829, 2180: 0.172404, 2190: 0.170007, 2200: 0.16764, 2210: 0.165301, 2220: 0.163004, 2230: 0.16075, 2240: 0.15857, 2250: 0.156464, 2260: 0.154432, 2270: 0.152378, 2280: 0.150294, 2290: 0.148252, 2300: 0.146253, 2310: 0.144288, 2320: 0.142357, 2330: 0.14046, 2340: 0.138596, 2350: 0.136767, 2360: 0.13498, 2370: 0.133237, 2380: 0.131538, 2390: 0.129867, 2400: 0.128225, 2410: 0.126753, 2420: 0.125451, 2430: 0.124059, 2440: 0.122649, 2450: 0.121329, 2460: 0.120008, 2470: 0.118706, 2480: 0.117421, 2490: 0.11613, 2500: 0.114833, 2510: 0.113528, 2520: 0.1123, 2530: 0.111182, 2540: 0.110109, 2550: 0.109083, 2560: 0.108102, 2570: 0.107153, 2580: 0.106236, 2590: 0.10532, 2600: 0.104404, 2610: 0.103488, 2620: 0.102573, 2630: 0.101665, 2640: 0.100765, 2650: 0.0998724, 2660: 0.0989922, 2670: 0.0981244, 2680: 0.0972786, 2690: 0.0964547, 2700: 0.0956527, 2710: 0.0948638, 2720: 0.0940878, 2730: 0.0933248, 2740: 0.0925729, 2750: 0.0918316, 2760: 0.0911012, 2770: 0.0903814, 2780: 0.0896763, 2790: 0.0889142, 2800: 0.0880949, 2810: 0.0873104, 2820: 0.0865607, 2830: 0.0858457, 2840: 0.0851654, 2850: 0.0845199, 2860: 0.0839092, 2870: 0.0832499, 2880: 0.0825422, 2890: 0.0818508, 2900: 0.0811769, 2910: 0.0805204, 2920: 0.0798819, 2930: 0.0792613, 2940: 0.0786601, 2950: 0.0780782, 2960: 0.0775157, 2970: 0.0769725, 2980: 0.0764487, 2990: 0.0759443, 3000: 0.0754592, 3010: 0.0749886, 3020: 0.0745326, 3030: 0.0740817, 3040: 0.0736364, 3050: 0.0731967, 3060: 0.072764, 3070: 0.0723385, 3080: 0.0719201, 3090: 0.0715106, 3100: 0.0711102, 3110: 0.0707188, 3120: 0.0703364, 3130: 0.0699591, 3140: 0.0695869, 3150: 0.0692197, 3160: 0.0688713, 3170: 0.0685415, 3180: 0.0682106, 3190: 0.0678785, 3200: 0.0675453, 3210: 0.0672108, 3220: 0.0668848, 3230: 0.066567, 3240: 0.0662554, 3250: 0.0659488, 3260: 0.065647, 3270: 0.0653497, 3280: 0.0650578, 3290: 0.06477, 3300: 0.0644869, 3310: 0.0642086, 3320: 0.0639354, 3330: 0.0636671, 3340: 0.0634039, 3350: 0.0631458, 3360: 0.0628952, 3370: 0.0626523, 3380: 0.062417, 3390: 0.0621888, 3400: 0.0619675, 3410: 0.0617519, 3420: 0.0615418, 3430: 0.0613374, 3440: 0.0611386, 3450: 0.0609454, 3460: 0.0607578, 3470: 0.0605758, 3480: 0.0603839, 3490: 0.0601819, 3500: 0.0599848, 3510: 0.0597788, 3520: 0.059564, 3530: 0.0593603, 3540: 0.0591676, 3550: 0.0589859, 3560: 0.0588153, 3570: 0.0586462, 3580: 0.0584786, 3590: 0.0583148, 3600: 0.0581551, 3610: 0.0579996, 3620: 0.0578482, 3630: 0.0577, 3640: 0.0575557, 3650: 0.0574146, 3660: 0.0572766, 3670: 0.0571415, 3680: 0.0570092, 3690: 0.0568799, 3700: 0.0567534, 3710: 0.0566273, 3720: 0.0565014, 3730: 0.0563759, 3740: 0.0562506, 3750: 0.0561256, 3760: 0.0560009, 3770: 0.0558765, 3780: 0.0557527, 3790: 0.0556294, 3800: 0.0555067, 3810: 0.0553845, 3820: 0.0552637, 3830: 0.0551596, 3840: 0.0550719, 3850: 0.0549856, 3860: 0.0549008, 3870: 0.0548175, 3880: 0.0547368, 3890: 0.0546587, 3900: 0.0545821, 3910: 0.0545069, 3920: 0.0544338, 3930: 0.0543626, 3940: 0.0542975, 3950: 0.054238, 3960: 0.0541773, 3970: 0.0541152, 3980: 0.0540555, 3990: 0.0539974, 4000: 0.0539409, 4010: 0.053886, 4020: 0.0538327, 4030: 0.053781, 4040: 0.0537309, 4050: 0.0536824, 4060: 0.0536355, 4070: 0.0535902, 4080: 0.0535466, 4090: 0.0535046, 4100: 0.0534643, 4110: 0.0534256, 4120: 0.0533886, 4130: 0.053353, 4140: 0.0533187, 4150: 0.0532859, 4160: 0.0532549, 4170: 0.053225, 4180: 0.0531961, 4190: 0.0531687, 4200: 0.0531432, 4210: 0.0531196, 4220: 0.0530979, 4230: 0.0530769, 4240: 0.0530567, 4250: 0.0530385, 4260: 0.0530221, 4270: 0.0530072, 4280: 0.0529939, 4290: 0.0529783, 4300: 0.0529603, 4310: 0.052947, 4320: 0.0529384, 4330: 0.0529309, 4340: 0.0529241, 4350: 0.0529182, 4360: 0.0529131, 4370: 0.052909, 4380: 0.0529057, 4390: 0.0529032, 4400: 0.0529379, 4410: 0.0530098, 4420: 0.0530653, 4430: 0.0531046, 4440: 0.0531277, 4450: 0.0531344, 4460: 0.0531672, 4470: 0.0532262, 4480: 0.0533112, 4490: 0.0534224, 4500: 0.0535596, 4510: 0.0537225, 4520: 0.0539109, 4530: 0.0541253, 4540: 0.0543654, 4550: 0.0546311, 4560: 0.0549222, 4570: 0.0552388, 4580: 0.0554089, 4590: 0.0554325, 4600: 0.0554573, 4610: 0.0554836, 4620: 0.0555111, 4630: 0.0555396, 4640: 0.0555689, 4650: 0.0555991, 4660: 0.05563, 4670: 0.0556617, 4680: 0.0556941, 4690: 0.0557275, 4700: 0.0557619, 4710: 0.0557972, 4720: 0.055834, 4730: 0.0558724, 4740: 0.0559122, 4750: 0.0559172, 4760: 0.0558873, 4770: 0.0558756, 4780: 0.0558824, 4790: 0.0559074, 4800: 0.0559508, 4810: 0.0559701, 4820: 0.0559653, 4830: 0.0559366, 4840: 0.0558837, 4850: 0.0558069, 4860: 0.0557061, 4870: 0.0555816, 4880: 0.0554333, 4890: 0.0552614, 4900: 0.0550658, 4910: 0.0548464, 4920: 0.0546034, 4930: 0.0545087, 4940: 0.0545622, 4950: 0.0546163, 4960: 0.054671, 4970: 0.0547266, 4980: 0.0547826, 4990: 0.0548392, 5000: 0.0548965, 5010: 0.0549544, 5020: 0.0550138, 5030: 0.0550745, 5040: 0.0551364, 5050: 0.0551993, 5060: 0.0552633, 5070: 0.0553277, 5080: 0.0553927, 5090: 0.0554581, 5100: 0.055524, 5110: 0.0555907, 5120: 0.0556581, 5130: 0.0557262, 5140: 0.0557951, 5150: 0.0558647, 5160: 0.0559366, 5170: 0.0560108, 5180: 0.0560872, 5190: 0.0561658, 5200: 0.0562467, 5210: 0.0563296, 5220: 0.0564146, 5230: 0.0565015, 5240: 0.0565903, 5250: 0.0566809, 5260: 0.056769, 5270: 0.0568544, 5280: 0.0569372, 5290: 0.0570173, 5300: 0.0570982, 5310: 0.0571797, 5320: 0.0572617, 5330: 0.0573445, 5340: 0.0574281, 5350: 0.0575125, 5360: 0.0575978, 5370: 0.057683, 5380: 0.0577684, 5390: 0.0578541, 5400: 0.05794, 5410: 0.058026, 5420: 0.0581129, 5430: 0.0582006, 5440: 0.058289, 5450: 0.0583783, 5460: 0.0584684, 5470: 0.0585591, 5480: 0.0586515, 5490: 0.0587454, 5500: 0.058841, 5510: 0.0589367, 5520: 0.0590324, 5530: 0.0591283, 5540: 0.0592242, 5550: 0.0593203, 5560: 0.0594137, 5570: 0.0595045, 5580: 0.0595926, 5590: 0.0596782, 5600: 0.0597633, 5610: 0.0598526, 5620: 0.059946, 5630: 0.0600436, 5640: 0.0601453, 5650: 0.0602477, 5660: 0.0603508, 5670: 0.0604545, 5680: 0.060559, 5690: 0.0606642, 5700: 0.0607701, 5710: 0.0608766, 5720: 0.0609839, 5730: 0.0610918, 5740: 0.0612005, 5750: 0.0613101, 5760: 0.0614205, 5770: 0.0615313, 5780: 0.0616423, 5790: 0.0617537, 5800: 0.0618653, 5810: 0.0619774, 5820: 0.0620874, 5830: 0.0621945, 5840: 0.0623025, 5850: 0.0624105, 5860: 0.0625185, 5870: 0.0626265, 5880: 0.0627345, 5890: 0.0628425, 5900: 0.0629504, 5910: 0.0630584, 5920: 0.0631664, 5930: 0.0632744, 5940: 0.0633824, 5950: 0.0634904, 5960: 0.0635984, 5970: 0.0637064, 5980: 0.0638144, 5990: 0.0639224, 6000: 0.0640304}
observed_dimuon_0 = {250: 5.25595, 251: 5.88745, 252: 6.51896, 253: 7.15046, 254: 7.78196, 255: 8.41347, 256: 9.04497, 257: 9.60464, 258: 10.1461, 259: 10.6426, 260: 11.1104, 261: 11.5248, 262: 11.8606, 263: 12.1325, 264: 12.3221, 265: 12.4703, 266: 12.5651, 267: 12.6108, 268: 12.6063, 269: 12.5625, 270: 12.4841, 271: 12.3748, 272: 12.2208, 273: 12.0686, 274: 11.8851, 275: 11.6801, 276: 11.4531, 277: 11.2226, 278: 10.9501, 279: 10.6545, 280: 10.3365, 281: 9.99638, 282: 9.63835, 283: 9.24417, 284: 8.85917, 285: 8.46512, 286: 8.06513, 287: 7.67723, 288: 7.30203, 289: 6.94499, 290: 6.59437, 291: 6.27953, 292: 5.98103, 293: 5.72703, 294: 5.50127, 295: 5.32806, 296: 5.19348, 297: 5.08072, 298: 5.02674, 299: 4.97748, 300: 4.93777, 301: 4.90925, 302: 4.89086, 303: 4.90898, 304: 4.91029, 305: 4.93306, 306: 4.93868, 307: 4.93321, 308: 4.89873, 309: 4.85934, 310: 4.80324, 311: 4.72675, 312: 4.64469, 313: 4.53848, 314: 4.43997, 315: 4.33436, 316: 4.20703, 317: 4.09411, 318: 3.9639, 319: 3.83513, 320: 3.72422, 321: 3.61629, 322: 3.51504, 323: 3.41841, 324: 3.31963, 325: 3.2153, 326: 3.14507, 327: 3.07023, 328: 2.99544, 329: 2.92752, 330: 2.85327, 331: 2.79323, 332: 2.73437, 333: 2.67419, 334: 2.618, 335: 2.57367, 336: 2.52623, 337: 2.48743, 338: 2.45437, 339: 2.41946, 340: 2.38094, 341: 2.34923, 342: 2.31755, 343: 2.29014, 344: 2.26006, 345: 2.23385, 346: 2.2076, 347: 2.18156, 348: 2.15325, 349: 2.12618, 350: 2.09874, 351: 2.07119, 352: 2.04472, 353: 2.01937, 354: 1.99445, 355: 1.97228, 356: 1.95108, 357: 1.93237, 358: 1.91475, 359: 1.9009, 360: 1.89078, 361: 1.8845, 362: 1.8815, 363: 1.88223, 364: 1.88949, 365: 1.90166, 366: 1.92007, 367: 1.94393, 368: 1.97197, 369: 1.99582, 370: 2.03242, 371: 2.0858, 372: 2.1445, 373: 2.21063, 374: 2.27476, 375: 2.3465, 376: 2.44009, 377: 2.53577, 378: 2.64274, 379: 2.7493, 380: 2.86117, 381: 2.97478, 382: 3.1038, 383: 3.22971, 384: 3.35099, 385: 3.47854, 386: 3.59766, 387: 3.72602, 388: 3.84858, 389: 3.95294, 390: 4.0515, 391: 4.13704, 392: 4.21839, 393: 4.28901, 394: 4.35382, 395: 4.40624, 396: 4.44678, 397: 4.47401, 398: 4.4823, 399: 4.50029, 400: 4.48931, 401: 4.468, 402: 4.43242, 403: 4.4397, 404: 4.39519, 405: 4.34569, 406: 4.29122, 407: 4.23177, 408: 4.16917, 409: 4.09191, 410: 4.01447, 411: 3.94144, 412: 3.86001, 413: 3.81794, 414: 3.80109, 415: 3.75881, 416: 3.65538, 417: 3.64613, 418: 3.61801, 419: 3.571, 420: 3.5274, 421: 3.48697, 422: 3.46159, 423: 3.43682, 424: 3.46256, 425: 3.48206, 426: 3.43866, 427: 3.40281, 428: 3.39178, 429: 3.39094, 430: 3.33787, 431: 3.31249, 432: 3.31479, 433: 3.32941, 434: 3.39383, 435: 3.41824, 436: 3.44264, 437: 3.46863, 438: 3.47873, 439: 3.50541, 440: 3.5549, 441: 3.5781, 442: 3.62349, 443: 3.66465, 444: 3.71514, 445: 3.76009, 446: 3.79262, 447: 3.77521, 448: 3.8199, 449: 3.86425, 450: 3.87675, 451: 3.92058, 452: 3.98894, 453: 4.00358, 454: 4.06437, 455: 4.1076, 456: 4.18601, 457: 4.24342, 458: 4.30991, 459: 4.38559, 460: 4.47046, 461: 4.53776, 462: 4.5982, 463: 4.63555, 464: 4.65868, 465: 4.71044, 466: 4.7596, 467: 4.78148, 468: 4.80464, 469: 4.81536, 470: 4.82883, 471: 4.84691, 472: 4.86291, 473: 4.87041, 474: 4.87397, 475: 4.88425, 476: 4.89749, 477: 4.89773, 478: 4.85585, 479: 4.83693, 480: 4.82992, 481: 4.80666, 482: 4.7746, 483: 4.75374, 484: 4.72855, 485: 4.68085, 486: 4.61707, 487: 4.55537, 488: 4.48967, 489: 4.42797, 490: 4.42964, 491: 4.39596, 492: 4.35021, 493: 4.29342, 494: 4.25288, 495: 4.21495, 496: 4.15737, 497: 4.10916, 498: 4.0951, 499: 4.05836, 500: 4.015, 501: 3.96783, 502: 3.90973, 503: 3.796, 504: 3.74089, 505: 3.66879, 506: 3.62735, 507: 3.57241, 508: 3.50629, 509: 3.45663, 510: 3.41078, 511: 3.31003, 512: 3.24594, 513: 3.18429, 514: 3.14148, 515: 3.08995, 516: 3.05494, 517: 3.00677, 518: 2.96768, 519: 2.91155, 520: 2.86799, 521: 2.83639, 522: 2.80574, 523: 2.72961, 524: 2.68814, 525: 2.64856, 526: 2.61417, 527: 2.56822, 528: 2.54125, 529: 2.50398, 530: 2.46806, 531: 2.46246, 532: 2.41974, 533: 2.38653, 534: 2.34147, 535: 2.2928, 536: 2.26808, 537: 2.24057, 538: 2.20835, 539: 2.18159, 540: 2.15502, 541: 2.1232, 542: 2.11973, 543: 2.11802, 544: 2.05687, 545: 2.03965, 546: 2.01724, 547: 1.99663, 548: 1.97441, 549: 1.95062, 550: 1.95524, 551: 1.94686, 552: 1.92804, 553: 1.93098, 554: 1.91579, 555: 1.89218, 556: 1.8516, 557: 1.83227, 558: 1.81641, 559: 1.78988, 560: 1.77857, 561: 1.76525, 562: 1.78544, 563: 1.77989, 564: 1.76385, 565: 1.75863, 566: 1.74833, 567: 1.76856, 568: 1.74124, 569: 1.73723, 570: 1.7675, 571: 1.7919, 572: 1.82706, 573: 1.82426, 574: 1.82597, 575: 1.79754, 576: 1.7676, 577: 1.77441, 578: 1.77436, 579: 1.76008, 580: 1.73752, 581: 1.74603, 582: 1.75584, 583: 1.74434, 584: 1.73219, 585: 1.71939, 586: 1.73499, 587: 1.75163, 588: 1.77104, 589: 1.79917, 590: 1.81891, 591: 1.83989, 592: 1.86201, 593: 1.88521, 594: 1.91308, 595: 1.93846, 596: 1.96477, 597: 1.98882, 598: 2.0119, 599: 2.04407, 600: 2.074, 601: 2.09717, 602: 2.12069, 603: 2.14765, 604: 2.17469, 605: 2.2018, 606: 2.22905, 607: 2.25441, 608: 2.27794, 609: 2.29594, 610: 2.32062, 611: 2.34696, 612: 2.37136, 613: 2.39615, 614: 2.42264, 615: 2.4481, 616: 2.46785, 617: 2.48737, 618: 2.50632, 619: 2.5228, 620: 2.53527, 621: 2.55061, 622: 2.56904, 623: 2.58288, 624: 2.59446, 625: 2.59726, 626: 2.59832, 627: 2.60684, 628: 2.60702, 629: 2.61191, 630: 2.61398, 631: 2.61353, 632: 2.61501, 633: 2.614, 634: 2.60915, 635: 2.6042, 636: 2.59749, 637: 2.59042, 638: 2.58372, 639: 2.5761, 640: 2.56202, 641: 2.55262, 642: 2.54141, 643: 2.5291, 644: 2.51706, 645: 2.50291, 646: 2.4898, 647: 2.47401, 648: 2.45742, 649: 2.44064, 650: 2.42318, 651: 2.40658, 652: 2.39134, 653: 2.37648, 654: 2.36049, 655: 2.3442, 656: 2.32828, 657: 2.31032, 658: 2.29424, 659: 2.27769, 660: 2.26534, 661: 2.25172, 662: 2.23826, 663: 2.2233, 664: 2.20862, 665: 2.19425, 666: 2.17769, 667: 2.16285, 668: 2.14675, 669: 2.13451, 670: 2.12491, 671: 2.11052, 672: 2.09782, 673: 2.08532, 674: 2.07419, 675: 2.06328, 676: 2.05151, 677: 2.03856, 678: 2.02473, 679: 2.01521, 680: 2.0051, 681: 1.99339, 682: 1.97698, 683: 1.96192, 684: 1.95171, 685: 1.94059, 686: 1.92419, 687: 1.90717, 688: 1.88852, 689: 1.87272, 690: 1.85675, 691: 1.84378, 692: 1.82817, 693: 1.80892, 694: 1.79511, 695: 1.78245, 696: 1.76336, 697: 1.74243, 698: 1.71976, 699: 1.70004, 700: 1.68132, 701: 1.66508, 702: 1.64538, 703: 1.62792, 704: 1.6042, 705: 1.57862, 706: 1.55506, 707: 1.5325, 708: 1.5051, 709: 1.48086, 710: 1.45676, 711: 1.43471, 712: 1.41026, 713: 1.38753, 714: 1.36201, 715: 1.33929, 716: 1.31021, 717: 1.28737, 718: 1.26105, 719: 1.2361, 720: 1.20585, 721: 1.1818, 722: 1.15694, 723: 1.13116, 724: 1.10521, 725: 1.08477, 726: 1.058, 727: 1.032, 728: 1.00627, 729: 0.984944, 730: 0.961111, 731: 0.941425, 732: 0.921343, 733: 0.903122, 734: 0.884258, 735: 0.866633, 736: 0.849018, 737: 0.834885, 738: 0.814482, 739: 0.802111, 740: 0.788192, 741: 0.77466, 742: 0.760594, 743: 0.746752, 744: 0.736606, 745: 0.725362, 746: 0.715067, 747: 0.705579, 748: 0.697565, 749: 0.690353, 750: 0.677749, 755: 0.651109, 760: 0.624528, 765: 0.606168, 770: 0.594205, 775: 0.585249, 780: 0.57828, 785: 0.573386, 790: 0.571623, 795: 0.57668, 800: 0.581599, 805: 0.589847, 810: 0.595674, 815: 0.607884, 820: 0.62072, 825: 0.631947, 830: 0.644005, 835: 0.654157, 840: 0.670281, 845: 0.68712, 850: 0.698992, 855: 0.715021, 860: 0.732579, 865: 0.750195, 870: 0.766861, 875: 0.791128, 880: 0.812745, 885: 0.836223, 890: 0.865715, 895: 0.89516, 900: 0.923837, 905: 0.949229, 910: 0.968917, 915: 0.997921, 920: 1.01971, 925: 1.0377, 930: 1.05545, 935: 1.07627, 940: 1.09016, 945: 1.09883, 950: 1.10861, 955: 1.10862, 960: 1.10916, 965: 1.1018, 970: 1.09586, 975: 1.09305, 980: 1.08077, 985: 1.07188, 990: 1.05533, 995: 1.03947, 1000: 1.01589, 1005: 0.989386, 1010: 0.965647, 1015: 0.935447, 1020: 0.905045, 1025: 0.871407, 1030: 0.843515, 1035: 0.807357, 1040: 0.774263, 1045: 0.743639, 1050: 0.711177, 1055: 0.682354, 1060: 0.65292, 1065: 0.625681, 1070: 0.601789, 1075: 0.580305, 1080: 0.559707, 1085: 0.542016, 1090: 0.525249, 1095: 0.510065, 1100: 0.497384, 1105: 0.485796, 1110: 0.474296, 1115: 0.464051, 1120: 0.458315, 1125: 0.454018, 1130: 0.449704, 1135: 0.445232, 1140: 0.441214, 1145: 0.440133, 1150: 0.441254, 1155: 0.443355, 1160: 0.446208, 1165: 0.451408, 1170: 0.456209, 1175: 0.460573, 1180: 0.469216, 1185: 0.476845, 1190: 0.485669, 1195: 0.498439, 1200: 0.513057, 1205: 0.526553, 1210: 0.539666, 1215: 0.553312, 1220: 0.567035, 1225: 0.583937, 1230: 0.59808, 1235: 0.611928, 1240: 0.626239, 1245: 0.640097, 1250: 0.654786, 1255: 0.667089, 1260: 0.675546, 1265: 0.685875, 1270: 0.694499, 1275: 0.70439, 1280: 0.714681, 1285: 0.722342, 1290: 0.726309, 1295: 0.732362, 1300: 0.73726, 1305: 0.741386, 1310: 0.744088, 1315: 0.744823, 1320: 0.746412, 1325: 0.747511, 1330: 0.746096, 1335: 0.746452, 1340: 0.745114, 1345: 0.741414, 1350: 0.739989, 1355: 0.737306, 1360: 0.733976, 1365: 0.730223, 1370: 0.726619, 1375: 0.722723, 1380: 0.717864, 1385: 0.712652, 1390: 0.707426, 1395: 0.701461, 1400: 0.694133, 1405: 0.687402, 1410: 0.680488, 1415: 0.672519, 1420: 0.665155, 1425: 0.657421, 1430: 0.649379, 1435: 0.641114, 1440: 0.632399, 1445: 0.623882, 1450: 0.615191, 1455: 0.605887, 1460: 0.59677, 1465: 0.587431, 1470: 0.579436, 1475: 0.571162, 1480: 0.561441, 1485: 0.55271, 1490: 0.543266, 1495: 0.534692, 1500: 0.524801, 1510: 0.506732, 1520: 0.488826, 1530: 0.471201, 1540: 0.454557, 1550: 0.440476, 1560: 0.426531, 1570: 0.410534, 1580: 0.397362, 1590: 0.386605, 1600: 0.37448, 1610: 0.365435, 1620: 0.355516, 1630: 0.347568, 1640: 0.340859, 1650: 0.334907, 1660: 0.330772, 1670: 0.327063, 1680: 0.32222, 1690: 0.318817, 1700: 0.316075, 1710: 0.313132, 1720: 0.311239, 1730: 0.31116, 1740: 0.310198, 1750: 0.310108, 1760: 0.309827, 1770: 0.308894, 1780: 0.307703, 1790: 0.305962, 1800: 0.304548, 1810: 0.303122, 1820: 0.301854, 1830: 0.300854, 1840: 0.299071, 1850: 0.297091, 1860: 0.294064, 1870: 0.290878, 1880: 0.287564, 1890: 0.284153, 1900: 0.280589, 1910: 0.277714, 1920: 0.273693, 1930: 0.269325, 1940: 0.266803, 1950: 0.263996, 1960: 0.260009, 1970: 0.256162, 1980: 0.25167, 1990: 0.247055, 2000: 0.2419, 2010: 0.237898, 2020: 0.23372, 2030: 0.22974, 2040: 0.225816, 2050: 0.222877, 2060: 0.219312, 2070: 0.213706, 2080: 0.207927, 2090: 0.203745, 2100: 0.199536, 2110: 0.19486, 2120: 0.190767, 2130: 0.187767, 2140: 0.183878, 2150: 0.181247, 2160: 0.178687, 2170: 0.175496, 2180: 0.171818, 2190: 0.168743, 2200: 0.165452, 2210: 0.162653, 2220: 0.160104, 2230: 0.157578, 2240: 0.15558, 2250: 0.154051, 2260: 0.152481, 2270: 0.150658, 2280: 0.147845, 2290: 0.145153, 2300: 0.142668, 2310: 0.140651, 2320: 0.13892, 2330: 0.137753, 2340: 0.13644, 2350: 0.13493, 2360: 0.133222, 2370: 0.131284, 2380: 0.129116, 2390: 0.126899, 2400: 0.124836, 2410: 0.123272, 2420: 0.121657, 2430: 0.120152, 2440: 0.118592, 2450: 0.117169, 2460: 0.115557, 2470: 0.113847, 2480: 0.112275, 2490: 0.110846, 2500: 0.109533, 2510: 0.108394, 2520: 0.107246, 2530: 0.106356, 2540: 0.105073, 2550: 0.104078, 2560: 0.103148, 2570: 0.102147, 2580: 0.101122, 2590: 0.100127, 2600: 0.0991067, 2610: 0.098109, 2620: 0.0971366, 2630: 0.0961534, 2640: 0.095104, 2650: 0.0940582, 2660: 0.0931182, 2670: 0.0921859, 2680: 0.0912761, 2690: 0.0906641, 2700: 0.0898019, 2710: 0.088933, 2720: 0.088373, 2730: 0.0875344, 2740: 0.0869852, 2750: 0.0865631, 2760: 0.0862967, 2770: 0.0858567, 2780: 0.0850818, 2790: 0.0841671, 2800: 0.0833756, 2810: 0.0826417, 2820: 0.0816267, 2830: 0.0809179, 2840: 0.0802193, 2850: 0.0792624, 2860: 0.0786002, 2870: 0.0776561, 2880: 0.0766078, 2890: 0.0756441, 2900: 0.0747212, 2910: 0.0740999, 2920: 0.0735077, 2930: 0.0729294, 2940: 0.072398, 2950: 0.0718272, 2960: 0.0712704, 2970: 0.0707255, 2980: 0.0701941, 2990: 0.0696637, 3000: 0.0691518, 3010: 0.0686451, 3020: 0.0679593, 3030: 0.0675883, 3040: 0.067201, 3050: 0.066772, 3060: 0.0663481, 3070: 0.0658671, 3080: 0.0654172, 3090: 0.0649844, 3100: 0.0645587, 3110: 0.0641289, 3120: 0.0637237, 3130: 0.0634867, 3140: 0.0633537, 3150: 0.0633205, 3160: 0.0628214, 3170: 0.0623699, 3180: 0.0619665, 3190: 0.0616098, 3200: 0.0612499, 3210: 0.0609239, 3220: 0.0607189, 3230: 0.0604037, 3240: 0.0601022, 3250: 0.0597987, 3260: 0.0593485, 3270: 0.0588081, 3280: 0.0581595, 3290: 0.05789, 3300: 0.057628, 3310: 0.0573728, 3320: 0.0571667, 3330: 0.057006, 3340: 0.0567638, 3350: 0.0564475, 3360: 0.0563057, 3370: 0.0561555, 3380: 0.0559957, 3390: 0.0558373, 3400: 0.0556406, 3410: 0.0555054, 3420: 0.0553723, 3430: 0.0551788, 3440: 0.0550497, 3450: 0.054829, 3460: 0.0545703, 3470: 0.0543807, 3480: 0.0541186, 3490: 0.0538445, 3500: 0.0536172, 3510: 0.0534163, 3520: 0.0532348, 3530: 0.0531134, 3540: 0.0529702, 3550: 0.0528218, 3560: 0.0528077, 3570: 0.0526279, 3580: 0.0525114, 3590: 0.0523923, 3600: 0.0523249, 3610: 0.0523178, 3620: 0.0520927, 3630: 0.0519345, 3640: 0.0518637, 3650: 0.0517509, 3660: 0.0517889, 3670: 0.0516964, 3680: 0.051575, 3690: 0.0513682, 3700: 0.0511598, 3710: 0.0510114, 3720: 0.0509354, 3730: 0.0508371, 3740: 0.0507166, 3750: 0.0507917, 3760: 0.0507956, 3770: 0.0506879, 3780: 0.0506175, 3790: 0.0503661, 3800: 0.0502525, 3810: 0.0501749, 3820: 0.0501127, 3830: 0.0501574, 3840: 0.0501338, 3850: 0.0500419, 3860: 0.0499578, 3870: 0.0498595, 3880: 0.0497564, 3890: 0.0494944, 3900: 0.0493212, 3910: 0.0492144, 3920: 0.0490005, 3930: 0.0488493, 3940: 0.048761, 3950: 0.048606, 3960: 0.0483846, 3970: 0.0481732, 3980: 0.0479673, 3990: 0.0477602, 4000: 0.0475899, 4010: 0.0474472, 4020: 0.047455, 4030: 0.047406, 4040: 0.0472668, 4050: 0.0472364, 4060: 0.0471076, 4070: 0.0470151, 4080: 0.0468889, 4090: 0.0468594, 4100: 0.0468498, 4110: 0.0468777, 4120: 0.0469337, 4130: 0.0470014, 4140: 0.0470809, 4150: 0.0471852, 4160: 0.047314, 4170: 0.0475009, 4180: 0.0477458, 4190: 0.0479848, 4200: 0.048083, 4210: 0.0482606, 4220: 0.0483871, 4230: 0.0484624, 4240: 0.0486215, 4250: 0.0487504, 4260: 0.0488492, 4270: 0.0489179, 4280: 0.0489565, 4290: 0.0489722, 4300: 0.0489626, 4310: 0.0489275, 4320: 0.0488175, 4330: 0.0487593, 4340: 0.0487954, 4350: 0.0488862, 4360: 0.049014, 4370: 0.0490324, 4380: 0.0490446, 4390: 0.0490507, 4400: 0.0489744, 4410: 0.0489828, 4420: 0.0489659, 4430: 0.048926, 4440: 0.0488632, 4450: 0.0489159, 4460: 0.0490325, 4470: 0.0490322, 4480: 0.049047, 4490: 0.0490213, 4500: 0.0489538, 4510: 0.0489516, 4520: 0.0489322, 4530: 0.048972, 4540: 0.0489038, 4550: 0.0489707, 4560: 0.04905, 4570: 0.0491409, 4580: 0.0492235, 4590: 0.0492228, 4600: 0.0492549, 4610: 0.0493025, 4620: 0.0493875, 4630: 0.0495097, 4640: 0.0495728, 4650: 0.0496502, 4660: 0.0497419, 4670: 0.0497832, 4680: 0.0497873, 4690: 0.0498167, 4700: 0.0498723, 4710: 0.049778, 4720: 0.0498117, 4730: 0.0498714, 4740: 0.0498821, 4750: 0.0498954, 4760: 0.0499113, 4770: 0.0499299, 4780: 0.0499599, 4790: 0.0499268, 4800: 0.0499417, 4810: 0.0499104, 4820: 0.049893, 4830: 0.0498894, 4840: 0.0500706, 4850: 0.0500169, 4860: 0.0500717, 4870: 0.0500254, 4880: 0.0500574, 4890: 0.0500894, 4900: 0.0501216, 4910: 0.0501539, 4920: 0.0502601, 4930: 0.0503937, 4940: 0.0504264, 4950: 0.0504897, 4960: 0.0505834, 4970: 0.050516, 4980: 0.0506573, 4990: 0.0506853, 5000: 0.0506962, 5010: 0.0507522, 5020: 0.0506222, 5030: 0.0505909, 5040: 0.0506466, 5050: 0.0506991, 5060: 0.0507483, 5070: 0.0508689, 5080: 0.0509298, 5090: 0.0509153, 5100: 0.0510171, 5110: 0.0510074, 5120: 0.051054, 5130: 0.0513512, 5140: 0.0513954, 5150: 0.0516324, 5160: 0.0517775, 5170: 0.0518458, 5180: 0.0518473, 5190: 0.0517739, 5200: 0.0517414, 5210: 0.0517498, 5220: 0.0518145, 5230: 0.0519011, 5240: 0.0520096, 5250: 0.0522141, 5260: 0.0525516, 5270: 0.0528686, 5280: 0.0530286, 5290: 0.0530316, 5300: 0.0530903, 5310: 0.0531064, 5320: 0.0532786, 5330: 0.0534321, 5340: 0.0535312, 5350: 0.0535757, 5360: 0.0536001, 5370: 0.0536701, 5380: 0.0535139, 5390: 0.0531517, 5400: 0.0528718, 5410: 0.0526457, 5420: 0.0526177, 5430: 0.0525717, 5440: 0.0526885, 5450: 0.0527776, 5460: 0.0528423, 5470: 0.0528737, 5480: 0.0528719, 5490: 0.0529391, 5500: 0.0530553, 5510: 0.0533527, 5520: 0.0534519, 5530: 0.0535023, 5540: 0.0536475, 5550: 0.0537434, 5560: 0.0538474, 5570: 0.0539582, 5580: 0.0540279, 5590: 0.0540324, 5600: 0.0541466, 5610: 0.0542985, 5620: 0.0543105, 5630: 0.0541368, 5640: 0.0539144, 5650: 0.0538847, 5660: 0.0539718, 5670: 0.0540604, 5680: 0.0541505, 5690: 0.0541951, 5700: 0.0542299, 5710: 0.0543029, 5720: 0.0542366, 5730: 0.0542654, 5740: 0.0542615, 5750: 0.0544726, 5760: 0.0548986, 5770: 0.055491, 5780: 0.0561435, 5790: 0.0569097, 5800: 0.0575195, 5810: 0.0579729, 5820: 0.0582594, 5830: 0.0583433, 5840: 0.0583853, 5850: 0.0586369, 5860: 0.0587335, 5870: 0.0588751, 5880: 0.0588894, 5890: 0.0587763, 5900: 0.0584476, 5910: 0.0580467, 5920: 0.0574214, 5930: 0.0570514, 5940: 0.0568438, 5950: 0.0568702, 5960: 0.0568966, 5970: 0.056923, 5980: 0.0569494, 5990: 0.0569758, 6000: 0.0570022}
observed_dimuon_10 = {250: 20.8314, 251: 21.5764, 252: 22.3215, 253: 23.0665, 254: 23.8116, 255: 24.5567, 256: 25.3017, 257: 26.0816, 258: 26.7295, 259: 27.2699, 260: 27.9058, 261: 28.5266, 262: 29.142, 263: 29.6403, 264: 29.9803, 265: 30.3348, 266: 30.4283, 267: 30.6434, 268: 30.8488, 269: 30.9983, 270: 30.9854, 271: 30.9529, 272: 30.6266, 273: 30.216, 274: 29.5699, 275: 29.0692, 276: 28.4208, 277: 27.8735, 278: 27.2026, 279: 26.6575, 280: 25.8811, 281: 24.9291, 282: 24.0382, 283: 23.0507, 284: 22.0986, 285: 21.4403, 286: 20.5992, 287: 19.9058, 288: 19.0158, 289: 18.2349, 290: 17.4198, 291: 16.6325, 292: 15.9024, 293: 15.1525, 294: 14.5924, 295: 13.9746, 296: 13.4885, 297: 13.0274, 298: 12.5386, 299: 12.1273, 300: 11.7203, 301: 11.3066, 302: 10.8948, 303: 10.4999, 304: 10.1555, 305: 9.82568, 306: 9.56826, 307: 9.25713, 308: 8.9279, 309: 8.65541, 310: 8.37496, 311: 8.11624, 312: 7.86554, 313: 7.61294, 314: 7.38947, 315: 7.2202, 316: 7.03196, 317: 6.81837, 318: 6.61979, 319: 6.42579, 320: 6.25675, 321: 6.11294, 322: 5.92339, 323: 5.76147, 324: 5.59626, 325: 5.43951, 326: 5.31008, 327: 5.20001, 328: 5.0648, 329: 4.96573, 330: 4.86695, 331: 4.76847, 332: 4.68175, 333: 4.58421, 334: 4.50278, 335: 4.43303, 336: 4.36672, 337: 4.30001, 338: 4.23936, 339: 4.18109, 340: 4.12625, 341: 4.07752, 342: 4.03105, 343: 3.99073, 344: 3.95045, 345: 3.88391, 346: 3.85234, 347: 3.82153, 348: 3.78548, 349: 3.73613, 350: 3.70241, 351: 3.683, 352: 3.66912, 353: 3.66051, 354: 3.66008, 355: 3.66254, 356: 3.67004, 357: 3.68547, 358: 3.72805, 359: 3.74998, 360: 3.77907, 361: 3.82113, 362: 3.89294, 363: 3.95377, 364: 4.00361, 365: 4.0585, 366: 4.11754, 367: 4.17887, 368: 4.26349, 369: 4.33439, 370: 4.37915, 371: 4.40354, 372: 4.39523, 373: 4.48626, 374: 4.60644, 375: 4.71808, 376: 4.81854, 377: 4.92808, 378: 5.04278, 379: 5.15804, 380: 5.2575, 381: 5.35888, 382: 5.44685, 383: 5.57034, 384: 5.75324, 385: 5.96692, 386: 6.08491, 387: 6.14635, 388: 6.24003, 389: 6.35282, 390: 6.43427, 391: 6.51525, 392: 6.60847, 393: 6.80065, 394: 6.88247, 395: 6.97364, 396: 7.15041, 397: 7.20971, 398: 7.262, 399: 7.3147, 400: 7.39879, 401: 7.43144, 402: 7.61462, 403: 7.77589, 404: 7.93621, 405: 8.03237, 406: 7.99251, 407: 8.007, 408: 8.06143, 409: 8.00541, 410: 8.01811, 411: 8.00533, 412: 7.98234, 413: 7.94916, 414: 7.94801, 415: 7.79513, 416: 7.66853, 417: 7.53477, 418: 7.44929, 419: 7.49855, 420: 7.5697, 421: 7.61271, 422: 7.66636, 423: 7.73064, 424: 7.81793, 425: 7.85997, 426: 7.92626, 427: 8.03108, 428: 8.17546, 429: 8.20637, 430: 8.24583, 431: 8.28652, 432: 8.22503, 433: 8.17158, 434: 8.10792, 435: 8.09381, 436: 8.18237, 437: 8.16971, 438: 8.22834, 439: 8.28875, 440: 8.2554, 441: 8.21395, 442: 8.34197, 443: 8.38668, 444: 8.42811, 445: 8.48322, 446: 8.58202, 447: 8.69383, 448: 8.71301, 449: 8.66704, 450: 8.75613, 451: 8.8533, 452: 8.95856, 453: 9.14305, 454: 9.24847, 455: 9.27482, 456: 9.43956, 457: 9.53953, 458: 9.57473, 459: 9.57115, 460: 9.57253, 461: 9.62477, 462: 9.64724, 463: 9.60822, 464: 9.54414, 465: 9.44464, 466: 9.30074, 467: 9.21209, 468: 9.17867, 469: 9.09463, 470: 9.09041, 471: 9.09495, 472: 8.86527, 473: 8.74044, 474: 8.72047, 475: 8.67745, 476: 8.70201, 477: 8.75772, 478: 8.85495, 479: 8.82787, 480: 8.81031, 481: 8.80499, 482: 8.74497, 483: 8.63023, 484: 8.54552, 485: 8.69531, 486: 8.7405, 487: 8.71825, 488: 8.66839, 489: 8.53569, 490: 8.36592, 491: 8.18287, 492: 8.15237, 493: 8.12113, 494: 7.98114, 495: 7.93979, 496: 7.90932, 497: 7.90699, 498: 7.8702, 499: 7.84377, 500: 7.73113, 501: 7.68051, 502: 7.62083, 503: 7.58214, 504: 7.45821, 505: 7.34407, 506: 7.1964, 507: 7.11274, 508: 6.97039, 509: 6.85057, 510: 6.69618, 511: 6.59216, 512: 6.49368, 513: 6.3944, 514: 6.27392, 515: 6.20334, 516: 6.08608, 517: 6.0046, 518: 5.9052, 519: 5.83119, 520: 5.79649, 521: 5.73282, 522: 5.64672, 523: 5.59523, 524: 5.5023, 525: 5.39797, 526: 5.35381, 527: 5.32739, 528: 5.23326, 529: 5.18971, 530: 5.19673, 531: 5.15246, 532: 5.09935, 533: 5.01921, 534: 4.94695, 535: 4.91201, 536: 4.88354, 537: 4.82886, 538: 4.79406, 539: 4.75332, 540: 4.64995, 541: 4.62002, 542: 4.55435, 543: 4.47061, 544: 4.46454, 545: 4.39075, 546: 4.31765, 547: 4.26086, 548: 4.1733, 549: 4.10166, 550: 4.06316, 551: 3.99618, 552: 3.92072, 553: 3.89755, 554: 3.90035, 555: 3.87593, 556: 3.84417, 557: 3.76572, 558: 3.7678, 559: 3.79406, 560: 3.80164, 561: 3.80817, 562: 3.80007, 563: 3.7827, 564: 3.76429, 565: 3.74482, 566: 3.75322, 567: 3.76519, 568: 3.78793, 569: 3.78393, 570: 3.77177, 571: 3.75455, 572: 3.73227, 573: 3.76155, 574: 3.76199, 575: 3.76246, 576: 3.82115, 577: 3.84065, 578: 3.8543, 579: 3.82729, 580: 3.85701, 581: 3.88839, 582: 3.90024, 583: 3.91759, 584: 3.92689, 585: 3.93127, 586: 3.88385, 587: 3.90892, 588: 3.90968, 589: 3.86858, 590: 3.86032, 591: 3.8594, 592: 3.88322, 593: 3.81733, 594: 3.78535, 595: 3.80846, 596: 3.83074, 597: 3.84062, 598: 3.83807, 599: 3.86089, 600: 3.87269, 601: 3.89836, 602: 3.92047, 603: 3.94764, 604: 3.98075, 605: 3.99526, 606: 4.00823, 607: 4.0103, 608: 4.02238, 609: 4.02582, 610: 4.03267, 611: 4.04069, 612: 4.05326, 613: 4.05698, 614: 4.05948, 615: 4.0702, 616: 4.083, 617: 4.08484, 618: 4.08089, 619: 4.07582, 620: 4.07993, 621: 4.0723, 622: 4.07637, 623: 4.0677, 624: 4.06211, 625: 4.05053, 626: 4.03296, 627: 4.01818, 628: 4.00039, 629: 3.98088, 630: 3.97511, 631: 3.96434, 632: 3.95706, 633: 3.95106, 634: 3.93164, 635: 3.90924, 636: 3.89884, 637: 3.88763, 638: 3.87116, 639: 3.8562, 640: 3.83411, 641: 3.81737, 642: 3.79748, 643: 3.76548, 644: 3.74494, 645: 3.72639, 646: 3.69356, 647: 3.66431, 648: 3.64141, 649: 3.61786, 650: 3.58969, 651: 3.56741, 652: 3.54625, 653: 3.52807, 654: 3.50606, 655: 3.48129, 656: 3.45144, 657: 3.42392, 658: 3.39475, 659: 3.37231, 660: 3.34491, 661: 3.32121, 662: 3.298, 663: 3.27514, 664: 3.24785, 665: 3.21394, 666: 3.18612, 667: 3.15346, 668: 3.121, 669: 3.09955, 670: 3.0709, 671: 3.03884, 672: 3.00977, 673: 2.97969, 674: 2.94373, 675: 2.90756, 676: 2.87704, 677: 2.84048, 678: 2.80728, 679: 2.77077, 680: 2.7364, 681: 2.7133, 682: 2.67953, 683: 2.64503, 684: 2.61366, 685: 2.58304, 686: 2.54979, 687: 2.52377, 688: 2.49815, 689: 2.46636, 690: 2.43258, 691: 2.4042, 692: 2.36982, 693: 2.34626, 694: 2.30505, 695: 2.27459, 696: 2.24426, 697: 2.21161, 698: 2.18016, 699: 2.15486, 700: 2.1168, 701: 2.08129, 702: 2.04455, 703: 2.02327, 704: 1.99279, 705: 1.97127, 706: 1.93434, 707: 1.91482, 708: 1.88198, 709: 1.8553, 710: 1.83569, 711: 1.8004, 712: 1.77504, 713: 1.74748, 714: 1.71986, 715: 1.70128, 716: 1.66959, 717: 1.64376, 718: 1.61235, 719: 1.58965, 720: 1.56683, 721: 1.5426, 722: 1.52056, 723: 1.49854, 724: 1.47958, 725: 1.45985, 726: 1.44164, 727: 1.42368, 728: 1.39893, 729: 1.37989, 730: 1.36396, 731: 1.34733, 732: 1.33176, 733: 1.31081, 734: 1.29724, 735: 1.28232, 736: 1.26686, 737: 1.25016, 738: 1.22806, 739: 1.21586, 740: 1.20162, 741: 1.189, 742: 1.17407, 743: 1.16263, 744: 1.15632, 745: 1.14775, 746: 1.13605, 747: 1.12634, 748: 1.11679, 749: 1.10062, 750: 1.09395, 755: 1.06383, 760: 1.03861, 765: 1.01478, 770: 0.998008, 775: 0.987578, 780: 0.973468, 785: 0.958556, 790: 0.953248, 795: 0.948043, 800: 0.947254, 805: 0.957494, 810: 0.959801, 815: 0.970629, 820: 0.986682, 825: 0.992872, 830: 1.00794, 835: 1.01966, 840: 1.03578, 845: 1.06151, 850: 1.08281, 855: 1.10192, 860: 1.13712, 865: 1.17009, 870: 1.19843, 875: 1.23507, 880: 1.26316, 885: 1.29541, 890: 1.33064, 895: 1.36386, 900: 1.39581, 905: 1.42515, 910: 1.44866, 915: 1.47665, 920: 1.49626, 925: 1.50734, 930: 1.51776, 935: 1.52448, 940: 1.52771, 945: 1.53136, 950: 1.52857, 955: 1.51746, 960: 1.51295, 965: 1.50277, 970: 1.48989, 975: 1.47384, 980: 1.44516, 985: 1.4198, 990: 1.39659, 995: 1.37213, 1000: 1.3413, 1005: 1.31227, 1010: 1.28426, 1015: 1.2551, 1020: 1.22254, 1025: 1.18962, 1030: 1.15451, 1035: 1.12026, 1040: 1.08469, 1045: 1.05886, 1050: 1.03394, 1055: 1.00347, 1060: 0.977507, 1065: 0.952231, 1070: 0.928249, 1075: 0.902639, 1080: 0.877677, 1085: 0.866432, 1090: 0.845903, 1095: 0.833425, 1100: 0.821517, 1105: 0.81136, 1110: 0.802535, 1115: 0.795261, 1120: 0.793305, 1125: 0.785403, 1130: 0.783924, 1135: 0.786548, 1140: 0.788965, 1145: 0.790999, 1150: 0.797055, 1155: 0.801489, 1160: 0.808831, 1165: 0.815507, 1170: 0.822914, 1175: 0.835027, 1180: 0.845402, 1185: 0.854007, 1190: 0.867549, 1195: 0.880351, 1200: 0.891762, 1205: 0.906356, 1210: 0.919198, 1215: 0.927301, 1220: 0.941995, 1225: 0.953294, 1230: 0.966501, 1235: 0.980216, 1240: 0.989838, 1245: 1.00191, 1250: 1.01125, 1255: 1.02066, 1260: 1.0306, 1265: 1.03682, 1270: 1.04126, 1275: 1.04869, 1280: 1.05467, 1285: 1.05886, 1290: 1.06484, 1295: 1.06718, 1300: 1.07272, 1305: 1.0754, 1310: 1.07847, 1315: 1.07903, 1320: 1.07671, 1325: 1.07136, 1330: 1.06854, 1335: 1.0647, 1340: 1.06146, 1345: 1.05517, 1350: 1.04913, 1355: 1.03855, 1360: 1.03998, 1365: 1.02796, 1370: 1.01717, 1375: 1.00478, 1380: 0.994144, 1385: 0.982386, 1390: 0.974607, 1395: 0.962646, 1400: 0.951112, 1405: 0.936203, 1410: 0.924373, 1415: 0.91199, 1420: 0.90174, 1425: 0.879524, 1430: 0.869668, 1435: 0.864563, 1440: 0.863066, 1445: 0.851046, 1450: 0.84028, 1455: 0.825257, 1460: 0.812683, 1465: 0.800229, 1470: 0.789543, 1475: 0.777564, 1480: 0.767342, 1485: 0.758331, 1490: 0.750738, 1495: 0.736948, 1500: 0.71826, 1510: 0.682396, 1520: 0.662115, 1530: 0.642454, 1540: 0.624372, 1550: 0.606435, 1560: 0.587356, 1570: 0.569628, 1580: 0.554581, 1590: 0.539226, 1600: 0.522448, 1610: 0.515603, 1620: 0.507148, 1630: 0.497729, 1640: 0.490283, 1650: 0.484293, 1660: 0.47973, 1670: 0.480602, 1680: 0.473608, 1690: 0.468189, 1700: 0.462264, 1710: 0.455908, 1720: 0.449121, 1730: 0.443152, 1740: 0.428799, 1750: 0.41986, 1760: 0.411637, 1770: 0.402992, 1780: 0.393708, 1790: 0.383885, 1800: 0.369815, 1810: 0.365364, 1820: 0.360502, 1830: 0.355229, 1840: 0.349832, 1850: 0.344422, 1860: 0.338867, 1870: 0.334816, 1880: 0.328922, 1890: 0.323808, 1900: 0.318178, 1910: 0.312447, 1920: 0.30665, 1930: 0.301024, 1940: 0.295001, 1950: 0.289796, 1960: 0.285407, 1970: 0.281475, 1980: 0.277887, 1990: 0.273532, 2000: 0.268564, 2010: 0.265362, 2020: 0.260789, 2030: 0.255904, 2040: 0.252149, 2050: 0.248146, 2060: 0.243656, 2070: 0.239186, 2080: 0.234738, 2090: 0.230311, 2100: 0.225904, 2110: 0.220263, 2120: 0.215256, 2130: 0.211269, 2140: 0.206786, 2150: 0.202323, 2160: 0.198266, 2170: 0.193681, 2180: 0.189502, 2190: 0.185729, 2200: 0.181796, 2210: 0.177858, 2220: 0.173837, 2230: 0.169734, 2240: 0.166662, 2250: 0.164109, 2260: 0.160709, 2270: 0.158101, 2280: 0.155953, 2290: 0.153787, 2300: 0.151381, 2310: 0.149474, 2320: 0.147132, 2330: 0.144967, 2340: 0.142955, 2350: 0.141086, 2360: 0.139359, 2370: 0.137596, 2380: 0.135785, 2390: 0.13392, 2400: 0.131879, 2410: 0.129866, 2420: 0.128683, 2430: 0.127841, 2440: 0.126171, 2450: 0.124606, 2460: 0.123029, 2470: 0.121273, 2480: 0.119559, 2490: 0.117746, 2500: 0.116186, 2510: 0.114644, 2520: 0.113134, 2530: 0.111612, 2540: 0.110301, 2550: 0.108662, 2560: 0.106994, 2570: 0.105481, 2580: 0.104417, 2590: 0.103349, 2600: 0.102308, 2610: 0.101169, 2620: 0.100101, 2630: 0.09904, 2640: 0.0979984, 2650: 0.0969812, 2660: 0.096021, 2670: 0.0950196, 2680: 0.0942925, 2690: 0.0930733, 2700: 0.0923954, 2710: 0.0914668, 2720: 0.090552, 2730: 0.0896819, 2740: 0.0890267, 2750: 0.0881901, 2760: 0.087377, 2770: 0.0865787, 2780: 0.085775, 2790: 0.0850062, 2800: 0.0842573, 2810: 0.0832783, 2820: 0.0825453, 2830: 0.08159, 2840: 0.0809035, 2850: 0.0802384, 2860: 0.0795705, 2870: 0.0787191, 2880: 0.0780607, 2890: 0.0774303, 2900: 0.0769023, 2910: 0.0762939, 2920: 0.0756777, 2930: 0.0750849, 2940: 0.0745063, 2950: 0.0739394, 2960: 0.0733608, 2970: 0.072816, 2980: 0.0724052, 2990: 0.0718822, 3000: 0.0713618, 3010: 0.070866, 3020: 0.0703787, 3030: 0.0697982, 3040: 0.0693251, 3050: 0.0687356, 3060: 0.0682952, 3070: 0.0678597, 3080: 0.067425, 3090: 0.0670287, 3100: 0.0666159, 3110: 0.0660903, 3120: 0.0656964, 3130: 0.0653218, 3140: 0.0649471, 3150: 0.0645656, 3160: 0.0642066, 3170: 0.0638731, 3180: 0.0636689, 3190: 0.0633317, 3200: 0.0629116, 3210: 0.0624061, 3220: 0.0620794, 3230: 0.0617685, 3240: 0.061599, 3250: 0.0613061, 3260: 0.0610263, 3270: 0.0607456, 3280: 0.0604777, 3290: 0.0602052, 3300: 0.0599163, 3310: 0.0596786, 3320: 0.0594306, 3330: 0.0591862, 3340: 0.059035, 3350: 0.0586927, 3360: 0.0584717, 3370: 0.0581278, 3380: 0.05792, 3390: 0.0577095, 3400: 0.057591, 3410: 0.0573896, 3420: 0.0573082, 3430: 0.0571673, 3440: 0.056936, 3450: 0.0566564, 3460: 0.0566672, 3470: 0.0566824, 3480: 0.0566397, 3490: 0.0563568, 3500: 0.056193, 3510: 0.056047, 3520: 0.0559029, 3530: 0.0556616, 3540: 0.0555209, 3550: 0.0552875, 3560: 0.0551334, 3570: 0.0550735, 3580: 0.055108, 3590: 0.0549703, 3600: 0.0546622, 3610: 0.0546013, 3620: 0.054496, 3630: 0.0543776, 3640: 0.0542837, 3650: 0.0542301, 3660: 0.0540651, 3670: 0.0537656, 3680: 0.0534525, 3690: 0.0531972, 3700: 0.0529669, 3710: 0.0526129, 3720: 0.0522428, 3730: 0.0520605, 3740: 0.0517108, 3750: 0.0515568, 3760: 0.0512835, 3770: 0.0510058, 3780: 0.0506998, 3790: 0.0505267, 3800: 0.0504863, 3810: 0.0504604, 3820: 0.0503849, 3830: 0.0504115, 3840: 0.0503452, 3850: 0.0504771, 3860: 0.0505637, 3870: 0.0506049, 3880: 0.0505789, 3890: 0.0505246, 3900: 0.0504513, 3910: 0.0503765, 3920: 0.0503002, 3930: 0.0502889, 3940: 0.0501566, 3950: 0.0500483, 3960: 0.049812, 3970: 0.049911, 3980: 0.0496863, 3990: 0.0495188, 4000: 0.0493567, 4010: 0.0492346, 4020: 0.0491527, 4030: 0.0491093, 4040: 0.0491108, 4050: 0.049036, 4060: 0.0489853, 4070: 0.0491447, 4080: 0.0491529, 4090: 0.0492363, 4100: 0.0492756, 4110: 0.0493135, 4120: 0.0492271, 4130: 0.0491946, 4140: 0.0491813, 4150: 0.049165, 4160: 0.0490944, 4170: 0.0491909, 4180: 0.049386, 4190: 0.0495125, 4200: 0.0495705, 4210: 0.0497765, 4220: 0.0499039, 4230: 0.0499353, 4240: 0.050141, 4250: 0.0503413, 4260: 0.0504816, 4270: 0.050562, 4280: 0.0506046, 4290: 0.0506095, 4300: 0.0506855, 4310: 0.0507069, 4320: 0.0506738, 4330: 0.0507205, 4340: 0.0507488, 4350: 0.0507587, 4360: 0.0507679, 4370: 0.0506562, 4380: 0.0505797, 4390: 0.0506464, 4400: 0.0508562, 4410: 0.0511218, 4420: 0.051443, 4430: 0.0514762, 4440: 0.0515376, 4450: 0.0516272, 4460: 0.0517167, 4470: 0.0517927, 4480: 0.0518552, 4490: 0.0519042, 4500: 0.0520272, 4510: 0.0522243, 4520: 0.0523451, 4530: 0.0523788, 4540: 0.0523191, 4550: 0.0526726, 4560: 0.0529552, 4570: 0.053166, 4580: 0.0532222, 4590: 0.0531751, 4600: 0.0531361, 4610: 0.0531052, 4620: 0.0530824, 4630: 0.0530677, 4640: 0.0530611, 4650: 0.0530333, 4660: 0.0529952, 4670: 0.0530403, 4680: 0.0525078, 4690: 0.0523962, 4700: 0.0523275, 4710: 0.0523847, 4720: 0.0524106, 4730: 0.0524052, 4740: 0.0523684, 4750: 0.0524195, 4760: 0.0525585, 4770: 0.0526549, 4780: 0.0527087, 4790: 0.0528178, 4800: 0.0532316, 4810: 0.0540409, 4820: 0.054011, 4830: 0.0540196, 4840: 0.0540666, 4850: 0.054152, 4860: 0.0542757, 4870: 0.0544459, 4880: 0.0545432, 4890: 0.0545216, 4900: 0.0545116, 4910: 0.0545471, 4920: 0.0545301, 4930: 0.0543036, 4940: 0.0537994, 4950: 0.0537515, 4960: 0.0537251, 4970: 0.0537203, 4980: 0.0537155, 4990: 0.0537039, 5000: 0.0536775, 5010: 0.0536363, 5020: 0.0535683, 5030: 0.0535284, 5040: 0.053576, 5050: 0.053711, 5060: 0.0537217, 5070: 0.0537394, 5080: 0.0538033, 5090: 0.0539508, 5100: 0.0541818, 5110: 0.0544762, 5120: 0.0548407, 5130: 0.0551912, 5140: 0.0555276, 5150: 0.055908, 5160: 0.0562775, 5170: 0.0565429, 5180: 0.0567042, 5190: 0.0568808, 5200: 0.0570729, 5210: 0.0572414, 5220: 0.0572838, 5230: 0.0572003, 5240: 0.0570988, 5250: 0.0569794, 5260: 0.0568835, 5270: 0.056811, 5280: 0.056762, 5290: 0.0567364, 5300: 0.0567344, 5310: 0.0567603, 5320: 0.0569297, 5330: 0.0572426, 5340: 0.0576989, 5350: 0.0580808, 5360: 0.0581469, 5370: 0.0582205, 5380: 0.0583016, 5390: 0.0583898, 5400: 0.0583914, 5410: 0.0584359, 5420: 0.0585485, 5430: 0.0586202, 5440: 0.0587245, 5450: 0.058709, 5460: 0.0585737, 5470: 0.0583461, 5480: 0.0582008, 5490: 0.0583792, 5500: 0.0584915, 5510: 0.0585778, 5520: 0.0586814, 5530: 0.0588559, 5540: 0.0589718, 5550: 0.0590038, 5560: 0.0590609, 5570: 0.059065, 5580: 0.0590533, 5590: 0.0590257, 5600: 0.0590304, 5610: 0.0589825, 5620: 0.058882, 5630: 0.0590204, 5640: 0.0591322, 5650: 0.0592229, 5660: 0.059327, 5670: 0.0594576, 5680: 0.0596133, 5690: 0.0597941, 5700: 0.06, 5710: 0.0602311, 5720: 0.0604874, 5730: 0.060665, 5740: 0.0610006, 5750: 0.0613002, 5760: 0.0612722, 5770: 0.0612308, 5780: 0.0612454, 5790: 0.0612527, 5800: 0.0612396, 5810: 0.0611738, 5820: 0.0612916, 5830: 0.0614237, 5840: 0.0614714, 5850: 0.0614348, 5860: 0.0614858, 5870: 0.0615163, 5880: 0.0614207, 5890: 0.0616511, 5900: 0.0619071, 5910: 0.062029, 5920: 0.0622559, 5930: 0.0624901, 5940: 0.0627742, 5950: 0.062894, 5960: 0.0630139, 5970: 0.0631337, 5980: 0.0632536, 5990: 0.0633734, 6000: 0.0634932}
expected_dielectron_0={250: 3.74154, 251: 3.71734, 252: 3.69315, 253: 3.66895, 254: 3.64475, 255: 3.62056, 256: 3.59636, 257: 3.57217, 258: 3.54797, 259: 3.52378, 260: 3.49958, 261: 3.47539, 262: 3.45119, 263: 3.427, 264: 3.4028, 265: 3.37861, 266: 3.35441, 267: 3.33022, 268: 3.30577, 269: 3.2817, 270: 3.25799, 271: 3.23466, 272: 3.2117, 273: 3.18912, 274: 3.16697, 275: 3.14526, 276: 3.124, 277: 3.10318, 278: 3.0828, 279: 3.06266, 280: 3.04276, 281: 3.02311, 282: 3.00369, 283: 2.98451, 284: 2.96565, 285: 2.94709, 286: 2.92884, 287: 2.91089, 288: 2.89326, 289: 2.8757, 290: 2.85822, 291: 2.84082, 292: 2.8235, 293: 2.80625, 294: 2.78895, 295: 2.77161, 296: 2.75422, 297: 2.73678, 298: 2.7193, 299: 2.70183, 300: 2.68438, 301: 2.66693, 302: 2.64951, 303: 2.63209, 304: 2.61491, 305: 2.59797, 306: 2.58125, 307: 2.56477, 308: 2.54853, 309: 2.53244, 310: 2.51652, 311: 2.50076, 312: 2.48516, 313: 2.46973, 314: 2.4544, 315: 2.4392, 316: 2.42411, 317: 2.40913, 318: 2.39426, 319: 2.37945, 320: 2.36468, 321: 2.34995, 322: 2.33527, 323: 2.32064, 324: 2.30612, 325: 2.2917, 326: 2.27739, 327: 2.26319, 328: 2.2491, 329: 2.23523, 330: 2.2216, 331: 2.2082, 332: 2.19503, 333: 2.1821, 334: 2.16941, 335: 2.15699, 336: 2.14481, 337: 2.13289, 338: 2.12123, 339: 2.1096, 340: 2.098, 341: 2.08644, 342: 2.07492, 343: 2.06343, 344: 2.052, 345: 2.04063, 346: 2.02932, 347: 2.01806, 348: 2.00687, 349: 1.99578, 350: 1.9848, 351: 1.97392, 352: 1.96315, 353: 1.95249, 354: 1.94196, 355: 1.93156, 356: 1.92129, 357: 1.91115, 358: 1.90114, 359: 1.89119, 360: 1.88132, 361: 1.87151, 362: 1.86177, 363: 1.85211, 364: 1.84252, 365: 1.83301, 366: 1.82358, 367: 1.81423, 368: 1.80496, 369: 1.79575, 370: 1.78659, 371: 1.77749, 372: 1.76844, 373: 1.75946, 374: 1.75055, 375: 1.74172, 376: 1.73297, 377: 1.72429, 378: 1.71569, 379: 1.70715, 380: 1.69867, 381: 1.69023, 382: 1.68186, 383: 1.67353, 384: 1.66528, 385: 1.6571, 386: 1.64899, 387: 1.64094, 388: 1.63297, 389: 1.62505, 390: 1.61717, 391: 1.60934, 392: 1.60155, 393: 1.59382, 394: 1.58614, 395: 1.57853, 396: 1.57098, 397: 1.5635, 398: 1.55607, 399: 1.5487, 400: 1.54138, 401: 1.53411, 402: 1.5269, 403: 1.51973, 404: 1.51263, 405: 1.50559, 406: 1.49861, 407: 1.49169, 408: 1.48484, 409: 1.47802, 410: 1.47125, 411: 1.46451, 412: 1.45782, 413: 1.45117, 414: 1.44457, 415: 1.43802, 416: 1.43153, 417: 1.42508, 418: 1.4187, 419: 1.41235, 420: 1.40604, 421: 1.39977, 422: 1.39353, 423: 1.38733, 424: 1.38124, 425: 1.37524, 426: 1.36934, 427: 1.36355, 428: 1.35785, 429: 1.35224, 430: 1.34671, 431: 1.34127, 432: 1.33591, 433: 1.33063, 434: 1.32535, 435: 1.32006, 436: 1.31477, 437: 1.30947, 438: 1.30416, 439: 1.29883, 440: 1.29349, 441: 1.28813, 442: 1.28276, 443: 1.27736, 444: 1.27201, 445: 1.2667, 446: 1.26143, 447: 1.25619, 448: 1.251, 449: 1.24584, 450: 1.2407, 451: 1.23559, 452: 1.23051, 453: 1.22545, 454: 1.2205, 455: 1.21565, 456: 1.2109, 457: 1.20625, 458: 1.2017, 459: 1.1972, 460: 1.19273, 461: 1.18831, 462: 1.18393, 463: 1.17958, 464: 1.17516, 465: 1.17065, 466: 1.16605, 467: 1.16137, 468: 1.15661, 469: 1.15185, 470: 1.1471, 471: 1.14236, 472: 1.13763, 473: 1.1329, 474: 1.12826, 475: 1.12369, 476: 1.11921, 477: 1.1148, 478: 1.11047, 479: 1.10617, 480: 1.10189, 481: 1.09764, 482: 1.0934, 483: 1.08919, 484: 1.08501, 485: 1.08086, 486: 1.07674, 487: 1.07265, 488: 1.06859, 489: 1.06448, 490: 1.06032, 491: 1.05612, 492: 1.05188, 493: 1.04758, 494: 1.04325, 495: 1.03888, 496: 1.03446, 497: 1.03001, 498: 1.02552, 499: 1.02111, 500: 1.01678, 501: 1.01254, 502: 1.00838, 503: 1.00431, 504: 1.00037, 505: 0.996561, 506: 0.992886, 507: 0.989345, 508: 0.985937, 509: 0.98259, 510: 0.979303, 511: 0.976076, 512: 0.97291, 513: 0.969804, 514: 0.966675, 515: 0.963525, 516: 0.960352, 517: 0.957157, 518: 0.953939, 519: 0.950693, 520: 0.947419, 521: 0.944116, 522: 0.940786, 523: 0.937427, 524: 0.934087, 525: 0.930768, 526: 0.927468, 527: 0.924188, 528: 0.920928, 529: 0.917683, 530: 0.914451, 531: 0.911234, 532: 0.908032, 533: 0.904844, 534: 0.901674, 535: 0.898522, 536: 0.89539, 537: 0.892275, 538: 0.889179, 539: 0.886053, 540: 0.882896, 541: 0.879708, 542: 0.87649, 543: 0.873241, 544: 0.869966, 545: 0.866664, 546: 0.863335, 547: 0.85998, 548: 0.856598, 549: 0.853273, 550: 0.850003, 551: 0.84679, 552: 0.843633, 553: 0.840532, 554: 0.837492, 555: 0.834512, 556: 0.831593, 557: 0.828734, 558: 0.825937, 559: 0.823151, 560: 0.820379, 561: 0.817619, 562: 0.814871, 563: 0.812136, 564: 0.809415, 565: 0.806708, 566: 0.804015, 567: 0.801336, 568: 0.798671, 569: 0.796016, 570: 0.793371, 571: 0.790736, 572: 0.788111, 573: 0.785496, 574: 0.782895, 575: 0.780308, 576: 0.777734, 577: 0.775175, 578: 0.77263, 579: 0.770095, 580: 0.767569, 581: 0.765054, 582: 0.762549, 583: 0.760054, 584: 0.757571, 585: 0.755102, 586: 0.752646, 587: 0.750202, 588: 0.747772, 589: 0.74535, 590: 0.742936, 591: 0.740531, 592: 0.738134, 593: 0.735746, 594: 0.733369, 595: 0.731003, 596: 0.728649, 597: 0.726305, 598: 0.723973, 599: 0.721651, 600: 0.719339, 601: 0.717036, 602: 0.714743, 603: 0.712459, 604: 0.710188, 605: 0.70793, 606: 0.705684, 607: 0.70345, 608: 0.701229, 609: 0.699016, 610: 0.696812, 611: 0.694616, 612: 0.692428, 613: 0.690249, 614: 0.688084, 615: 0.685932, 616: 0.683793, 617: 0.681669, 618: 0.679558, 619: 0.677457, 620: 0.675367, 621: 0.673288, 622: 0.67122, 623: 0.669162, 624: 0.667116, 625: 0.66508, 626: 0.663054, 627: 0.66104, 628: 0.659037, 629: 0.657041, 630: 0.655054, 631: 0.653075, 632: 0.651104, 633: 0.649141, 634: 0.647184, 635: 0.645234, 636: 0.64329, 637: 0.641352, 638: 0.63942, 639: 0.637492, 640: 0.635568, 641: 0.633648, 642: 0.631731, 643: 0.629817, 644: 0.627913, 645: 0.626017, 646: 0.624131, 647: 0.622254, 648: 0.620385, 649: 0.618521, 650: 0.61666, 651: 0.614803, 652: 0.61295, 653: 0.611101, 654: 0.609258, 655: 0.60742, 656: 0.605588, 657: 0.603762, 658: 0.601941, 659: 0.600126, 660: 0.598317, 661: 0.596514, 662: 0.594715, 663: 0.592923, 664: 0.591138, 665: 0.589361, 666: 0.587591, 667: 0.585829, 668: 0.584074, 669: 0.582329, 670: 0.580594, 671: 0.578867, 672: 0.57715, 673: 0.575442, 674: 0.573746, 675: 0.57206, 676: 0.570386, 677: 0.568722, 678: 0.56707, 679: 0.565423, 680: 0.563782, 681: 0.562147, 682: 0.560517, 683: 0.558893, 684: 0.557277, 685: 0.555667, 686: 0.554066, 687: 0.552471, 688: 0.550884, 689: 0.549303, 690: 0.547727, 691: 0.546156, 692: 0.544591, 693: 0.543031, 694: 0.541478, 695: 0.539933, 696: 0.538395, 697: 0.536863, 698: 0.535339, 699: 0.53382, 700: 0.532306, 701: 0.530797, 702: 0.529293, 703: 0.527794, 704: 0.526302, 705: 0.524817, 706: 0.523338, 707: 0.521865, 708: 0.520399, 709: 0.518939, 710: 0.517483, 711: 0.516032, 712: 0.514585, 713: 0.513144, 714: 0.511709, 715: 0.510281, 716: 0.508858, 717: 0.507442, 718: 0.506033, 719: 0.504628, 720: 0.503228, 721: 0.501832, 722: 0.500441, 723: 0.499055, 724: 0.497674, 725: 0.4963, 726: 0.494932, 727: 0.493569, 728: 0.492213, 729: 0.490861, 730: 0.489514, 731: 0.488171, 732: 0.486832, 733: 0.485498, 734: 0.484192, 735: 0.482911, 736: 0.481646, 737: 0.480391, 738: 0.479141, 739: 0.477891, 740: 0.476642, 741: 0.475393, 742: 0.474145, 743: 0.472899, 744: 0.471659, 745: 0.470423, 746: 0.46919, 747: 0.46796, 748: 0.46673, 749: 0.465499, 750: 0.464266, 755: 0.458622, 760: 0.453048, 765: 0.44754, 770: 0.442102, 775: 0.436736, 780: 0.431441, 785: 0.426215, 790: 0.421057, 795: 0.41596, 800: 0.410923, 805: 0.405942, 810: 0.401012, 815: 0.396131, 820: 0.391312, 825: 0.386551, 830: 0.381845, 835: 0.377191, 840: 0.372583, 845: 0.36804, 850: 0.363562, 855: 0.359149, 860: 0.354801, 865: 0.350517, 870: 0.346314, 875: 0.342191, 880: 0.338148, 885: 0.334184, 890: 0.330301, 895: 0.32647, 900: 0.322693, 905: 0.318967, 910: 0.315295, 915: 0.311676, 920: 0.308125, 925: 0.304644, 930: 0.301231, 935: 0.297887, 940: 0.294612, 945: 0.291385, 950: 0.288206, 955: 0.285075, 960: 0.281993, 965: 0.278958, 970: 0.275974, 975: 0.273041, 980: 0.270159, 985: 0.267327, 990: 0.264547, 995: 0.2618, 1000: 0.259088, 1005: 0.256409, 1010: 0.253764, 1015: 0.251153, 1020: 0.248582, 1025: 0.246052, 1030: 0.243561, 1035: 0.241111, 1040: 0.238701, 1045: 0.236316, 1050: 0.233957, 1055: 0.231623, 1060: 0.229314, 1065: 0.22703, 1070: 0.224786, 1075: 0.222581, 1080: 0.220414, 1085: 0.218287, 1090: 0.216199, 1095: 0.214134, 1100: 0.212092, 1105: 0.210073, 1110: 0.208077, 1115: 0.206104, 1120: 0.204153, 1125: 0.202223, 1130: 0.200315, 1135: 0.198429, 1140: 0.196565, 1145: 0.194719, 1150: 0.192892, 1155: 0.191085, 1160: 0.189296, 1165: 0.187526, 1170: 0.185783, 1175: 0.184067, 1180: 0.182378, 1185: 0.180717, 1190: 0.179083, 1195: 0.177469, 1200: 0.175876, 1205: 0.174305, 1210: 0.172754, 1215: 0.171223, 1220: 0.169719, 1225: 0.168241, 1230: 0.166789, 1235: 0.165363, 1240: 0.163963, 1245: 0.162576, 1250: 0.1612, 1255: 0.159837, 1260: 0.158486, 1265: 0.157147, 1270: 0.155822, 1275: 0.154512, 1280: 0.153216, 1285: 0.151935, 1290: 0.150668, 1295: 0.149417, 1300: 0.148182, 1305: 0.146962, 1310: 0.145758, 1315: 0.14457, 1320: 0.1434, 1325: 0.142248, 1330: 0.141114, 1335: 0.139998, 1340: 0.138901, 1345: 0.137813, 1350: 0.136735, 1355: 0.135667, 1360: 0.134609, 1365: 0.133561, 1370: 0.132526, 1375: 0.131505, 1380: 0.130497, 1385: 0.129503, 1390: 0.128522, 1395: 0.12755, 1400: 0.126585, 1405: 0.125629, 1410: 0.124681, 1415: 0.123741, 1420: 0.12282, 1425: 0.121916, 1430: 0.121028, 1435: 0.120154, 1440: 0.119294, 1445: 0.118443, 1450: 0.117601, 1455: 0.116766, 1460: 0.115938, 1465: 0.115117, 1470: 0.114307, 1475: 0.113508, 1480: 0.112719, 1485: 0.111939, 1490: 0.11117, 1495: 0.110406, 1500: 0.109649, 1510: 0.108201, 1520: 0.10678, 1530: 0.105383, 1540: 0.104014, 1550: 0.102671, 1560: 0.101355, 1570: 0.100063, 1580: 0.0987954, 1590: 0.0975474, 1600: 0.0963179, 1610: 0.0951063, 1620: 0.0939118, 1630: 0.0927336, 1640: 0.0915752, 1650: 0.0904361, 1660: 0.0893155, 1670: 0.0882127, 1680: 0.0871267, 1690: 0.086058, 1700: 0.0850066, 1710: 0.0839724, 1720: 0.0829554, 1730: 0.0819557, 1740: 0.0809768, 1750: 0.0800186, 1760: 0.0790812, 1770: 0.0781645, 1780: 0.0772685, 1790: 0.0763861, 1800: 0.0755173, 1810: 0.074662, 1820: 0.0738202, 1830: 0.072992, 1840: 0.0721803, 1850: 0.071385, 1860: 0.0706062, 1870: 0.0698438, 1880: 0.0690979, 1890: 0.0683629, 1900: 0.0676388, 1910: 0.0669256, 1920: 0.0662232, 1930: 0.0655318, 1940: 0.0648538, 1950: 0.0641891, 1960: 0.0635378, 1970: 0.0628998, 1980: 0.0622752, 1990: 0.0616595, 2000: 0.0610527, 2010: 0.0604547, 2020: 0.0598656, 2030: 0.0592854, 2040: 0.0587157, 2050: 0.0581567, 2060: 0.0576082, 2070: 0.0570702, 2080: 0.0565429, 2090: 0.0560226, 2100: 0.0555093, 2110: 0.0550032, 2120: 0.0545041, 2130: 0.0540121, 2140: 0.0535291, 2150: 0.0530552, 2160: 0.0525902, 2170: 0.0521343, 2180: 0.0516874, 2190: 0.0512467, 2200: 0.050812, 2210: 0.0503834, 2220: 0.049961, 2230: 0.0495446, 2240: 0.0491357, 2250: 0.048734, 2260: 0.0483398, 2270: 0.0479528, 2280: 0.0475733, 2290: 0.0471986, 2300: 0.0468288, 2310: 0.046464, 2320: 0.046104, 2330: 0.0457489, 2340: 0.0453998, 2350: 0.0450567, 2360: 0.0447196, 2370: 0.0443885, 2380: 0.0440634, 2390: 0.0437426, 2400: 0.0434261, 2410: 0.043114, 2420: 0.0428061, 2430: 0.0425026, 2440: 0.0422037, 2450: 0.0419095, 2460: 0.0416201, 2470: 0.0413353, 2480: 0.0410552, 2490: 0.0407778, 2500: 0.0405032, 2510: 0.0402313, 2520: 0.0399622, 2530: 0.0396957, 2540: 0.0394336, 2550: 0.0391757, 2560: 0.038922, 2570: 0.0386726, 2580: 0.0384275, 2590: 0.0381853, 2600: 0.0379462, 2610: 0.03771, 2620: 0.0374769, 2630: 0.0372468, 2640: 0.0370199, 2650: 0.0367962, 2660: 0.0365759, 2670: 0.0363587, 2680: 0.0361448, 2690: 0.0359331, 2700: 0.0357234, 2710: 0.035516, 2720: 0.0353106, 2730: 0.0351074, 2740: 0.0349071, 2750: 0.0347099, 2760: 0.0345155, 2770: 0.0343242, 2780: 0.0341358, 2790: 0.03395, 2800: 0.0337668, 2810: 0.0335862, 2820: 0.0334082, 2830: 0.0332327, 2840: 0.0330603, 2850: 0.032891, 2860: 0.0327248, 2870: 0.0325616, 2880: 0.0324014, 2890: 0.0322429, 2900: 0.0320858, 2910: 0.0319303, 2920: 0.0317764, 2930: 0.031624, 2940: 0.0314737, 2950: 0.0313253, 2960: 0.031179, 2970: 0.0310348, 2980: 0.0308925, 2990: 0.030752, 3000: 0.0306134, 3010: 0.0304765, 3020: 0.0303414, 3030: 0.030208, 3040: 0.0300768, 3050: 0.0299477, 3060: 0.0298207, 3070: 0.0296957, 3080: 0.0295729, 3090: 0.0294513, 3100: 0.0293311, 3110: 0.029212, 3120: 0.0290943, 3130: 0.0289778, 3140: 0.0288629, 3150: 0.0287497, 3160: 0.0286381, 3170: 0.0285282, 3180: 0.0284199, 3190: 0.0283127, 3200: 0.0282068, 3210: 0.0281019, 3220: 0.0279983, 3230: 0.0278958, 3240: 0.0277947, 3250: 0.0276951, 3260: 0.027597, 3270: 0.0275003, 3280: 0.0274051, 3290: 0.0273108, 3300: 0.0272176, 3310: 0.0271253, 3320: 0.027034, 3330: 0.0269436, 3340: 0.0268545, 3350: 0.0267667, 3360: 0.02668, 3370: 0.0265946, 3380: 0.0265104, 3390: 0.0264272, 3400: 0.0263448, 3410: 0.0262634, 3420: 0.0261829, 3430: 0.0261033, 3440: 0.0260248, 3450: 0.0259475, 3460: 0.0258713, 3470: 0.0257962, 3480: 0.0257223, 3490: 0.0256491, 3500: 0.0255767, 3510: 0.025505, 3520: 0.0254341, 3530: 0.025364, 3540: 0.0252948, 3550: 0.0252266, 3560: 0.0251593, 3570: 0.025093, 3580: 0.0250276, 3590: 0.0249629, 3600: 0.0248989, 3610: 0.0248355, 3620: 0.0247728, 3630: 0.0247107, 3640: 0.0246495, 3650: 0.0245891, 3660: 0.0245296, 3670: 0.0244709, 3680: 0.024413, 3690: 0.0243557, 3700: 0.024299, 3710: 0.0242428, 3720: 0.0241873, 3730: 0.0241323, 3740: 0.0240781, 3750: 0.0240245, 3760: 0.0239717, 3770: 0.0239196, 3780: 0.0238683, 3790: 0.0238174, 3800: 0.0237671, 3810: 0.0237173, 3820: 0.023668, 3830: 0.0236192, 3840: 0.023571, 3850: 0.0235235, 3860: 0.0234766, 3870: 0.0234303, 3880: 0.0233847, 3890: 0.0233395, 3900: 0.0232948, 3910: 0.0232505, 3920: 0.0232067, 3930: 0.0231633, 3940: 0.0231205, 3950: 0.0230783, 3960: 0.0230367, 3970: 0.0229957, 3980: 0.0229552, 3990: 0.0229152, 4000: 0.0228756, 4010: 0.0228365, 4020: 0.0227977, 4030: 0.0227594, 4040: 0.0227216, 4050: 0.0226843, 4060: 0.0226474, 4070: 0.0226111, 4080: 0.0225752, 4090: 0.0225397, 4100: 0.0225045, 4110: 0.0224697, 4120: 0.0224353, 4130: 0.0224011, 4140: 0.0223675, 4150: 0.0223342, 4160: 0.0223015, 4170: 0.0222691, 4180: 0.0222372, 4190: 0.0222056, 4200: 0.0221744, 4210: 0.0221434, 4220: 0.0221128, 4230: 0.0220825, 4240: 0.0220525, 4250: 0.0220229, 4260: 0.0219937, 4270: 0.0219648, 4280: 0.0219363, 4290: 0.021908, 4300: 0.0218799, 4310: 0.0218521, 4320: 0.0218244, 4330: 0.021797, 4340: 0.0217699, 4350: 0.0217431, 4360: 0.0217166, 4370: 0.0216904, 4380: 0.0216646, 4390: 0.021639, 4400: 0.0216136, 4410: 0.0215885, 4420: 0.0215637, 4430: 0.0215391, 4440: 0.0215148, 4450: 0.0214908, 4460: 0.0214671, 4470: 0.0214438, 4480: 0.0214208, 4490: 0.021398, 4500: 0.0213754, 4510: 0.021353, 4520: 0.0213309, 4530: 0.0213089, 4540: 0.0212873, 4550: 0.0212659, 4560: 0.0212448, 4570: 0.021224, 4580: 0.0212035, 4590: 0.0211831, 4600: 0.021163, 4610: 0.0211431, 4620: 0.0211235, 4630: 0.021104, 4640: 0.0210849, 4650: 0.021066, 4660: 0.0210473, 4670: 0.021029, 4680: 0.0210108, 4690: 0.0209929, 4700: 0.0209751, 4710: 0.0209575, 4720: 0.02094, 4730: 0.0209226, 4740: 0.0209055, 4750: 0.0208887, 4760: 0.020872, 4770: 0.0208556, 4780: 0.0208393, 4790: 0.0208233, 4800: 0.0208074, 4810: 0.0207916, 4820: 0.020776, 4830: 0.0207605, 4840: 0.0207453, 4850: 0.0207302, 4860: 0.0207154, 4870: 0.0207007, 4880: 0.0206863, 4890: 0.020672, 4900: 0.0206579, 4910: 0.0206439, 4920: 0.0206301, 4930: 0.0206165, 4940: 0.020603, 4950: 0.0205897, 4960: 0.0205765, 4970: 0.0205636, 4980: 0.0205508, 4990: 0.0205382, 5000: 0.0205257, 5010: 0.0205133, 5020: 0.0205011, 5030: 0.020489, 5040: 0.0204771, 5050: 0.0204654, 5060: 0.0204538, 5070: 0.0204425, 5080: 0.0204312, 5090: 0.0204201, 5100: 0.0204092, 5110: 0.0203983, 5120: 0.0203875, 5130: 0.0203769, 5140: 0.0203663, 5150: 0.0203559, 5160: 0.0203456, 5170: 0.0203353, 5180: 0.0203252, 5190: 0.0203151, 5200: 0.020305, 5210: 0.020295, 5220: 0.0202851, 5230: 0.0202752, 5240: 0.0202654, 5250: 0.0202557, 5260: 0.0202461, 5270: 0.0202367, 5280: 0.0202274, 5290: 0.0202181, 5300: 0.020209, 5310: 0.0202, 5320: 0.020191, 5330: 0.0201821, 5340: 0.0201734, 5350: 0.0201647, 5360: 0.020156, 5370: 0.0201475, 5380: 0.020139, 5390: 0.0201306, 5400: 0.0201223, 5410: 0.0201139, 5420: 0.0201057, 5430: 0.0200974, 5440: 0.0200893, 5450: 0.0200812, 5460: 0.0200733, 5470: 0.0200654, 5480: 0.0200576, 5490: 0.02005, 5500: 0.0200424, 5510: 0.0200349, 5520: 0.0200276, 5530: 0.0200203, 5540: 0.0200131, 5550: 0.020006, 5560: 0.019999, 5570: 0.019992, 5580: 0.0199851, 5590: 0.0199782, 5600: 0.0199712, 5610: 0.0199643, 5620: 0.0199574, 5630: 0.0199505, 5640: 0.0199436, 5650: 0.0199367, 5660: 0.0199299, 5670: 0.0199231, 5680: 0.0199163, 5690: 0.0199096, 5700: 0.0199029, 5710: 0.0198963, 5720: 0.0198897, 5730: 0.0198831, 5740: 0.0198769, 5750: 0.019871, 5760: 0.0198655, 5770: 0.0198603, 5780: 0.0198554, 5790: 0.0198508, 5800: 0.0198465, 5810: 0.0198425, 5820: 0.0198387, 5830: 0.0198353, 5840: 0.0198311, 5850: 0.0198268, 5860: 0.0198226, 5870: 0.0198184, 5880: 0.0198141, 5890: 0.0198099, 5900: 0.0198057, 5910: 0.0198014, 5920: 0.0197972, 5930: 0.019793, 5940: 0.0197888, 5950: 0.0197845, 5960: 0.0197803, 5970: 0.0197761, 5980: 0.0197718, 5990: 0.0197676, 6000: 0.0197634}
expected_dielectron_10 = {250: 12.9228, 251: 12.8292, 252: 12.7356, 253: 12.6419, 254: 12.5483, 255: 12.4547, 256: 12.361, 257: 12.2674, 258: 12.1737, 259: 12.0801, 260: 11.9865, 261: 11.8928, 262: 11.7992, 263: 11.7056, 264: 11.6119, 265: 11.5183, 266: 11.4247, 267: 11.331, 268: 11.2272, 269: 11.1292, 270: 11.037, 271: 10.9508, 272: 10.8704, 273: 10.7958, 274: 10.7263, 275: 10.6617, 276: 10.6021, 277: 10.5475, 278: 10.4979, 279: 10.4481, 280: 10.3981, 281: 10.3479, 282: 10.2975, 283: 10.247, 284: 10.1964, 285: 10.1457, 286: 10.0949, 287: 10.0441, 288: 9.99322, 289: 9.94225, 290: 9.89121, 291: 9.84009, 292: 9.78889, 293: 9.73762, 294: 9.6862, 295: 9.63463, 296: 9.58292, 297: 9.53107, 298: 9.47907, 299: 9.42623, 300: 9.37255, 301: 9.31803, 302: 9.26266, 303: 9.20646, 304: 9.14945, 305: 9.09165, 306: 9.03305, 307: 8.97366, 308: 8.91347, 309: 8.85337, 310: 8.79337, 311: 8.73346, 312: 8.67365, 313: 8.61393, 314: 8.55429, 315: 8.49473, 316: 8.43525, 317: 8.37586, 318: 8.31654, 319: 8.25719, 320: 8.19781, 321: 8.13838, 322: 8.07893, 323: 8.01944, 324: 7.96037, 325: 7.90172, 326: 7.84349, 327: 7.78568, 328: 7.7283, 329: 7.6714, 330: 7.61498, 331: 7.55906, 332: 7.50362, 333: 7.44867, 334: 7.39429, 335: 7.34047, 336: 7.28723, 337: 7.23455, 338: 7.18244, 339: 7.13085, 340: 7.07978, 341: 7.02924, 342: 6.97922, 343: 6.92973, 344: 6.88085, 345: 6.83259, 346: 6.78494, 347: 6.73792, 348: 6.69151, 349: 6.64573, 350: 6.60059, 351: 6.55608, 352: 6.51219, 353: 6.46894, 354: 6.42642, 355: 6.38463, 356: 6.34357, 357: 6.30325, 358: 6.26365, 359: 6.22433, 360: 6.18528, 361: 6.14651, 362: 6.10801, 363: 6.06979, 364: 6.03283, 365: 5.99713, 366: 5.96269, 367: 5.92951, 368: 5.89759, 369: 5.86685, 370: 5.83729, 371: 5.80891, 372: 5.78171, 373: 5.75569, 374: 5.73031, 375: 5.70557, 376: 5.68147, 377: 5.658, 378: 5.63518, 379: 5.6129, 380: 5.59117, 381: 5.56998, 382: 5.54933, 383: 5.52923, 384: 5.50982, 385: 5.4911, 386: 5.47306, 387: 5.45571, 388: 5.43905, 389: 5.42297, 390: 5.40748, 391: 5.39258, 392: 5.37827, 393: 5.36455, 394: 5.35055, 395: 5.33627, 396: 5.32171, 397: 5.30688, 398: 5.29178, 399: 5.27541, 400: 5.25778, 401: 5.23888, 402: 5.21873, 403: 5.19731, 404: 5.17533, 405: 5.15277, 406: 5.12964, 407: 5.10593, 408: 5.08166, 409: 5.05735, 410: 5.03301, 411: 5.00864, 412: 4.98424, 413: 4.95981, 414: 4.93543, 415: 4.91111, 416: 4.88684, 417: 4.86262, 418: 4.83847, 419: 4.81422, 420: 4.78989, 421: 4.76547, 422: 4.74096, 423: 4.71637, 424: 4.69171, 425: 4.66698, 426: 4.64219, 427: 4.61733, 428: 4.5924, 429: 4.56828, 430: 4.54495, 431: 4.52241, 432: 4.50068, 433: 4.47974, 434: 4.45962, 435: 4.44031, 436: 4.42182, 437: 4.40414, 438: 4.38727, 439: 4.37053, 440: 4.35391, 441: 4.33741, 442: 4.32104, 443: 4.3048, 444: 4.28867, 445: 4.27265, 446: 4.25675, 447: 4.24096, 448: 4.22529, 449: 4.20965, 450: 4.19404, 451: 4.17845, 452: 4.1629, 453: 4.14737, 454: 4.13193, 455: 4.11659, 456: 4.10135, 457: 4.08619, 458: 4.07113, 459: 4.05614, 460: 4.04123, 461: 4.02638, 462: 4.01161, 463: 3.99692, 464: 3.98225, 465: 3.96762, 466: 3.95302, 467: 3.93845, 468: 3.92392, 469: 3.9094, 470: 3.8949, 471: 3.88041, 472: 3.86594, 473: 3.85149, 474: 3.83709, 475: 3.82273, 476: 3.80842, 477: 3.79415, 478: 3.77994, 479: 3.76578, 480: 3.75167, 481: 3.73762, 482: 3.72363, 483: 3.7097, 484: 3.69583, 485: 3.68202, 486: 3.66828, 487: 3.65461, 488: 3.641, 489: 3.62739, 490: 3.61379, 491: 3.60018, 492: 3.58658, 493: 3.57298, 494: 3.5594, 495: 3.54586, 496: 3.53235, 497: 3.51886, 498: 3.50541, 499: 3.49203, 500: 3.47871, 501: 3.46547, 502: 3.45229, 503: 3.43919, 504: 3.42614, 505: 3.41314, 506: 3.40019, 507: 3.3873, 508: 3.37446, 509: 3.36165, 510: 3.34885, 511: 3.33608, 512: 3.32334, 513: 3.31061, 514: 3.29796, 515: 3.28538, 516: 3.27287, 517: 3.26043, 518: 3.24807, 519: 3.23576, 520: 3.22352, 521: 3.21135, 522: 3.19923, 523: 3.18718, 524: 3.17551, 525: 3.16424, 526: 3.15336, 527: 3.14287, 528: 3.13276, 529: 3.12302, 530: 3.11364, 531: 3.10463, 532: 3.09597, 533: 3.08767, 534: 3.07937, 535: 3.07104, 536: 3.06271, 537: 3.05436, 538: 3.046, 539: 3.03765, 540: 3.0293, 541: 3.02095, 542: 3.0126, 543: 3.00426, 544: 2.99598, 545: 2.98776, 546: 2.97959, 547: 2.97149, 548: 2.96344, 549: 2.9554, 550: 2.94737, 551: 2.93935, 552: 2.93134, 553: 2.92334, 554: 2.91527, 555: 2.90715, 556: 2.89896, 557: 2.89072, 558: 2.88241, 559: 2.87371, 560: 2.86463, 561: 2.85515, 562: 2.84529, 563: 2.83503, 564: 2.82438, 565: 2.81331, 566: 2.80184, 567: 2.78997, 568: 2.77769, 569: 2.76538, 570: 2.75304, 571: 2.74067, 572: 2.72827, 573: 2.71583, 574: 2.70325, 575: 2.69053, 576: 2.67766, 577: 2.66465, 578: 2.65149, 579: 2.63814, 580: 2.62458, 581: 2.61083, 582: 2.59688, 583: 2.58272, 584: 2.56891, 585: 2.55544, 586: 2.54231, 587: 2.52953, 588: 2.51708, 589: 2.50505, 590: 2.49343, 591: 2.48222, 592: 2.47143, 593: 2.46105, 594: 2.45061, 595: 2.44011, 596: 2.42956, 597: 2.41895, 598: 2.40829, 599: 2.39759, 600: 2.38685, 601: 2.37607, 602: 2.36525, 603: 2.35439, 604: 2.34373, 605: 2.33328, 606: 2.32303, 607: 2.31299, 608: 2.30315, 609: 2.29363, 610: 2.28443, 611: 2.27555, 612: 2.26698, 613: 2.25873, 614: 2.25081, 615: 2.24322, 616: 2.23595, 617: 2.229, 618: 2.22238, 619: 2.21555, 620: 2.2085, 621: 2.20123, 622: 2.19375, 623: 2.18605, 624: 2.17815, 625: 2.17003, 626: 2.16171, 627: 2.15317, 628: 2.14443, 629: 2.13594, 630: 2.12771, 631: 2.11974, 632: 2.11203, 633: 2.10458, 634: 2.09739, 635: 2.09046, 636: 2.0838, 637: 2.0774, 638: 2.07127, 639: 2.06515, 640: 2.05905, 641: 2.05298, 642: 2.04692, 643: 2.04088, 644: 2.03487, 645: 2.02889, 646: 2.02294, 647: 2.01701, 648: 2.01111, 649: 2.00523, 650: 1.99937, 651: 1.99353, 652: 1.98772, 653: 1.98192, 654: 1.97614, 655: 1.97038, 656: 1.96465, 657: 1.95893, 658: 1.95323, 659: 1.94755, 660: 1.94188, 661: 1.93622, 662: 1.93058, 663: 1.92496, 664: 1.91935, 665: 1.91377, 666: 1.90821, 667: 1.90267, 668: 1.89715, 669: 1.89165, 670: 1.88617, 671: 1.8807, 672: 1.87525, 673: 1.86981, 674: 1.86439, 675: 1.859, 676: 1.85363, 677: 1.84827, 678: 1.84294, 679: 1.83762, 680: 1.83232, 681: 1.82702, 682: 1.82174, 683: 1.81647, 684: 1.81122, 685: 1.80599, 686: 1.80079, 687: 1.79561, 688: 1.79045, 689: 1.78531, 690: 1.7802, 691: 1.7751, 692: 1.77003, 693: 1.76498, 694: 1.75995, 695: 1.75494, 696: 1.74995, 697: 1.74498, 698: 1.74003, 699: 1.73508, 700: 1.73015, 701: 1.72523, 702: 1.72032, 703: 1.71542, 704: 1.71054, 705: 1.70568, 706: 1.70084, 707: 1.69602, 708: 1.69122, 709: 1.68643, 710: 1.68166, 711: 1.67691, 712: 1.67216, 713: 1.66744, 714: 1.66273, 715: 1.65804, 716: 1.65337, 717: 1.64872, 718: 1.64409, 719: 1.63946, 720: 1.63485, 721: 1.63024, 722: 1.62564, 723: 1.62105, 724: 1.61648, 725: 1.61192, 726: 1.60738, 727: 1.60285, 728: 1.59833, 729: 1.59384, 730: 1.58936, 731: 1.5849, 732: 1.58046, 733: 1.57603, 734: 1.57171, 735: 1.56746, 736: 1.56327, 737: 1.55912, 738: 1.55499, 739: 1.55086, 740: 1.54672, 741: 1.54259, 742: 1.53846, 743: 1.53434, 744: 1.53025, 745: 1.52617, 746: 1.52211, 747: 1.51804, 748: 1.51397, 749: 1.50989, 750: 1.50579, 755: 1.48758, 760: 1.46974, 765: 1.45224, 770: 1.43513, 775: 1.41845, 780: 1.40221, 785: 1.3864, 790: 1.37102, 795: 1.35606, 800: 1.34148, 805: 1.32727, 810: 1.31342, 815: 1.29989, 820: 1.28653, 825: 1.27332, 830: 1.26023, 835: 1.24724, 840: 1.23431, 845: 1.22159, 850: 1.20906, 855: 1.19673, 860: 1.1846, 865: 1.17267, 870: 1.16087, 875: 1.14921, 880: 1.13769, 885: 1.1263, 890: 1.11505, 895: 1.10377, 900: 1.09247, 905: 1.08115, 910: 1.0698, 915: 1.05843, 920: 1.0472, 925: 1.03612, 930: 1.02518, 935: 1.01438, 940: 1.00372, 945: 0.993033, 950: 0.982314, 955: 0.971564, 960: 0.960784, 965: 0.949973, 970: 0.939164, 975: 0.928358, 980: 0.917553, 985: 0.906751, 990: 0.895952, 995: 0.885288, 1000: 0.874759, 1005: 0.864367, 1010: 0.85411, 1015: 0.843989, 1020: 0.834025, 1025: 0.824218, 1030: 0.814568, 1035: 0.805074, 1040: 0.795738, 1045: 0.786621, 1050: 0.777725, 1055: 0.769048, 1060: 0.760591, 1065: 0.752355, 1070: 0.744303, 1075: 0.736435, 1080: 0.728753, 1085: 0.721256, 1090: 0.713943, 1095: 0.70665, 1100: 0.699376, 1105: 0.692121, 1110: 0.684885, 1115: 0.677669, 1120: 0.670614, 1125: 0.663722, 1130: 0.656991, 1135: 0.650423, 1140: 0.644016, 1145: 0.637739, 1150: 0.63159, 1155: 0.62557, 1160: 0.619679, 1165: 0.613917, 1170: 0.608183, 1175: 0.602477, 1180: 0.5968, 1185: 0.591151, 1190: 0.58553, 1195: 0.579915, 1200: 0.574308, 1205: 0.568708, 1210: 0.563115, 1215: 0.557529, 1220: 0.55202, 1225: 0.546589, 1230: 0.541235, 1235: 0.535959, 1240: 0.53076, 1245: 0.525674, 1250: 0.5207, 1255: 0.515838, 1260: 0.511089, 1265: 0.506452, 1270: 0.501939, 1275: 0.497549, 1280: 0.493282, 1285: 0.489138, 1290: 0.485118, 1295: 0.481078, 1300: 0.477018, 1305: 0.472939, 1310: 0.46884, 1315: 0.464722, 1320: 0.460602, 1325: 0.456481, 1330: 0.452357, 1335: 0.448232, 1340: 0.444105, 1345: 0.440077, 1350: 0.436148, 1355: 0.432318, 1360: 0.428587, 1365: 0.424955, 1370: 0.421413, 1375: 0.417961, 1380: 0.414598, 1385: 0.411326, 1390: 0.408144, 1395: 0.404981, 1400: 0.401837, 1405: 0.398713, 1410: 0.395609, 1415: 0.392524, 1420: 0.389494, 1425: 0.386517, 1430: 0.38359, 1435: 0.38071, 1440: 0.377873, 1445: 0.375066, 1450: 0.372286, 1455: 0.369532, 1460: 0.366801, 1465: 0.364092, 1470: 0.361421, 1475: 0.358787, 1480: 0.356187, 1485: 0.35362, 1490: 0.351085, 1495: 0.348559, 1500: 0.346039, 1510: 0.341104, 1520: 0.336232, 1530: 0.331423, 1540: 0.326684, 1550: 0.322015, 1560: 0.317415, 1570: 0.312883, 1580: 0.308416, 1590: 0.304021, 1600: 0.299696, 1610: 0.295436, 1620: 0.291239, 1630: 0.287103, 1640: 0.283038, 1650: 0.279042, 1660: 0.275113, 1670: 0.271248, 1680: 0.267444, 1690: 0.263695, 1700: 0.260001, 1710: 0.256361, 1720: 0.252776, 1730: 0.249245, 1740: 0.24583, 1750: 0.24253, 1760: 0.239345, 1770: 0.236276, 1780: 0.233322, 1790: 0.230461, 1800: 0.227692, 1810: 0.225016, 1820: 0.222432, 1830: 0.219941, 1840: 0.217521, 1850: 0.21517, 1860: 0.21289, 1870: 0.210679, 1880: 0.20854, 1890: 0.206453, 1900: 0.204419, 1910: 0.202439, 1920: 0.200511, 1930: 0.198637, 1940: 0.196772, 1950: 0.194914, 1960: 0.193065, 1970: 0.191225, 1980: 0.189393, 1990: 0.187555, 2000: 0.18571, 2010: 0.183859, 2020: 0.182001, 2030: 0.180138, 2040: 0.178314, 2050: 0.17653, 2060: 0.174786, 2070: 0.173083, 2080: 0.171419, 2090: 0.169735, 2100: 0.16803, 2110: 0.166305, 2120: 0.164559, 2130: 0.162792, 2140: 0.161051, 2150: 0.159335, 2160: 0.157644, 2170: 0.155978, 2180: 0.154337, 2190: 0.152744, 2200: 0.151198, 2210: 0.1497, 2220: 0.14825, 2230: 0.146847, 2240: 0.145447, 2250: 0.14405, 2260: 0.142657, 2270: 0.141267, 2280: 0.139881, 2290: 0.138542, 2300: 0.137251, 2310: 0.136009, 2320: 0.134814, 2330: 0.133667, 2340: 0.132574, 2350: 0.131534, 2360: 0.130547, 2370: 0.129613, 2380: 0.128733, 2390: 0.12786, 2400: 0.126993, 2410: 0.126133, 2420: 0.12528, 2430: 0.124434, 2440: 0.123588, 2450: 0.122743, 2460: 0.121897, 2470: 0.121052, 2480: 0.120207, 2490: 0.119317, 2500: 0.118381, 2510: 0.1174, 2520: 0.116373, 2530: 0.1153, 2540: 0.114203, 2550: 0.113081, 2560: 0.111935, 2570: 0.110763, 2580: 0.109567, 2590: 0.10839, 2600: 0.107233, 2610: 0.106095, 2620: 0.104976, 2630: 0.103878, 2640: 0.102793, 2650: 0.101721, 2660: 0.100664, 2670: 0.0996203, 2680: 0.0985906, 2690: 0.0975693, 2700: 0.0965566, 2710: 0.0955524, 2720: 0.0945567, 2730: 0.0935695, 2740: 0.092594, 2750: 0.0916299, 2760: 0.0906775, 2770: 0.0897366, 2780: 0.0888073, 2790: 0.0878961, 2800: 0.0870029, 2810: 0.0861279, 2820: 0.085271, 2830: 0.0844322, 2840: 0.0836129, 2850: 0.0828131, 2860: 0.0820327, 2870: 0.0812718, 2880: 0.0805304, 2890: 0.0797877, 2900: 0.0790437, 2910: 0.0782984, 2920: 0.0775519, 2930: 0.0768041, 2940: 0.0760604, 2950: 0.0753208, 2960: 0.0745852, 2970: 0.0738538, 2980: 0.0731264, 2990: 0.0724089, 3000: 0.071701, 3010: 0.071003, 3020: 0.0703147, 3030: 0.0696362, 3040: 0.0689651, 3050: 0.0683014, 3060: 0.067645, 3070: 0.066996, 3080: 0.0663545, 3090: 0.0657172, 3100: 0.0650843, 3110: 0.0644557, 3120: 0.0638315, 3130: 0.0632116, 3140: 0.0626022, 3150: 0.0620032, 3160: 0.0614148, 3170: 0.0608368, 3180: 0.0602692, 3190: 0.0597108, 3200: 0.0591614, 3210: 0.0586212, 3220: 0.0580901, 3230: 0.0575681, 3240: 0.0570567, 3250: 0.056556, 3260: 0.056066, 3270: 0.0555866, 3280: 0.0551179, 3290: 0.0546546, 3300: 0.0541965, 3310: 0.0537437, 3320: 0.0532962, 3330: 0.0528541, 3340: 0.0524165, 3350: 0.0519834, 3360: 0.051555, 3370: 0.0511311, 3380: 0.0507118, 3390: 0.0502994, 3400: 0.049894, 3410: 0.0494955, 3420: 0.049104, 3430: 0.0487195, 3440: 0.0483436, 3450: 0.0479765, 3460: 0.0476181, 3470: 0.0472683, 3480: 0.0469273, 3490: 0.0465889, 3500: 0.046253, 3510: 0.0459197, 3520: 0.045589, 3530: 0.0452609, 3540: 0.0449396, 3550: 0.0446252, 3560: 0.0443178, 3570: 0.0440172, 3580: 0.0437235, 3590: 0.0434351, 3600: 0.043152, 3610: 0.0428743, 3620: 0.0426019, 3630: 0.0423348, 3640: 0.042065, 3650: 0.0417925, 3660: 0.0415172, 3670: 0.0412392, 3680: 0.0409585, 3690: 0.0406757, 3700: 0.040391, 3710: 0.0401043, 3720: 0.0398156, 3730: 0.0395249, 3740: 0.0392446, 3750: 0.0389747, 3760: 0.0387153, 3770: 0.0384664, 3780: 0.0382279, 3790: 0.037998, 3800: 0.0377769, 3810: 0.0375644, 3820: 0.0373607, 3830: 0.0371656, 3840: 0.0369748, 3850: 0.0367883, 3860: 0.036606, 3870: 0.036428, 3880: 0.0362543, 3890: 0.0360805, 3900: 0.0359067, 3910: 0.0357329, 3920: 0.035559, 3930: 0.035385, 3940: 0.0352111, 3950: 0.0350371, 3960: 0.0348632, 3970: 0.0346892, 3980: 0.0345152, 3990: 0.0343493, 4000: 0.0341915, 4010: 0.0340416, 4020: 0.0338999, 4030: 0.0337662, 4040: 0.0336376, 4050: 0.0335143, 4060: 0.0333962, 4070: 0.0332832, 4080: 0.0331755, 4090: 0.0330605, 4100: 0.0329382, 4110: 0.0328088, 4120: 0.032672, 4130: 0.0325281, 4140: 0.0323811, 4150: 0.032231, 4160: 0.0320779, 4170: 0.0319217, 4180: 0.0317625, 4190: 0.0316046, 4200: 0.0314482, 4210: 0.031293, 4220: 0.0311393, 4230: 0.0309869, 4240: 0.0308362, 4250: 0.0306871, 4260: 0.0305398, 4270: 0.0303941, 4280: 0.0302501, 4290: 0.0301077, 4300: 0.0299669, 4310: 0.0298278, 4320: 0.0296904, 4330: 0.0295545, 4340: 0.0294206, 4350: 0.0292884, 4360: 0.0291582, 4370: 0.0290297, 4380: 0.0289032, 4390: 0.0287813, 4400: 0.0286642, 4410: 0.0285517, 4420: 0.028444, 4430: 0.028341, 4440: 0.028243, 4450: 0.0281499, 4460: 0.0280618, 4470: 0.0279787, 4480: 0.0279006, 4490: 0.0278232, 4500: 0.0277467, 4510: 0.0276709, 4520: 0.0275959, 4530: 0.0275217, 4540: 0.0274486, 4550: 0.0273764, 4560: 0.0273052, 4570: 0.0272351, 4580: 0.0271659, 4590: 0.0270975, 4600: 0.0270298, 4610: 0.0269628, 4620: 0.0268965, 4630: 0.0268308, 4640: 0.0267673, 4650: 0.0267059, 4660: 0.0266467, 4670: 0.0265895, 4680: 0.0265344, 4690: 0.0264812, 4700: 0.0264299, 4710: 0.0263805, 4720: 0.026333, 4730: 0.0262874, 4740: 0.0262415, 4750: 0.0261952, 4760: 0.0261487, 4770: 0.0261019, 4780: 0.0260548, 4790: 0.0260071, 4800: 0.0259588, 4810: 0.02591, 4820: 0.0258606, 4830: 0.0258106, 4840: 0.0257615, 4850: 0.0257132, 4860: 0.0256657, 4870: 0.025619, 4880: 0.0255732, 4890: 0.0255279, 4900: 0.0254833, 4910: 0.0254392, 4920: 0.0253958, 4930: 0.0253529, 4940: 0.0253115, 4950: 0.0252715, 4960: 0.0252329, 4970: 0.0251957, 4980: 0.0251599, 4990: 0.0251242, 5000: 0.0250884, 5010: 0.0250527, 5020: 0.025017, 5030: 0.0249813, 5040: 0.0249445, 5050: 0.0249067, 5060: 0.0248677, 5070: 0.0248277, 5080: 0.0247865, 5090: 0.0247465, 5100: 0.0247075, 5110: 0.0246697, 5120: 0.024633, 5130: 0.0245973, 5140: 0.0245639, 5150: 0.0245327, 5160: 0.0245036, 5170: 0.0244768, 5180: 0.0244522, 5190: 0.0244283, 5200: 0.0244053, 5210: 0.0243831, 5220: 0.0243617, 5230: 0.0243411, 5240: 0.0243217, 5250: 0.0243035, 5260: 0.0242865, 5270: 0.0242707, 5280: 0.0242561, 5290: 0.0242418, 5300: 0.024228, 5310: 0.0242145, 5320: 0.0242014, 5330: 0.0241887, 5340: 0.0241757, 5350: 0.0241625, 5360: 0.0241489, 5370: 0.024135, 5380: 0.0241209, 5390: 0.0241075, 5400: 0.024095, 5410: 0.0240833, 5420: 0.0240724, 5430: 0.0240623, 5440: 0.0240541, 5450: 0.0240478, 5460: 0.0240435, 5470: 0.024041, 5480: 0.0240404, 5490: 0.0240406, 5500: 0.0240416, 5510: 0.0240434, 5520: 0.024046, 5530: 0.0240494, 5540: 0.0240549, 5550: 0.0240625, 5560: 0.0240722, 5570: 0.0240839, 5580: 0.0240978, 5590: 0.0241133, 5600: 0.0241305, 5610: 0.0241494, 5620: 0.02417, 5630: 0.0241923, 5640: 0.024217, 5650: 0.0242441, 5660: 0.0242735, 5670: 0.0243054, 5680: 0.0243396, 5690: 0.0243769, 5700: 0.0244172, 5710: 0.0244606, 5720: 0.0245071, 5730: 0.0245566, 5740: 0.0246103, 5750: 0.0246682, 5760: 0.0247302, 5770: 0.0247965, 5780: 0.0248669, 5790: 0.0249405, 5800: 0.0250172, 5810: 0.0250969, 5820: 0.0251798, 5830: 0.0252658, 5840: 0.0253547, 5850: 0.0254437, 5860: 0.0255326, 5870: 0.0256216, 5880: 0.0257106, 5890: 0.0257995, 5900: 0.0258885, 5910: 0.0259774, 5920: 0.0260664, 5930: 0.0261553, 5940: 0.0262443, 5950: 0.0263333, 5960: 0.0264222, 5970: 0.0265112, 5980: 0.0266001, 5990: 0.0266891, 6000: 0.026778}
observed_dielectron_0={250: 5.18233, 251: 4.38895, 252: 3.59557, 253: 2.97861, 254: 2.70622, 255: 2.69533, 256: 2.79857, 257: 2.9953, 258: 3.26473, 259: 3.5864, 260: 3.958, 261: 4.37196, 262: 4.72772, 263: 4.96262, 264: 5.07714, 265: 5.05605, 266: 4.85409, 267: 4.56767, 268: 4.27447, 269: 3.9713, 270: 3.71945, 271: 3.55966, 272: 3.45253, 273: 3.3258, 274: 3.20459, 275: 3.04242, 276: 2.82489, 277: 2.57646, 278: 2.34307, 279: 2.1233, 280: 1.92205, 281: 1.78692, 282: 1.71111, 283: 1.67222, 284: 1.65905, 285: 1.68909, 286: 1.72459, 287: 1.7722, 288: 1.84084, 289: 1.92939, 290: 2.03531, 291: 2.19337, 292: 2.34922, 293: 2.50563, 294: 2.62861, 295: 2.70509, 296: 2.69526, 297: 2.60847, 298: 2.45722, 299: 2.25429, 300: 2.02573, 301: 1.80151, 302: 1.61913, 303: 1.48133, 304: 1.40681, 305: 1.3929, 306: 1.43876, 307: 1.55133, 308: 1.71293, 309: 1.91538, 310: 2.12794, 311: 2.34905, 312: 2.55177, 313: 2.72408, 314: 2.87018, 315: 2.98917, 316: 3.08207, 317: 3.15096, 318: 3.20565, 319: 3.23745, 320: 3.25753, 321: 3.25821, 322: 3.23189, 323: 3.19134, 324: 3.13455, 325: 3.06191, 326: 2.97524, 327: 2.89017, 328: 2.7971, 329: 2.71265, 330: 2.63825, 331: 2.57752, 332: 2.52495, 333: 2.48416, 334: 2.44484, 335: 2.40568, 336: 2.36436, 337: 2.32047, 338: 2.25387, 339: 2.21107, 340: 2.17137, 341: 2.13929, 342: 2.11467, 343: 2.11952, 344: 2.10605, 345: 2.09544, 346: 2.08211, 347: 2.06151, 348: 2.0297, 349: 1.98843, 350: 1.9437, 351: 1.90639, 352: 1.89075, 353: 1.90845, 354: 1.96037, 355: 2.04587, 356: 2.14607, 357: 2.24481, 358: 2.32908, 359: 2.39451, 360: 2.43496, 361: 2.45985, 362: 2.47499, 363: 2.48545, 364: 2.49551, 365: 2.50902, 366: 2.52778, 367: 2.55112, 368: 2.5768, 369: 2.60119, 370: 2.62104, 371: 2.63205, 372: 2.63309, 373: 2.62149, 374: 2.5963, 375: 2.55612, 376: 2.50096, 377: 2.4291, 378: 2.34397, 379: 2.25848, 380: 2.18839, 381: 2.14669, 382: 2.14217, 383: 2.17382, 384: 2.22711, 385: 2.28672, 386: 2.33786, 387: 2.3713, 388: 2.38558, 389: 2.38006, 390: 2.35214, 391: 2.29962, 392: 2.21219, 393: 2.09147, 394: 1.96897, 395: 1.8792, 396: 1.85231, 397: 1.90395, 398: 2.01954, 399: 2.16169, 400: 2.30307, 401: 2.40739, 402: 2.47479, 403: 2.51798, 404: 2.55065, 405: 2.55953, 406: 2.55797, 407: 2.54212, 408: 2.51146, 409: 2.45767, 410: 2.38749, 411: 2.29847, 412: 2.1991, 413: 2.1009, 414: 2.0156, 415: 1.96427, 416: 1.94833, 417: 1.96025, 418: 1.99295, 419: 2.0377, 420: 2.0746, 421: 2.10737, 422: 2.1267, 423: 2.13289, 424: 2.13015, 425: 2.11205, 426: 2.07703, 427: 2.03359, 428: 1.97491, 429: 1.89196, 430: 1.78628, 431: 1.66829, 432: 1.53582, 433: 1.41127, 434: 1.30279, 435: 1.22018, 436: 1.15869, 437: 1.11942, 438: 1.081, 439: 1.04569, 440: 1.01274, 441: 0.979742, 442: 0.950357, 443: 0.929248, 444: 0.922453, 445: 0.928265, 446: 0.946616, 447: 0.973515, 448: 1.01059, 449: 1.0466, 450: 1.08496, 451: 1.12511, 452: 1.16005, 453: 1.19184, 454: 1.22061, 455: 1.24327, 456: 1.25313, 457: 1.25933, 458: 1.25899, 459: 1.2479, 460: 1.21888, 461: 1.17608, 462: 1.12261, 463: 1.05128, 464: 0.970572, 465: 0.88894, 466: 0.810896, 467: 0.73978, 468: 0.681091, 469: 0.63861, 470: 0.611366, 471: 0.597509, 472: 0.593908, 473: 0.604392, 474: 0.624751, 475: 0.659915, 476: 0.708422, 477: 0.764084, 478: 0.817186, 479: 0.868551, 480: 0.910623, 481: 0.942205, 482: 0.958718, 483: 0.972122, 484: 0.969298, 485: 0.95832, 486: 0.93491, 487: 0.905176, 488: 0.861332, 489: 0.817888, 490: 0.770592, 491: 0.727218, 492: 0.691987, 493: 0.668729, 494: 0.659164, 495: 0.665181, 496: 0.678555, 497: 0.703297, 498: 0.737486, 499: 0.78056, 500: 0.822161, 501: 0.867344, 502: 0.910546, 503: 0.946059, 504: 0.970436, 505: 0.993342, 506: 1.00498, 507: 1.01186, 508: 1.01335, 509: 1.01338, 510: 0.999786, 511: 0.98848, 512: 0.973432, 513: 0.957553, 514: 0.932011, 515: 0.913995, 516: 0.889124, 517: 0.861833, 518: 0.829905, 519: 0.803296, 520: 0.774387, 521: 0.747231, 522: 0.715454, 523: 0.692185, 524: 0.667634, 525: 0.643711, 526: 0.627356, 527: 0.624222, 528: 0.631983, 529: 0.664707, 530: 0.720468, 531: 0.792018, 532: 0.874001, 533: 0.956857, 534: 1.02708, 535: 1.07606, 536: 1.1098, 537: 1.1283, 538: 1.13846, 539: 1.13567, 540: 1.13228, 541: 1.1239, 542: 1.11109, 543: 1.09067, 544: 1.07099, 545: 1.05373, 546: 1.04041, 547: 1.03681, 548: 1.03841, 549: 1.04946, 550: 1.06456, 551: 1.08502, 552: 1.1052, 553: 1.12947, 554: 1.15283, 555: 1.17508, 556: 1.19358, 557: 1.20713, 558: 1.21914, 559: 1.22667, 560: 1.22773, 561: 1.22501, 562: 1.22053, 563: 1.21269, 564: 1.20169, 565: 1.19351, 566: 1.18271, 567: 1.1663, 568: 1.13588, 569: 1.08701, 570: 1.02043, 571: 0.943362, 572: 0.862335, 573: 0.789929, 574: 0.732972, 575: 0.690498, 576: 0.66113, 577: 0.642327, 578: 0.62666, 579: 0.616364, 580: 0.605992, 581: 0.594511, 582: 0.580417, 583: 0.56625, 584: 0.551645, 585: 0.549449, 586: 0.587932, 587: 0.681842, 588: 0.831261, 589: 0.983917, 590: 1.1302, 591: 1.24117, 592: 1.3012, 593: 1.31025, 594: 1.31928, 595: 1.32639, 596: 1.33219, 597: 1.33676, 598: 1.34198, 599: 1.34587, 600: 1.3477, 601: 1.34801, 602: 1.34823, 603: 1.34552, 604: 1.34215, 605: 1.33873, 606: 1.33334, 607: 1.32633, 608: 1.31731, 609: 1.30536, 610: 1.28154, 611: 1.22753, 612: 1.13677, 613: 1.02448, 614: 0.903425, 615: 0.789245, 616: 0.702449, 617: 0.651474, 618: 0.624264, 619: 0.605947, 620: 0.592048, 621: 0.581219, 622: 0.57148, 623: 0.563361, 624: 0.561423, 625: 0.564814, 626: 0.577813, 627: 0.599799, 628: 0.628158, 629: 0.65947, 630: 0.692528, 631: 0.722041, 632: 0.745961, 633: 0.764289, 634: 0.778265, 635: 0.78801, 636: 0.794735, 637: 0.797692, 638: 0.79802, 639: 0.795631, 640: 0.790423, 641: 0.781992, 642: 0.767701, 643: 0.746375, 644: 0.718158, 645: 0.682187, 646: 0.638845, 647: 0.592079, 648: 0.543769, 649: 0.494803, 650: 0.449654, 651: 0.409269, 652: 0.376322, 653: 0.350116, 654: 0.33065, 655: 0.315576, 656: 0.303918, 657: 0.294707, 658: 0.287543, 659: 0.282407, 660: 0.279418, 661: 0.279032, 662: 0.281779, 663: 0.287911, 664: 0.297458, 665: 0.310319, 666: 0.325864, 667: 0.343134, 668: 0.361316, 669: 0.379281, 670: 0.39623, 671: 0.41144, 672: 0.424857, 673: 0.43607, 674: 0.444892, 675: 0.451229, 676: 0.455224, 677: 0.456527, 678: 0.455184, 679: 0.451477, 680: 0.445564, 681: 0.437737, 682: 0.428286, 683: 0.41769, 684: 0.406925, 685: 0.396576, 686: 0.387343, 687: 0.379676, 688: 0.373901, 689: 0.369653, 690: 0.366712, 691: 0.364516, 692: 0.362516, 693: 0.360127, 694: 0.356929, 695: 0.352431, 696: 0.346458, 697: 0.339397, 698: 0.331256, 699: 0.322548, 700: 0.31396, 701: 0.305815, 702: 0.298455, 703: 0.292172, 704: 0.286813, 705: 0.282261, 706: 0.278317, 707: 0.274543, 708: 0.270913, 709: 0.267552, 710: 0.264876, 711: 0.264048, 712: 0.267796, 713: 0.280688, 714: 0.30515, 715: 0.341114, 716: 0.387158, 717: 0.440128, 718: 0.495925, 719: 0.551021, 720: 0.606362, 721: 0.653172, 722: 0.691224, 723: 0.719422, 724: 0.738555, 725: 0.746685, 726: 0.752727, 727: 0.75724, 728: 0.760701, 729: 0.762909, 730: 0.764298, 731: 0.764939, 732: 0.764651, 733: 0.764149, 734: 0.762997, 735: 0.76136, 736: 0.75937, 737: 0.757544, 738: 0.756946, 739: 0.759785, 740: 0.766674, 741: 0.776462, 742: 0.789002, 743: 0.802437, 744: 0.81437, 745: 0.8243, 746: 0.833516, 747: 0.844806, 748: 0.858703, 749: 0.884372, 750: 0.908104, 755: 1.01547, 760: 1.07498, 765: 1.11276, 770: 1.10915, 775: 1.09306, 780: 1.08255, 785: 1.05525, 790: 0.96737, 795: 0.877851, 800: 0.781678, 805: 0.650391, 810: 0.528239, 815: 0.462876, 820: 0.39718, 825: 0.336832, 830: 0.306736, 835: 0.288922, 840: 0.284672, 845: 0.289126, 850: 0.295298, 855: 0.305353, 860: 0.328215, 865: 0.382429, 870: 0.440443, 875: 0.501261, 880: 0.568245, 885: 0.625448, 890: 0.651056, 895: 0.67282, 900: 0.685646, 905: 0.680737, 910: 0.662345, 915: 0.631131, 920: 0.59103, 925: 0.533536, 930: 0.464929, 935: 0.397551, 940: 0.329869, 945: 0.259298, 950: 0.212822, 955: 0.202611, 960: 0.211124, 965: 0.232838, 970: 0.261976, 975: 0.289675, 980: 0.302439, 985: 0.305181, 990: 0.298897, 995: 0.290272, 1000: 0.278512, 1005: 0.264103, 1010: 0.244345, 1015: 0.222405, 1020: 0.1966, 1025: 0.187689, 1030: 0.192431, 1035: 0.20551, 1040: 0.224582, 1045: 0.253462, 1050: 0.275327, 1055: 0.290961, 1060: 0.306156, 1065: 0.320119, 1070: 0.330503, 1075: 0.333811, 1080: 0.333316, 1085: 0.313514, 1090: 0.291455, 1095: 0.287882, 1100: 0.288524, 1105: 0.292226, 1110: 0.31466, 1115: 0.339812, 1120: 0.34413, 1125: 0.344705, 1130: 0.342072, 1135: 0.336619, 1140: 0.309258, 1145: 0.266179, 1150: 0.22358, 1155: 0.184049, 1160: 0.147187, 1165: 0.134406, 1170: 0.145042, 1175: 0.166867, 1180: 0.201552, 1185: 0.240033, 1190: 0.275171, 1195: 0.304815, 1200: 0.32385, 1205: 0.329728, 1210: 0.331888, 1215: 0.334729, 1220: 0.337055, 1225: 0.33838, 1230: 0.336568, 1235: 0.314444, 1240: 0.272576, 1245: 0.224702, 1250: 0.179407, 1255: 0.137759, 1260: 0.117369, 1265: 0.121936, 1270: 0.13987, 1275: 0.159592, 1280: 0.178387, 1285: 0.195882, 1290: 0.20816, 1295: 0.212683, 1300: 0.212715, 1305: 0.208804, 1310: 0.196463, 1315: 0.182749, 1320: 0.171045, 1325: 0.16167, 1330: 0.156813, 1335: 0.160774, 1340: 0.165885, 1345: 0.169185, 1350: 0.169798, 1355: 0.167038, 1360: 0.159604, 1365: 0.147158, 1370: 0.13027, 1375: 0.113553, 1380: 0.0995618, 1385: 0.0900347, 1390: 0.086122, 1395: 0.0877194, 1400: 0.0904187, 1405: 0.0927909, 1410: 0.0941432, 1415: 0.0957463, 1420: 0.0987669, 1425: 0.103108, 1430: 0.108071, 1435: 0.114448, 1440: 0.120085, 1445: 0.123373, 1450: 0.124478, 1455: 0.124343, 1460: 0.123007, 1465: 0.120507, 1470: 0.116181, 1475: 0.11053, 1480: 0.104076, 1485: 0.0978012, 1490: 0.0924685, 1495: 0.0893134, 1500: 0.0865218, 1510: 0.0859739, 1520: 0.0889258, 1530: 0.0926885, 1540: 0.0956976, 1550: 0.0986736, 1560: 0.0975725, 1570: 0.0916509, 1580: 0.0816926, 1590: 0.072714, 1600: 0.0658674, 1610: 0.0608116, 1620: 0.0589182, 1630: 0.06595, 1640: 0.077814, 1650: 0.0895878, 1660: 0.104688, 1670: 0.126103, 1680: 0.139381, 1690: 0.148068, 1700: 0.156781, 1710: 0.162554, 1720: 0.161151, 1730: 0.161679, 1740: 0.157734, 1750: 0.148266, 1760: 0.137933, 1770: 0.126563, 1780: 0.112631, 1790: 0.0995001, 1800: 0.0932604, 1810: 0.0880056, 1820: 0.0836253, 1830: 0.0812121, 1840: 0.0800446, 1850: 0.0751494, 1860: 0.0682615, 1870: 0.0597044, 1880: 0.0508131, 1890: 0.0437297, 1900: 0.0389461, 1910: 0.035889, 1920: 0.0344352, 1930: 0.0339192, 1940: 0.0331394, 1950: 0.0318628, 1960: 0.0306254, 1970: 0.030217, 1980: 0.0309543, 1990: 0.0324207, 2000: 0.0352893, 2010: 0.0416062, 2020: 0.0530293, 2030: 0.0679752, 2040: 0.0834965, 2050: 0.0980195, 2060: 0.108953, 2070: 0.114111, 2080: 0.114898, 2090: 0.114515, 2100: 0.113628, 2110: 0.112489, 2120: 0.111139, 2130: 0.102396, 2140: 0.0862459, 2150: 0.0698628, 2160: 0.0535307, 2170: 0.0374609, 2180: 0.0290199, 2190: 0.0285771, 2200: 0.0306075, 2210: 0.0352244, 2220: 0.0435181, 2230: 0.0536539, 2240: 0.0637868, 2250: 0.0718258, 2260: 0.0771041, 2270: 0.0784182, 2280: 0.0779084, 2290: 0.0770246, 2300: 0.0770587, 2310: 0.0772277, 2320: 0.0775937, 2330: 0.0797954, 2340: 0.0839203, 2350: 0.0875825, 2360: 0.091583, 2370: 0.0955277, 2380: 0.0959187, 2390: 0.0935767, 2400: 0.0909303, 2410: 0.0923561, 2420: 0.093203, 2430: 0.0927863, 2440: 0.0911289, 2450: 0.0894918, 2460: 0.0837973, 2470: 0.0790843, 2480: 0.0772562, 2490: 0.0769483, 2500: 0.0751307, 2510: 0.0715125, 2520: 0.0666458, 2530: 0.0605159, 2540: 0.0547034, 2550: 0.0511956, 2560: 0.0501062, 2570: 0.0503558, 2580: 0.0520978, 2590: 0.0540736, 2600: 0.0551393, 2610: 0.0553253, 2620: 0.0548695, 2630: 0.0528759, 2640: 0.0492611, 2650: 0.0444881, 2660: 0.0391826, 2670: 0.034043, 2680: 0.0301245, 2690: 0.0276943, 2700: 0.0263693, 2710: 0.0257027, 2720: 0.0252246, 2730: 0.0249159, 2740: 0.0246863, 2750: 0.0245093, 2760: 0.0243581, 2770: 0.0242298, 2780: 0.024093, 2790: 0.0239919, 2800: 0.0238934, 2810: 0.0238036, 2820: 0.0237215, 2830: 0.0236425, 2840: 0.0235684, 2850: 0.0235019, 2860: 0.0234367, 2870: 0.0233665, 2880: 0.0233041, 2890: 0.0232438, 2900: 0.0231813, 2910: 0.0231223, 2920: 0.0230731, 2930: 0.0230212, 2940: 0.0229643, 2950: 0.0229104, 2960: 0.0228619, 2970: 0.022812, 2980: 0.0227611, 2990: 0.0227169, 3000: 0.0226707, 3010: 0.0226282, 3020: 0.0225805, 3030: 0.0225341, 3040: 0.0224901, 3050: 0.0224542, 3060: 0.0224114, 3070: 0.0223739, 3080: 0.0223379, 3090: 0.0222979, 3100: 0.0222578, 3110: 0.0222168, 3120: 0.0221769, 3130: 0.0221389, 3140: 0.0221039, 3150: 0.0220661, 3160: 0.0220342, 3170: 0.0220006, 3180: 0.0219663, 3190: 0.0219294, 3200: 0.0218949, 3210: 0.0218604, 3220: 0.0218294, 3230: 0.0217971, 3240: 0.0217692, 3250: 0.0217407, 3260: 0.0217094, 3270: 0.0216786, 3280: 0.0216598, 3290: 0.0216499, 3300: 0.0216622, 3310: 0.0217263, 3320: 0.0218365, 3330: 0.022353, 3340: 0.023586, 3350: 0.0256911, 3360: 0.0287347, 3370: 0.0318799, 3380: 0.0346961, 3390: 0.0368276, 3400: 0.0380855, 3410: 0.03853, 3420: 0.0386747, 3430: 0.0387284, 3440: 0.0387175, 3450: 0.038665, 3460: 0.0384088, 3470: 0.0382185, 3480: 0.0378882, 3490: 0.0370036, 3500: 0.0354368, 3510: 0.0334527, 3520: 0.0312918, 3530: 0.0290526, 3540: 0.0272682, 3550: 0.0258839, 3560: 0.0247984, 3570: 0.0239061, 3580: 0.0231915, 3590: 0.0225638, 3600: 0.0222195, 3610: 0.0219901, 3620: 0.0218154, 3630: 0.0217054, 3640: 0.0215819, 3650: 0.0214756, 3660: 0.0213355, 3670: 0.0212543, 3680: 0.0211465, 3690: 0.0210859, 3700: 0.0210467, 3710: 0.0210834, 3720: 0.0210568, 3730: 0.0209817, 3740: 0.0209381, 3750: 0.0208693, 3760: 0.0208288, 3770: 0.0207003, 3780: 0.0206922, 3790: 0.02066, 3800: 0.0206318, 3810: 0.020559, 3820: 0.0205995, 3830: 0.0205724, 3840: 0.0205434, 3850: 0.0204803, 3860: 0.0204687, 3870: 0.0204616, 3880: 0.020499, 3890: 0.0205072, 3900: 0.0208405, 3910: 0.0217475, 3920: 0.0234142, 3930: 0.0267354, 3940: 0.0301977, 3950: 0.0334382, 3960: 0.0361128, 3970: 0.0380604, 3980: 0.0383344, 3990: 0.0385153, 4000: 0.0386451, 4010: 0.0387271, 4020: 0.0387741, 4030: 0.0388026, 4040: 0.0388166, 4050: 0.038819, 4060: 0.0388185, 4070: 0.0388122, 4080: 0.0388017, 4090: 0.0387764, 4100: 0.0387405, 4110: 0.0386856, 4120: 0.0385982, 4130: 0.038468, 4140: 0.038281, 4150: 0.0378579, 4160: 0.0373645, 4170: 0.0368401, 4180: 0.0361845, 4190: 0.03515, 4200: 0.0339462, 4210: 0.032359, 4220: 0.0304559, 4230: 0.0285326, 4240: 0.0269643, 4250: 0.0256382, 4260: 0.0247459, 4270: 0.0241687, 4280: 0.0237513, 4290: 0.0233922, 4300: 0.023138, 4310: 0.0228844, 4320: 0.0226838, 4330: 0.0224866, 4340: 0.0222956, 4350: 0.0221429, 4360: 0.0220215, 4370: 0.021898, 4380: 0.0217912, 4390: 0.021693, 4400: 0.0215799, 4410: 0.0214961, 4420: 0.0214112, 4430: 0.0213328, 4440: 0.0212581, 4450: 0.0212183, 4460: 0.0211546, 4470: 0.0211653, 4480: 0.0211106, 4490: 0.0210622, 4500: 0.0210138, 4510: 0.0209692, 4520: 0.0208552, 4530: 0.020812, 4540: 0.0207666, 4550: 0.0207336, 4560: 0.020695, 4570: 0.020666, 4580: 0.020632, 4590: 0.0206046, 4600: 0.0205663, 4610: 0.020533, 4620: 0.0204963, 4630: 0.0204698, 4640: 0.020442, 4650: 0.0204058, 4660: 0.0203788, 4670: 0.0203515, 4680: 0.0203309, 4690: 0.0203044, 4700: 0.0202997, 4710: 0.0202803, 4720: 0.0202682, 4730: 0.0202808, 4740: 0.0202685, 4750: 0.0202451, 4760: 0.020225, 4770: 0.0201849, 4780: 0.020134, 4790: 0.0201089, 4800: 0.0200942, 4810: 0.0200781, 4820: 0.0200622, 4830: 0.0200381, 4840: 0.0200239, 4850: 0.0199941, 4860: 0.0199593, 4870: 0.019957, 4880: 0.0199447, 4890: 0.0199362, 4900: 0.0199399, 4910: 0.019945, 4920: 0.019917, 4930: 0.0199045, 4940: 0.0198752, 4950: 0.019858, 4960: 0.0198351, 4970: 0.0198416, 4980: 0.0198119, 4990: 0.019813, 5000: 0.019805, 5010: 0.0198077, 5020: 0.0197833, 5030: 0.0197803, 5040: 0.0197604, 5050: 0.0197373, 5060: 0.0197166, 5070: 0.0197227, 5080: 0.019732, 5090: 0.0197179, 5100: 0.0197081, 5110: 0.0196981, 5120: 0.019679, 5130: 0.0196704, 5140: 0.0196655, 5150: 0.0196609, 5160: 0.0196477, 5170: 0.0195847, 5180: 0.0195703, 5190: 0.0195648, 5200: 0.0195309, 5210: 0.0195282, 5220: 0.019572, 5230: 0.0195671, 5240: 0.0195581, 5250: 0.0195051, 5260: 0.0195184, 5270: 0.0195263, 5280: 0.0195192, 5290: 0.0194586, 5300: 0.0195341, 5310: 0.019435, 5320: 0.0194149, 5330: 0.0193933, 5340: 0.0194443, 5350: 0.0194259, 5360: 0.0194974, 5370: 0.0195045, 5380: 0.0194996, 5390: 0.0194941, 5400: 0.0194886, 5410: 0.019407, 5420: 0.0193919, 5430: 0.0193274, 5440: 0.0193337, 5450: 0.0193271, 5460: 0.0194053, 5470: 0.0194012, 5480: 0.0194703, 5490: 0.0194493, 5500: 0.019444, 5510: 0.0194464, 5520: 0.0194543, 5530: 0.0194492, 5540: 0.0194433, 5550: 0.0194411, 5560: 0.0194366, 5570: 0.0194212, 5580: 0.0194047, 5590: 0.0194226, 5600: 0.0194319, 5610: 0.0194145, 5620: 0.0194182, 5630: 0.0194169, 5640: 0.0193943, 5650: 0.0193774, 5660: 0.0193267, 5670: 0.0193258, 5680: 0.0193368, 5690: 0.0193376, 5700: 0.0193141, 5710: 0.0193329, 5720: 0.0193059, 5730: 0.0192844, 5740: 0.0192932, 5750: 0.0193138, 5760: 0.0193427, 5770: 0.019353, 5780: 0.0193568, 5790: 0.0193424, 5800: 0.0193391, 5810: 0.0193277, 5820: 0.0193335, 5830: 0.019337, 5840: 0.0193467, 5850: 0.0193136, 5860: 0.0193226, 5870: 0.0193072, 5880: 0.0192918, 5890: 0.0192757, 5900: 0.0193093, 5910: 0.0193081, 5920: 0.0193253, 5930: 0.0193494, 5940: 0.0193143, 5950: 0.0193356, 5960: 0.0193481, 5970: 0.0193518, 5980: 0.0193486, 5990: 0.019397, 6000: 0.0194454}
observed_dielectron_10={250: 15.6455, 251: 15.1393, 252: 14.6331, 253: 14.1269, 254: 13.6652, 255: 13.2566, 256: 12.8881, 257: 12.6081, 258: 12.3371, 259: 12.161, 260: 11.9804, 261: 11.7399, 262: 11.6586, 263: 11.43, 264: 11.2535, 265: 10.9742, 266: 10.7026, 267: 10.4559, 268: 10.1635, 269: 9.7987, 270: 9.45653, 271: 9.06065, 272: 8.71641, 273: 8.3002, 274: 7.94478, 275: 7.69124, 276: 7.30296, 277: 7.05979, 278: 6.83636, 279: 6.663, 280: 6.47338, 281: 6.33393, 282: 6.11131, 283: 6.00423, 284: 5.90927, 285: 5.81474, 286: 5.73529, 287: 5.70876, 288: 5.62184, 289: 5.62262, 290: 5.62257, 291: 5.61675, 292: 5.64295, 293: 5.65294, 294: 5.62972, 295: 5.63736, 296: 5.66074, 297: 5.70049, 298: 5.73419, 299: 5.76239, 300: 5.81964, 301: 5.89912, 302: 5.98312, 303: 6.07446, 304: 6.1994, 305: 6.32839, 306: 6.46727, 307: 6.62785, 308: 6.83092, 309: 7.03945, 310: 7.24219, 311: 7.4488, 312: 7.6919, 313: 7.94929, 314: 8.17356, 315: 8.41932, 316: 8.66743, 317: 8.89565, 318: 9.08521, 319: 9.25691, 320: 9.41421, 321: 9.54955, 322: 9.63033, 323: 9.69007, 324: 9.75612, 325: 9.7936, 326: 9.82435, 327: 9.83466, 328: 9.84278, 329: 9.83328, 330: 9.79982, 331: 9.756, 332: 9.72308, 333: 9.66984, 334: 9.61858, 335: 9.56179, 336: 9.5017, 337: 9.45536, 338: 9.40993, 339: 9.36083, 340: 9.3144, 341: 9.27416, 342: 9.2405, 343: 9.21113, 344: 9.19084, 345: 9.17825, 346: 9.17219, 347: 9.17565, 348: 9.18577, 349: 9.20504, 350: 9.23303, 351: 9.26573, 352: 9.30473, 353: 9.34851, 354: 9.39465, 355: 9.44865, 356: 9.50456, 357: 9.57006, 358: 9.63142, 359: 9.68822, 360: 9.74302, 361: 9.79957, 362: 9.84723, 363: 9.88478, 364: 9.9133, 365: 9.95051, 366: 9.97645, 367: 10.0044, 368: 10.008, 369: 10.0209, 370: 10.0157, 371: 9.99861, 372: 9.97872, 373: 9.9612, 374: 9.93267, 375: 9.91213, 376: 9.87201, 377: 9.84327, 378: 9.81102, 379: 9.76073, 380: 9.7081, 381: 9.64357, 382: 9.58603, 383: 9.52713, 384: 9.46682, 385: 9.42404, 386: 9.36348, 387: 9.32149, 388: 9.28731, 389: 9.24828, 390: 9.20801, 391: 9.17482, 392: 9.13236, 393: 9.09501, 394: 9.04196, 395: 8.99129, 396: 8.96695, 397: 8.97264, 398: 8.91439, 399: 8.84707, 400: 8.79068, 401: 8.72826, 402: 8.65757, 403: 8.55947, 404: 8.44276, 405: 8.36213, 406: 8.27426, 407: 8.19346, 408: 8.09612, 409: 8.00651, 410: 7.90003, 411: 7.77659, 412: 7.66199, 413: 7.50855, 414: 7.38372, 415: 7.25681, 416: 7.174, 417: 7.04518, 418: 6.91488, 419: 6.75419, 420: 6.646, 421: 6.45973, 422: 6.29875, 423: 6.06611, 424: 5.90053, 425: 5.69853, 426: 5.52252, 427: 5.32715, 428: 5.16051, 429: 4.98914, 430: 4.85612, 431: 4.69973, 432: 4.57823, 433: 4.46403, 434: 4.36982, 435: 4.26672, 436: 4.15632, 437: 4.03112, 438: 3.9319, 439: 3.81594, 440: 3.69103, 441: 3.55365, 442: 3.4397, 443: 3.35323, 444: 3.26606, 445: 3.17093, 446: 3.1037, 447: 3.03924, 448: 2.99765, 449: 2.95845, 450: 2.91299, 451: 2.85981, 452: 2.81824, 453: 2.75178, 454: 2.71626, 455: 2.68067, 456: 2.61872, 457: 2.54627, 458: 2.48688, 459: 2.43201, 460: 2.40454, 461: 2.3659, 462: 2.30882, 463: 2.28604, 464: 2.27706, 465: 2.26666, 466: 2.24609, 467: 2.22889, 468: 2.20772, 469: 2.19862, 470: 2.18388, 471: 2.16225, 472: 2.14582, 473: 2.13136, 474: 2.11421, 475: 2.10839, 476: 2.09956, 477: 2.09608, 478: 2.09114, 479: 2.08719, 480: 2.08009, 481: 2.08195, 482: 2.07649, 483: 2.07583, 484: 2.07649, 485: 2.07823, 486: 2.08648, 487: 2.09532, 488: 2.08961, 489: 2.08897, 490: 2.09598, 491: 2.10281, 492: 2.10472, 493: 2.09697, 494: 2.10503, 495: 2.12482, 496: 2.13506, 497: 2.13531, 498: 2.14514, 499: 2.14076, 500: 2.1624, 501: 2.15196, 502: 2.14157, 503: 2.14919, 504: 2.16397, 505: 2.17948, 506: 2.20468, 507: 2.20906, 508: 2.23174, 509: 2.25662, 510: 2.26033, 511: 2.27044, 512: 2.2701, 513: 2.28033, 514: 2.30062, 515: 2.31377, 516: 2.32447, 517: 2.34894, 518: 2.35889, 519: 2.38321, 520: 2.38216, 521: 2.38317, 522: 2.38402, 523: 2.39957, 524: 2.40466, 525: 2.42222, 526: 2.42774, 527: 2.4625, 528: 2.48513, 529: 2.51973, 530: 2.5413, 531: 2.57508, 532: 2.59924, 533: 2.63905, 534: 2.67066, 535: 2.69712, 536: 2.73001, 537: 2.75702, 538: 2.79714, 539: 2.81631, 540: 2.82654, 541: 2.84209, 542: 2.86285, 543: 2.88756, 544: 2.90524, 545: 2.91835, 546: 2.93854, 547: 2.94977, 548: 2.95994, 549: 2.96123, 550: 2.96579, 551: 2.98206, 552: 2.97905, 553: 2.98344, 554: 2.98634, 555: 2.98154, 556: 2.98701, 557: 2.96779, 558: 2.9455, 559: 2.93921, 560: 2.93217, 561: 2.91146, 562: 2.89393, 563: 2.87229, 564: 2.86013, 565: 2.84016, 566: 2.80846, 567: 2.78344, 568: 2.76337, 569: 2.74274, 570: 2.7217, 571: 2.69617, 572: 2.67718, 573: 2.64742, 574: 2.61323, 575: 2.56604, 576: 2.53963, 577: 2.52168, 578: 2.49691, 579: 2.48265, 580: 2.47075, 581: 2.46453, 582: 2.49035, 583: 2.48733, 584: 2.47071, 585: 2.46283, 586: 2.45336, 587: 2.44661, 588: 2.43467, 589: 2.41255, 590: 2.40077, 591: 2.3946, 592: 2.38839, 593: 2.37408, 594: 2.36589, 595: 2.36368, 596: 2.35944, 597: 2.3593, 598: 2.3534, 599: 2.35049, 600: 2.34239, 601: 2.33816, 602: 2.32099, 603: 2.29943, 604: 2.27954, 605: 2.25697, 606: 2.23581, 607: 2.21154, 608: 2.1884, 609: 2.16846, 610: 2.1459, 611: 2.12049, 612: 2.09639, 613: 2.06262, 614: 2.04062, 615: 2.01242, 616: 1.98462, 617: 1.96036, 618: 1.93041, 619: 1.90529, 620: 1.87829, 621: 1.84829, 622: 1.81826, 623: 1.78859, 624: 1.76084, 625: 1.73197, 626: 1.70375, 627: 1.67926, 628: 1.6524, 629: 1.62619, 630: 1.5998, 631: 1.57343, 632: 1.54899, 633: 1.52384, 634: 1.49941, 635: 1.47498, 636: 1.45027, 637: 1.42666, 638: 1.4034, 639: 1.38039, 640: 1.35773, 641: 1.33566, 642: 1.31498, 643: 1.29468, 644: 1.27489, 645: 1.25574, 646: 1.23693, 647: 1.21881, 648: 1.20158, 649: 1.18462, 650: 1.1688, 651: 1.15361, 652: 1.13903, 653: 1.12496, 654: 1.113, 655: 1.1014, 656: 1.09049, 657: 1.08024, 658: 1.07088, 659: 1.06279, 660: 1.05591, 661: 1.04863, 662: 1.04255, 663: 1.03713, 664: 1.03214, 665: 1.02795, 666: 1.02433, 667: 1.02104, 668: 1.01829, 669: 1.01594, 670: 1.01394, 671: 1.01263, 672: 1.01187, 673: 1.01143, 674: 1.01154, 675: 1.0119, 676: 1.01273, 677: 1.01384, 678: 1.01522, 679: 1.01676, 680: 1.01873, 681: 1.02147, 682: 1.02427, 683: 1.02723, 684: 1.03095, 685: 1.03475, 686: 1.03901, 687: 1.04375, 688: 1.04854, 689: 1.05452, 690: 1.06068, 691: 1.06722, 692: 1.07462, 693: 1.08297, 694: 1.09167, 695: 1.10091, 696: 1.11105, 697: 1.12225, 698: 1.13409, 699: 1.14746, 700: 1.16117, 701: 1.17617, 702: 1.19265, 703: 1.20992, 704: 1.22879, 705: 1.24927, 706: 1.27083, 707: 1.29416, 708: 1.31939, 709: 1.34551, 710: 1.37043, 711: 1.40017, 712: 1.43223, 713: 1.46695, 714: 1.49892, 715: 1.53608, 716: 1.57474, 717: 1.61662, 718: 1.65729, 719: 1.69945, 720: 1.74215, 721: 1.79784, 722: 1.84437, 723: 1.90057, 724: 1.95213, 725: 2.00871, 726: 2.0688, 727: 2.12428, 728: 2.17608, 729: 2.23316, 730: 2.27813, 731: 2.32898, 732: 2.36633, 733: 2.40571, 734: 2.4487, 735: 2.4777, 736: 2.51871, 737: 2.54862, 738: 2.58612, 739: 2.63167, 740: 2.66636, 741: 2.69839, 742: 2.7373, 743: 2.75176, 744: 2.77764, 745: 2.80097, 746: 2.81207, 747: 2.82311, 748: 2.8338, 749: 2.84294, 750: 2.86341, 755: 2.91962, 760: 2.93785, 765: 2.95588, 770: 2.94533, 775: 2.90979, 780: 2.8309, 785: 2.74888, 790: 2.6485, 795: 2.54016, 800: 2.4093, 805: 2.28212, 810: 2.14145, 815: 2.01543, 820: 1.90188, 825: 1.78169, 830: 1.69122, 835: 1.62052, 840: 1.57296, 845: 1.55713, 850: 1.54789, 855: 1.54256, 860: 1.55956, 865: 1.57695, 870: 1.60618, 875: 1.62313, 880: 1.63527, 885: 1.65229, 890: 1.65842, 895: 1.66901, 900: 1.65819, 905: 1.61752, 910: 1.58269, 915: 1.53067, 920: 1.47497, 925: 1.40827, 930: 1.31932, 935: 1.23866, 940: 1.17267, 945: 1.10257, 950: 1.04454, 955: 0.991176, 960: 0.95166, 965: 0.919117, 970: 0.90008, 975: 0.874494, 980: 0.857499, 985: 0.845375, 990: 0.832032, 995: 0.81695, 1000: 0.805839, 1005: 0.788256, 1010: 0.781476, 1015: 0.771557, 1020: 0.766489, 1025: 0.761384, 1030: 0.764117, 1035: 0.768226, 1040: 0.772652, 1045: 0.776105, 1050: 0.784694, 1055: 0.787742, 1060: 0.794369, 1065: 0.796857, 1070: 0.79895, 1075: 0.800353, 1080: 0.801105, 1085: 0.796906, 1090: 0.794157, 1095: 0.78697, 1100: 0.780858, 1105: 0.771818, 1110: 0.763521, 1115: 0.752838, 1120: 0.743395, 1125: 0.733418, 1130: 0.7243, 1135: 0.713636, 1140: 0.703771, 1145: 0.694642, 1150: 0.686517, 1155: 0.679504, 1160: 0.67382, 1165: 0.669799, 1170: 0.66637, 1175: 0.665786, 1180: 0.664212, 1185: 0.66346, 1190: 0.662535, 1195: 0.659703, 1200: 0.65548, 1205: 0.650698, 1210: 0.64385, 1215: 0.635303, 1220: 0.62501, 1225: 0.613114, 1230: 0.599751, 1235: 0.585662, 1240: 0.571176, 1245: 0.557103, 1250: 0.544625, 1255: 0.531726, 1260: 0.520063, 1265: 0.510878, 1270: 0.502795, 1275: 0.495893, 1280: 0.488488, 1285: 0.481265, 1290: 0.475804, 1295: 0.469215, 1300: 0.462335, 1305: 0.455202, 1310: 0.447412, 1315: 0.438395, 1320: 0.429912, 1325: 0.420826, 1330: 0.411306, 1335: 0.401539, 1340: 0.391557, 1345: 0.381435, 1350: 0.372419, 1355: 0.362675, 1360: 0.352005, 1365: 0.342676, 1370: 0.333898, 1375: 0.325686, 1380: 0.318258, 1385: 0.310401, 1390: 0.303344, 1395: 0.29819, 1400: 0.293747, 1405: 0.289099, 1410: 0.285827, 1415: 0.282235, 1420: 0.279907, 1425: 0.278569, 1430: 0.277407, 1435: 0.275721, 1440: 0.274484, 1445: 0.272572, 1450: 0.270781, 1455: 0.26971, 1460: 0.267567, 1465: 0.265513, 1470: 0.262265, 1475: 0.260008, 1480: 0.256889, 1485: 0.25515, 1490: 0.251928, 1495: 0.249127, 1500: 0.246071, 1510: 0.242398, 1520: 0.237768, 1530: 0.234873, 1540: 0.231431, 1550: 0.229271, 1560: 0.227686, 1570: 0.226946, 1580: 0.226835, 1590: 0.228822, 1600: 0.231158, 1610: 0.237267, 1620: 0.245357, 1630: 0.254743, 1640: 0.266482, 1650: 0.277825, 1660: 0.290279, 1670: 0.302615, 1680: 0.311692, 1690: 0.317709, 1700: 0.322444, 1710: 0.322987, 1720: 0.322668, 1730: 0.318547, 1740: 0.312094, 1750: 0.302114, 1760: 0.291179, 1770: 0.277644, 1780: 0.264239, 1790: 0.24884, 1800: 0.232906, 1810: 0.216084, 1820: 0.201253, 1830: 0.186553, 1840: 0.173261, 1850: 0.160633, 1860: 0.148413, 1870: 0.13772, 1880: 0.128958, 1890: 0.121455, 1900: 0.115527, 1910: 0.110474, 1920: 0.106204, 1930: 0.104086, 1940: 0.104017, 1950: 0.105225, 1960: 0.107263, 1970: 0.109788, 1980: 0.113638, 1990: 0.119546, 2000: 0.126409, 2010: 0.131682, 2020: 0.137256, 2030: 0.144511, 2040: 0.152453, 2050: 0.158623, 2060: 0.1631, 2070: 0.166684, 2080: 0.171337, 2090: 0.175043, 2100: 0.176449, 2110: 0.179447, 2120: 0.18117, 2130: 0.182697, 2140: 0.184179, 2150: 0.187867, 2160: 0.190369, 2170: 0.195941, 2180: 0.19966, 2190: 0.207273, 2200: 0.215581, 2210: 0.221743, 2220: 0.227755, 2230: 0.232695, 2240: 0.237267, 2250: 0.241691, 2260: 0.24156, 2270: 0.240551, 2280: 0.241482, 2290: 0.242395, 2300: 0.2428, 2310: 0.240352, 2320: 0.237463, 2330: 0.239467, 2340: 0.238759, 2350: 0.240301, 2360: 0.236306, 2370: 0.237173, 2380: 0.237697, 2390: 0.235797, 2400: 0.23335, 2410: 0.233201, 2420: 0.230104, 2430: 0.227359, 2440: 0.222183, 2450: 0.216721, 2460: 0.214897, 2470: 0.209241, 2480: 0.204537, 2490: 0.198617, 2500: 0.195349, 2510: 0.190958, 2520: 0.186108, 2530: 0.179274, 2540: 0.174504, 2550: 0.168274, 2560: 0.161383, 2570: 0.153253, 2580: 0.145848, 2590: 0.138082, 2600: 0.131687, 2610: 0.12295, 2620: 0.11415, 2630: 0.107708, 2640: 0.101877, 2650: 0.0963205, 2660: 0.0908386, 2670: 0.085183, 2680: 0.0807886, 2690: 0.0773721, 2700: 0.0738667, 2710: 0.0704066, 2720: 0.0670133, 2730: 0.0648573, 2740: 0.0621009, 2750: 0.0602227, 2760: 0.0577921, 2770: 0.0555656, 2780: 0.0536897, 2790: 0.0519946, 2800: 0.0502548, 2810: 0.0490095, 2820: 0.0478721, 2830: 0.0471791, 2840: 0.0464816, 2850: 0.0455943, 2860: 0.0446979, 2870: 0.0441918, 2880: 0.0436193, 2890: 0.0431444, 2900: 0.0426812, 2910: 0.0422761, 2920: 0.0420596, 2930: 0.0419137, 2940: 0.041741, 2950: 0.0416575, 2960: 0.041448, 2970: 0.0412976, 2980: 0.041318, 2990: 0.0411967, 3000: 0.0414206, 3010: 0.0413549, 3020: 0.0410606, 3030: 0.0410681, 3040: 0.0409324, 3050: 0.0409593, 3060: 0.0410298, 3070: 0.0409868, 3080: 0.0410976, 3090: 0.0413531, 3100: 0.0415053, 3110: 0.0418556, 3120: 0.0419469, 3130: 0.0419897, 3140: 0.0419739, 3150: 0.0418306, 3160: 0.0417538, 3170: 0.0416576, 3180: 0.0417033, 3190: 0.0420321, 3200: 0.0423895, 3210: 0.0430454, 3220: 0.0438942, 3230: 0.0447097, 3240: 0.0456097, 3250: 0.0463598, 3260: 0.0465548, 3270: 0.0472305, 3280: 0.0476881, 3290: 0.048141, 3300: 0.0485036, 3310: 0.048632, 3320: 0.0489276, 3330: 0.0494955, 3340: 0.0495939, 3350: 0.0498555, 3360: 0.0498859, 3370: 0.0499549, 3380: 0.0500839, 3390: 0.0501478, 3400: 0.05023, 3410: 0.0503545, 3420: 0.0502842, 3430: 0.0503407, 3440: 0.0503557, 3450: 0.0504986, 3460: 0.0503499, 3470: 0.050273, 3480: 0.0502997, 3490: 0.0502456, 3500: 0.0502285, 3510: 0.0502858, 3520: 0.0501065, 3530: 0.0501739, 3540: 0.0501167, 3550: 0.0500104, 3560: 0.0499444, 3570: 0.0498445, 3580: 0.0496231, 3590: 0.0495223, 3600: 0.049303, 3610: 0.0491145, 3620: 0.0489325, 3630: 0.0486963, 3640: 0.0485326, 3650: 0.0483983, 3660: 0.0482931, 3670: 0.0481367, 3680: 0.0480229, 3690: 0.0478946, 3700: 0.0477481, 3710: 0.0475325, 3720: 0.0473816, 3730: 0.0472564, 3740: 0.0471636, 3750: 0.0469689, 3760: 0.0468344, 3770: 0.046787, 3780: 0.0467224, 3790: 0.0466669, 3800: 0.0465722, 3810: 0.0464899, 3820: 0.0463743, 3830: 0.0462537, 3840: 0.0461578, 3850: 0.046031, 3860: 0.0458388, 3870: 0.0457306, 3880: 0.0456259, 3890: 0.045536, 3900: 0.0454363, 3910: 0.0453151, 3920: 0.0452502, 3930: 0.045197, 3940: 0.0451074, 3950: 0.0449902, 3960: 0.0449584, 3970: 0.0448253, 3980: 0.0446947, 3990: 0.0445858, 4000: 0.0444355, 4010: 0.0442807, 4020: 0.044178, 4030: 0.0440172, 4040: 0.0439027, 4050: 0.0437925, 4060: 0.0436444, 4070: 0.0435354, 4080: 0.0434115, 4090: 0.0432838, 4100: 0.0431311, 4110: 0.0429972, 4120: 0.0428556, 4130: 0.0427251, 4140: 0.042574, 4150: 0.042426, 4160: 0.0422332, 4170: 0.0420889, 4180: 0.0419014, 4190: 0.0417508, 4200: 0.0415516, 4210: 0.0413529, 4220: 0.0411487, 4230: 0.0409722, 4240: 0.040761, 4250: 0.0405314, 4260: 0.0403085, 4270: 0.0401141, 4280: 0.0399174, 4290: 0.0397149, 4300: 0.0395034, 4310: 0.0392909, 4320: 0.0390623, 4330: 0.0388404, 4340: 0.038606, 4350: 0.0383716, 4360: 0.0380948, 4370: 0.0378312, 4380: 0.0375198, 4390: 0.0373251, 4400: 0.037047, 4410: 0.036594, 4420: 0.0361405, 4430: 0.0358254, 4440: 0.0355192, 4450: 0.0352517, 4460: 0.0347929, 4470: 0.0344514, 4480: 0.0342996, 4490: 0.0340157, 4500: 0.033716, 4510: 0.0333631, 4520: 0.0330114, 4530: 0.0327922, 4540: 0.0325681, 4550: 0.0322583, 4560: 0.0320487, 4570: 0.0317425, 4580: 0.0314616, 4590: 0.0311848, 4600: 0.0310338, 4610: 0.0306478, 4620: 0.030484, 4630: 0.0302225, 4640: 0.0301104, 4650: 0.0300042, 4660: 0.0297735, 4670: 0.0295593, 4680: 0.0293848, 4690: 0.0291915, 4700: 0.029014, 4710: 0.0286718, 4720: 0.0283689, 4730: 0.0282032, 4740: 0.0278909, 4750: 0.0277357, 4760: 0.0274331, 4770: 0.0273945, 4780: 0.0272459, 4790: 0.0270999, 4800: 0.0269555, 4810: 0.0268243, 4820: 0.0266626, 4830: 0.0266783, 4840: 0.0264144, 4850: 0.0263284, 4860: 0.026192, 4870: 0.0261099, 4880: 0.0260145, 4890: 0.0259042, 4900: 0.025671, 4910: 0.0257114, 4920: 0.0256085, 4930: 0.0255346, 4940: 0.0254047, 4950: 0.0253097, 4960: 0.0252292, 4970: 0.0251573, 4980: 0.0249725, 4990: 0.0248971, 5000: 0.0249427, 5010: 0.024996, 5020: 0.0249653, 5030: 0.0249261, 5040: 0.0248789, 5050: 0.0248166, 5060: 0.0247764, 5070: 0.0247048, 5080: 0.0245589, 5090: 0.0244874, 5100: 0.0244375, 5110: 0.0243821, 5120: 0.0243376, 5130: 0.0243, 5140: 0.0241698, 5150: 0.0241207, 5160: 0.0240791, 5170: 0.024032, 5180: 0.0239905, 5190: 0.0239582, 5200: 0.0239111, 5210: 0.0238755, 5220: 0.0238332, 5230: 0.0237971, 5240: 0.0237639, 5250: 0.0237278, 5260: 0.0236862, 5270: 0.0236542, 5280: 0.0236123, 5290: 0.0235821, 5300: 0.0235557, 5310: 0.0235285, 5320: 0.0235104, 5330: 0.0234857, 5340: 0.023467, 5350: 0.0234569, 5360: 0.0234431, 5370: 0.0234186, 5380: 0.0233924, 5390: 0.0233805, 5400: 0.0233671, 5410: 0.0233505, 5420: 0.0233485, 5430: 0.0233457, 5440: 0.023353, 5450: 0.0234165, 5460: 0.0233946, 5470: 0.0233827, 5480: 0.0233704, 5490: 0.0233484, 5500: 0.0233956, 5510: 0.0233785, 5520: 0.0233062, 5530: 0.0233099, 5540: 0.023373, 5550: 0.0233771, 5560: 0.023446, 5570: 0.0233858, 5580: 0.0233897, 5590: 0.0234057, 5600: 0.0234147, 5610: 0.023424, 5620: 0.0234424, 5630: 0.0234537, 5640: 0.0234758, 5650: 0.0234976, 5660: 0.0235207, 5670: 0.0235461, 5680: 0.0235166, 5690: 0.0235458, 5700: 0.0235206, 5710: 0.0235572, 5720: 0.023603, 5730: 0.0236454, 5740: 0.0236922, 5750: 0.0237375, 5760: 0.0238463, 5770: 0.0239058, 5780: 0.0239569, 5790: 0.0240189, 5800: 0.0240824, 5810: 0.0242194, 5820: 0.024304, 5830: 0.0243334, 5840: 0.024421, 5850: 0.0245201, 5860: 0.0246224, 5870: 0.0247356, 5880: 0.024776, 5890: 0.0248944, 5900: 0.0250804, 5910: 0.0252169, 5920: 0.0253661, 5930: 0.0255142, 5940: 0.0256709, 5950: 0.0259233, 5960: 0.0261001, 5970: 0.0262652, 5980: 0.0265029, 5990: 0.0267407, 6000: 0.0269784}

# Print header for data file
print ("#       1          2          3          4          5          6         7         8         9        10        11        12        13        14        15        16    \n# mzp/GeV         xe        xmu        gzp        tsb    wzp/GeV     br_ee   br_mumu     br_tt     br_bb   sbr(ee)   obs(ee)   exp(ee) sbr(mumu) obs(mumu) exp(mumu)")

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print ("stop found in script.")
            exit(1)
        print ("Stop command not found. Continuing... ")
        stopFile.close()
        return

# Gives bound at z=Gamma/MZ', based on the ATLAS published bounds at z=0 and z=10%: interpolates between and extrapolates outside
def bound(z, bound_0, bound_10):
    return bound_0 * np.exp(z * 10 * (np.log(bound_10) - np.log(bound_0)))

# Runs a single point in parameter space and prints the result
def single_point(l):
    mzp, gzp, tsb, xe, xmu = int(l[0] * 0.1) * 10, l[1], l[2], l[3], l[4] 
    beam_energy = 6500.0      # LHC Run II
    number_of_events = 1      # no need to simulate many eventsg
    # gauge coupling x 1 TeV / MZ':
    gzp_o_mzp = gzp * 1000. / mzp
    xtau = 3.0 - xe - xmu
    xe_o_xmu = float(xe) / float(xmu)
    # This guarantees a new folder for each different parameter choice
    process_folder = "MY_RUN_" + str(int(xe_o_xmu*10)+20) + "_" + str(int(mzp))
    i   = int((mzp-300)/100)
    mg5_cmd = "pwd"
    mg5_path = str(subprocess.check_output(mg5_cmd, shell=True)).rstrip() + '/'
    # mg5_path = "/home/bca20/code/MG5_aMC_v3_5_3/bin/"
    run_card_name     = mg5_path + process_folder + '/Cards/run_card'
    run_card_defname  = run_card_name + '_default.dat'
    run_card_filename = run_card_name + '.dat'
    new_run_card_name = run_card_name + '_temp.dat'
    par_card_name     = mg5_path + process_folder + '/Cards/param_card'
    par_card_defname  = par_card_name + '_default.dat'
    par_card_filename = par_card_name + '.dat'
    new_par_card_name = par_card_name + '_temp.dat'
    process_list = ['p p > zp > e+ e-', 'p p > zp > mu+ mu-']
    # number the cross-section should be multiplied by to get the p p initial state
    # combinatorics right
    num_list = [1, 1]
    count=0
    electron_sigma = 0.; muon_sigma   = 0.
    electron_obs = 0.;   electron_exp = 0.
    muon_obs     = 0.;   muon_exp     = 0.
    for process in process_list:
        check_stop_command()
        # This sets up the process in the directory 
        cmds_y3="echo 'import model Zprime_3B3-XeLe-XmuLmu_UFO\ndefine p = p b b~\ndefine maxjetflavor=b\ndefine aswgtflavor=b\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
        output = subprocess.check_output(cmds_y3, shell=True)
        # Modify run card first
        copyfile(run_card_defname, run_card_filename)
        run_card_file = open(run_card_filename,'r')
        new_run_card_file = file(new_run_card_name,'w')
        # Modify the run card to generate number_of_events events
        for line in run_card_file.readlines():
            if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
                new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
            elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
                new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
            elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
                new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
            else:
                new_run_card_file.write(line)
        run_card_file.close()
        new_run_card_file.close()
        os.rename(new_run_card_name, run_card_filename)
        # Modify par_card
        copyfile(par_card_defname, par_card_filename)        
        par_card_file = open(par_card_filename,'r')
        new_par_card_file = file(new_par_card_name,'w')
        for line in par_card_file.readlines():
            if str.find(line, "# MZp") >= 0:
                new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
            elif str.find(line, "# mzp") >= 0:
                new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
            elif str.find(line, "# gzp") >= 0:
                new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
            elif str.find(line, "# tsb") >= 0:
                new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
            elif str.find(line, "# Xe") >= 0:
                new_par_card_file.write("    1 " + str(xe) + ' # Xe\n')
            elif str.find(line, "# Xmu") >= 0:
                new_par_card_file.write("    1 " + str(xmu) + ' # Xmu\n')
                # Necessary to get madgraph to calculate the width:
            elif str.find(line, "DECAY  32 ") >= 0:
                new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
                # Necessary for 5 flavour PDF scheme:
            elif str.find(line, "# ymb") >= 0:
                new_par_card_file.write("      5 0.000000e+00 # ymb\n")
            elif str.find(line, "# MB") >= 0:
                new_par_card_file.write("      5 0.000000e+00 # mb\n")
            else:
                new_par_card_file.write(line)
        par_card_file.close()
        new_par_card_file.close()
        os.rename(new_par_card_name, par_card_filename)
        # Run madgraph
        s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Cross-section' | gawk ' { print $3 }'"
        crossSec = subprocess.check_output(s_cmd, shell=True).rstrip()
        if crossSec == "":
            crossSec = 0.
        sbr = float(crossSec) * 1000 * num_list[count]
        # Extract additional data from parameter cards etc
        wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY 32' | gawk ' { print $3 } '"
        wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
        if wzp == "":
            wzp = 0.
        wzp = float(wzp)
        br_mumu_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -13 13 #' | gawk ' { print $1 } '"
        br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
        if br_mumu == "":
            br_mumu=0.
        br_mumu = float(br_mumu)
        br_ee_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -11 11 #' | gawk ' { print $1 } '"
        br_ee = subprocess.check_output(br_ee_cmd, shell=True).rstrip()
        if br_ee == "":
            br_ee=0.
        br_ee = float(br_ee)
        br_tt_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -6 6 #' | gawk ' { print $1 } '"
        br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
        if br_tt == "":
            br_tt=0.
        br_tt = float(br_tt)
        br_bb_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -5 5 #' | gawk ' { print $1 } '"
        br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
        if br_bb == "":
            br_bb=0.
        br_bb = float(br_bb)
        z = wzp / mzp
        if (process == 'p p > zp > e+ e-'):
            electron_sigma = sbr
            electron_obs = bound(z, observed_dielectron_0[mzp], observed_dielectron_10[mzp])
            electron_exp = bound(z, expected_dielectron_0[mzp], expected_dielectron_10[mzp])
        elif (process == 'p p > zp > mu+ mu-'):
            muon_sigma = sbr
            muon_obs = bound(z, observed_dimuon_0[mzp], observed_dimuon_10[mzp])
            muon_exp = bound(z, expected_dimuon_0[mzp], expected_dimuon_10[mzp])        
        count=count+1
        # end of cycling through prcesses
    sourceFile = open('data/' + process_folder, 'w')
    print >> sourceFile, str('%4.3e' % mzp + ' %4.3e ' % xe + ' %4.3e ' % xmu + ' %4.3e' % gzp + ' %4.3e ' % tsb + ' %4.3e' % wzp + ' %4.3e' % br_ee + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % electron_sigma + ' %4.3e' % electron_obs + ' %4.3e' % electron_exp + ' %4.3e' % muon_sigma + ' %4.3e' % muon_obs + ' %4.3e' % muon_exp + ' #  p p > zp > l+ l-')        
    sourceFile.close()
    dic = {}
    dic['mzp'] = mzp; dic['xe'] = xe; dic['xmu'] = xmu
    dic['gzp'] = gzp; dic['tsb'] = tsb; dic['wzp'] = wzp
    dic['br_ee'] = br_ee; dic['br_mumu'] = br_mumu;
    dic['br_tt'] = br_tt; dic['br_bb'] = br_bb;
    dic['electron_sigma'] = electron_sigma
    dic['electron_obs'] = electron_obs; dic['electron_exp']=electron_exp
    dic['muon_sigma'] = muon_sigma; dic['muon_obs'] = muon_obs
    dic['muon_exp'] = muon_exp
    # clear up directories
    rm_cmd="rm -fr " + process_folder
    rm_out=subprocess.check_output(rm_cmd, shell=True)
    return(dic)

## test the running for one point
#mzp = 3000.; gzp = 0.01; tsb = -0.2; xe = -5.; xmu = 10.;
#single_point([mzp, gzp, tsb, xe, xmu])
#quit()

x_range = np.linspace(start_x, end_x, x_res + 1)
print(x_range)
mzp_range      = np.linspace(int(start_mzp), int(end_mzp), y_res + 1)
print(mzp_range)
# I'm keeping two cores free to avoid melt down
Cores= 70
start = time.time()
print("# Running Parallel Global fit with ", Cores, "cores")
pool = Pool(Cores)
# [mzp, gzp, tsb, xe, xmu] parameters
parameter_list = [[mzp, mzp * gzp_bf[round(xe_o_xmu, 1)] / 3000., tsb_bf[round(xe_o_xmu, 1)], int(xe_o_xmu * 10), 10] for mzp in mzp_range for xe_o_xmu in x_range]
result_list = pool.map(single_point, parameter_list)
pool.close()
pool.join()
end = time.time()
today = date.today()
print("it took ", end-start, " seconds to run with resolution ",
      resolution_x, " * " ,resolution_y, "on ", today)

with open('benRun_2d.dat', 'wb') as filehandle:
    pickle.dump(result_list, filehandle)

# # Scan in Xe/Xmu
# for xcount in range(0, x_res + 1):
#     xe_o_xmu = round((end_x - start_x) * float(xcount) / float(x_res) + start_x, 1)
#     xmu = 10
#     xe = int(xe_o_xmu * 10)
#     tsb = tsb_bf[xe_o_xmu]
#     # Scan in mzp
#     for ycount in range(0, y_res + 1):
#         mzp = (end_mzp - start_mzp) * float(ycount) / float(y_res) + start_mzp
#         gzp = gzp_bf[xe_o_xmu] * mzp / 3000.
#         run_cmd = "./benRun_xexmu_0d.py " + str(mzp) + " " + str(gzp) + " " + str(tsb) + " " + str(xe) + " " + str(xmu)
#         output = subprocess.check_output(run_cmd, shell=True).rstrip()
#         print(output)


==> anc/benRun_emu_2d.py <==
#! /usr/bin/env python2
# By Ben Allanach
# Runs 2d scans in Xe/Xmu v M1/1 TeV parameter space
import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

if len(sys.argv) != 2:
    print ("Exactly one argument required: number of points-1 to sample in each par")
    quit()

n = int(sys.argv[1]) 
start_x = -0.5
end_x   =  1.5
start_mzp      =  1000
end_mzp        =  6000

# From Fig 5 of 2306.08669: best-fit value of gauge coupling and mixing angle depending on xe/xmu
gzp_bf = {-0.5: 0.03046725, -0.4: 0.03248998, -0.3: 0.03475865, -0.2: 0.03747073, -0.1: 0.04127122, 0.0: 0.04591103, 0.1: 0.05013241, 0.2: 0.06739705, 0.3: 0.05448499, 0.4: 0.05025623, 0.5: 0.04716851, 0.6: 0.04872177, 0.7: 0.04623276, 0.8: 0.04165386, 0.9: 0.04031524, 1.0: 0.03917162, 1.1: 0.03779613, 1.2: 0.03586931, 1.3: 0.03400311, 1.4: 0.03222375, 1.5: 0.03041410}
tsb_bf = {-0.5: -0.19296304,-0.4: -0.18154277,-0.3: -0.16936195,-0.2: -0.15591982,-0.1: -0.13906814,0.0: -0.11965444,0.1: -0.10034351,0.2: -0.05499057,0.3: -0.08467504,0.4: -0.09983802,0.5: -0.11367674,0.6: -0.12277346,0.7: -0.13452496,0.8: -0.14691959,0.9: -0.15725848,1.0: -0.16701372,1.1: -0.17674757,1.2: -0.18664052,1.3: -0.19644953,1.4: -0.20606450,1.5: -0.21562472}

print_header_cmd = "./benRun_xexmu_0d.py"
output = subprocess.check_output(print_header_cmd, shell=True)
# print(output)
for xcount in range(0, n+1):
    xe_o_xmu = round((end_x - start_x) * float(xcount) / float(n) + start_x, 1)
    xmu = 10
    xe = int(xe_o_xmu * 10)
    gzp = gzp_bf[xe_o_xmu]
    tsb = tsb_bf[xe_o_xmu]
    for ycount in range(0, n+1):
        mzp = (end_mzp - start_mzp) * float(ycount) / float(n) + start_mzp
        run_cmd = "./benRun_xexmu_0d.py " + str(mzp) + " " + str(gzp) + " " + str(tsb) + " " + str(xe) + " " + str(xmu)
        output = subprocess.check_output(run_cmd, shell=True).rstrip()
        print(output)


==> anc/benRun_xexmu_0d.py <==
#! /usr/bin/env python2
# By Ben Allanach
# This file scans the run card, changing it and running madgraph accordingly
# Initially, merely changing the run card for one other one will do.
# Runs a single point in parameter space
import subprocess
import string
import os
import math
import sys
import numpy as np
from shutil import copyfile

if len(sys.argv) != 6:
    print ('5 arguments required but only received %4.3e' % len(sys.argv))
    print ("Call with ./benRun_xexmu_0d.py mzp gzp tsb xe xmu")
    quit()

# the dictionary is indexed by mass. The bound will be present if between 250-6000 (in GeV) and is divisible by 10. From HEPDATA for 
expected_dimuon_0 = {250: 6.8848, 251: 6.83337, 252: 6.78194, 253: 6.73051, 254: 6.67908, 255: 6.62765, 256: 6.57622, 257: 6.5248, 258: 6.47337, 259: 6.42194, 260: 6.37051, 261: 6.31908, 262: 6.26765, 263: 6.21622, 264: 6.1648, 265: 6.11337, 266: 6.06194, 267: 6.01051, 268: 5.96359, 269: 5.91799, 270: 5.87371, 271: 5.83073, 272: 5.78908, 273: 5.74874, 274: 5.70971, 275: 5.672, 276: 5.6356, 277: 5.60052, 278: 5.56675, 279: 5.5343, 280: 5.50317, 281: 5.47334, 282: 5.44484, 283: 5.41765, 284: 5.39126, 285: 5.36568, 286: 5.3409, 287: 5.31693, 288: 5.29376, 289: 5.27139, 290: 5.24983, 291: 5.22908, 292: 5.20913, 293: 5.18998, 294: 5.17135, 295: 5.15325, 296: 5.13566, 297: 5.11859, 298: 5.10204, 299: 5.0847, 300: 5.06656, 301: 5.04762, 302: 5.02789, 303: 5.00736, 304: 4.98684, 305: 4.96633, 306: 4.94582, 307: 4.92532, 308: 4.90483, 309: 4.88435, 310: 4.86387, 311: 4.8434, 312: 4.82294, 313: 4.80248, 314: 4.78156, 315: 4.76018, 316: 4.73833, 317: 4.71602, 318: 4.69325, 319: 4.67052, 320: 4.64784, 321: 4.62521, 322: 4.60262, 323: 4.58008, 324: 4.55778, 325: 4.53571, 326: 4.51388, 327: 4.49229, 328: 4.47094, 329: 4.45011, 330: 4.4298, 331: 4.41001, 332: 4.39075, 333: 4.372, 334: 4.35379, 335: 4.33609, 336: 4.31891, 337: 4.30226, 338: 4.28613, 339: 4.26972, 340: 4.25303, 341: 4.23606, 342: 4.21881, 343: 4.20128, 344: 4.18352, 345: 4.16552, 346: 4.1473, 347: 4.12884, 348: 4.11015, 349: 4.0917, 350: 4.07349, 351: 4.05552, 352: 4.03779, 353: 4.0203, 354: 4.00305, 355: 3.98603, 356: 3.96926, 357: 3.95273, 358: 3.93643, 359: 3.92019, 360: 3.90399, 361: 3.88784, 362: 3.87174, 363: 3.85569, 364: 3.83969, 365: 3.82374, 366: 3.80784, 367: 3.79198, 368: 3.77618, 369: 3.76042, 370: 3.74471, 371: 3.72905, 372: 3.71344, 373: 3.69788, 374: 3.68243, 375: 3.66709, 376: 3.65185, 377: 3.63673, 378: 3.62171, 379: 3.60675, 380: 3.59186, 381: 3.57702, 382: 3.56224, 383: 3.54753, 384: 3.5329, 385: 3.51835, 386: 3.50389, 387: 3.48951, 388: 3.47521, 389: 3.46101, 390: 3.44688, 391: 3.43284, 392: 3.41888, 393: 3.40501, 394: 3.39125, 395: 3.37761, 396: 3.36407, 397: 3.35065, 398: 3.33734, 399: 3.32414, 400: 3.31106, 401: 3.29809, 402: 3.28523, 403: 3.27248, 404: 3.25988, 405: 3.24742, 406: 3.23511, 407: 3.22294, 408: 3.21091, 409: 3.19897, 410: 3.18712, 411: 3.17535, 412: 3.16366, 413: 3.15206, 414: 3.14054, 415: 3.12911, 416: 3.11776, 417: 3.10649, 418: 3.09531, 419: 3.08419, 420: 3.07313, 421: 3.06214, 422: 3.0512, 423: 3.04032, 424: 3.02953, 425: 3.01883, 426: 3.00822, 427: 2.99771, 428: 2.98728, 429: 2.97692, 430: 2.96661, 431: 2.95638, 432: 2.9462, 433: 2.93609, 434: 2.92605, 435: 2.91609, 436: 2.90621, 437: 2.8964, 438: 2.88667, 439: 2.87699, 440: 2.86735, 441: 2.85775, 442: 2.8482, 443: 2.83869, 444: 2.82925, 445: 2.81986, 446: 2.81053, 447: 2.80126, 448: 2.79205, 449: 2.78289, 450: 2.7738, 451: 2.76477, 452: 2.75579, 453: 2.74687, 454: 2.73803, 455: 2.72926, 456: 2.72056, 457: 2.71193, 458: 2.70337, 459: 2.69486, 460: 2.68638, 461: 2.67795, 462: 2.66956, 463: 2.6612, 464: 2.65291, 465: 2.64466, 466: 2.63647, 467: 2.62833, 468: 2.62025, 469: 2.6122, 470: 2.60419, 471: 2.59622, 472: 2.58829, 473: 2.5804, 474: 2.57256, 475: 2.56477, 476: 2.55702, 477: 2.54932, 478: 2.54167, 479: 2.53406, 480: 2.52648, 481: 2.51893, 482: 2.51142, 483: 2.50394, 484: 2.4965, 485: 2.48911, 486: 2.48176, 487: 2.47445, 488: 2.46719, 489: 2.45996, 490: 2.45276, 491: 2.44558, 492: 2.43844, 493: 2.43133, 494: 2.42426, 495: 2.41723, 496: 2.41024, 497: 2.40328, 498: 2.39637, 499: 2.38948, 500: 2.38261, 501: 2.37578, 502: 2.36897, 503: 2.36219, 504: 2.35544, 505: 2.34873, 506: 2.34205, 507: 2.3354, 508: 2.32879, 509: 2.3222, 510: 2.31563, 511: 2.30909, 512: 2.30257, 513: 2.29608, 514: 2.28962, 515: 2.28318, 516: 2.27678, 517: 2.27041, 518: 2.26407, 519: 2.25775, 520: 2.25146, 521: 2.24518, 522: 2.23893, 523: 2.23269, 524: 2.22649, 525: 2.22032, 526: 2.21418, 527: 2.20806, 528: 2.20198, 529: 2.19592, 530: 2.18989, 531: 2.18387, 532: 2.17788, 533: 2.17191, 534: 2.16597, 535: 2.16004, 536: 2.15414, 537: 2.14826, 538: 2.1424, 539: 2.13656, 540: 2.13073, 541: 2.12492, 542: 2.11912, 543: 2.11334, 544: 2.10759, 545: 2.10186, 546: 2.09615, 547: 2.09047, 548: 2.08481, 549: 2.07917, 550: 2.07355, 551: 2.06794, 552: 2.06235, 553: 2.05678, 554: 2.05123, 555: 2.0457, 556: 2.0402, 557: 2.03472, 558: 2.02926, 559: 2.02381, 560: 2.01838, 561: 2.01296, 562: 2.00755, 563: 2.00215, 564: 1.99678, 565: 1.99142, 566: 1.98608, 567: 1.98075, 568: 1.97545, 569: 1.97016, 570: 1.96489, 571: 1.95964, 572: 1.9544, 573: 1.94918, 574: 1.94399, 575: 1.93882, 576: 1.93367, 577: 1.92854, 578: 1.92343, 579: 1.91834, 580: 1.91326, 581: 1.9082, 582: 1.90315, 583: 1.89811, 584: 1.89309, 585: 1.88809, 586: 1.88311, 587: 1.87815, 588: 1.87321, 589: 1.86827, 590: 1.86336, 591: 1.85845, 592: 1.85356, 593: 1.84869, 594: 1.84383, 595: 1.83899, 596: 1.83416, 597: 1.82936, 598: 1.82457, 599: 1.81979, 600: 1.81503, 601: 1.81028, 602: 1.80554, 603: 1.80082, 604: 1.79611, 605: 1.79142, 606: 1.78675, 607: 1.78209, 608: 1.77746, 609: 1.77283, 610: 1.76822, 611: 1.76362, 612: 1.75903, 613: 1.75446, 614: 1.7499, 615: 1.74536, 616: 1.74083, 617: 1.73632, 618: 1.73183, 619: 1.72735, 620: 1.72289, 621: 1.71843, 622: 1.71399, 623: 1.70955, 624: 1.70514, 625: 1.70074, 626: 1.69635, 627: 1.69198, 628: 1.68763, 629: 1.68329, 630: 1.67896, 631: 1.67464, 632: 1.67034, 633: 1.66604, 634: 1.66176, 635: 1.6575, 636: 1.65325, 637: 1.64902, 638: 1.64481, 639: 1.6406, 640: 1.63641, 641: 1.63223, 642: 1.62806, 643: 1.6239, 644: 1.61975, 645: 1.61562, 646: 1.61151, 647: 1.60741, 648: 1.60332, 649: 1.59925, 650: 1.59518, 651: 1.59113, 652: 1.58709, 653: 1.58306, 654: 1.57905, 655: 1.57505, 656: 1.57106, 657: 1.5671, 658: 1.56314, 659: 1.5592, 660: 1.55526, 661: 1.55134, 662: 1.54743, 663: 1.54353, 664: 1.53965, 665: 1.53578, 666: 1.53192, 667: 1.52808, 668: 1.52426, 669: 1.52044, 670: 1.51664, 671: 1.51284, 672: 1.50906, 673: 1.50528, 674: 1.50152, 675: 1.49778, 676: 1.49404, 677: 1.49033, 678: 1.48662, 679: 1.48293, 680: 1.47924, 681: 1.47557, 682: 1.4719, 683: 1.46825, 684: 1.46461, 685: 1.46099, 686: 1.45737, 687: 1.45378, 688: 1.45019, 689: 1.44662, 690: 1.44306, 691: 1.43951, 692: 1.43596, 693: 1.43243, 694: 1.42891, 695: 1.42541, 696: 1.42191, 697: 1.41843, 698: 1.41496, 699: 1.4115, 700: 1.40805, 701: 1.40461, 702: 1.40118, 703: 1.39776, 704: 1.3944, 705: 1.39112, 706: 1.3879, 707: 1.38475, 708: 1.38167, 709: 1.37865, 710: 1.3757, 711: 1.37281, 712: 1.36999, 713: 1.36723, 714: 1.36443, 715: 1.36159, 716: 1.3587, 717: 1.35578, 718: 1.35281, 719: 1.34979, 720: 1.34673, 721: 1.34362, 722: 1.34047, 723: 1.33727, 724: 1.33408, 725: 1.3309, 726: 1.32774, 727: 1.32459, 728: 1.32144, 729: 1.31831, 730: 1.31519, 731: 1.31208, 732: 1.30898, 733: 1.30588, 734: 1.30285, 735: 1.29989, 736: 1.297, 737: 1.29417, 738: 1.29139, 739: 1.28858, 740: 1.28571, 741: 1.28278, 742: 1.27978, 743: 1.2767, 744: 1.27354, 745: 1.27029, 746: 1.26697, 747: 1.26352, 748: 1.25997, 749: 1.25654, 750: 1.25316, 755: 1.23981, 760: 1.22686, 765: 1.21483, 770: 1.20348, 775: 1.19264, 780: 1.18156, 785: 1.16993, 790: 1.15833, 795: 1.14672, 800: 1.13618, 805: 1.12684, 810: 1.11658, 815: 1.10529, 820: 1.09405, 825: 1.08287, 830: 1.07177, 835: 1.06075, 840: 1.04981, 845: 1.03904, 850: 1.02932, 855: 1.02063, 860: 1.0113, 865: 1.00132, 870: 0.99146, 875: 0.981719, 880: 0.972143, 885: 0.962719, 890: 0.95436, 895: 0.947053, 900: 0.938988, 905: 0.929348, 910: 0.920838, 915: 0.915048, 920: 0.908405, 925: 0.900094, 930: 0.891884, 935: 0.882663, 940: 0.872474, 945: 0.862515, 950: 0.852785, 955: 0.844184, 960: 0.836682, 965: 0.82926, 970: 0.821986, 975: 0.813671, 980: 0.804315, 985: 0.796269, 990: 0.789436, 995: 0.782631, 1000: 0.775869, 1005: 0.769141, 1010: 0.763341, 1015: 0.758465, 1020: 0.753629, 1025: 0.747963, 1030: 0.741465, 1035: 0.735812, 1040: 0.731065, 1045: 0.72644, 1050: 0.721159, 1055: 0.715174, 1060: 0.709472, 1065: 0.703142, 1070: 0.695982, 1075: 0.689805, 1080: 0.684622, 1085: 0.677732, 1090: 0.669537, 1095: 0.663612, 1100: 0.659319, 1105: 0.654888, 1110: 0.650319, 1115: 0.645568, 1120: 0.640747, 1125: 0.635854, 1130: 0.63089, 1135: 0.625885, 1140: 0.621226, 1145: 0.616845, 1150: 0.612474, 1155: 0.608114, 1160: 0.603765, 1165: 0.599522, 1170: 0.595413, 1175: 0.591423, 1180: 0.587802, 1185: 0.583658, 1190: 0.578991, 1195: 0.574682, 1200: 0.569938, 1205: 0.56476, 1210: 0.559682, 1215: 0.55464, 1220: 0.549637, 1225: 0.545446, 1230: 0.541724, 1235: 0.537482, 1240: 0.533417, 1245: 0.529732, 1250: 0.526088, 1255: 0.52247, 1260: 0.51888, 1265: 0.514914, 1270: 0.510544, 1275: 0.506409, 1280: 0.502132, 1285: 0.497714, 1290: 0.493944, 1295: 0.490711, 1300: 0.487633, 1305: 0.484709, 1310: 0.481935, 1315: 0.478923, 1320: 0.475675, 1325: 0.472459, 1330: 0.469274, 1335: 0.466121, 1340: 0.463002, 1345: 0.459889, 1350: 0.456795, 1355: 0.45347, 1360: 0.449892, 1365: 0.446062, 1370: 0.441988, 1375: 0.438464, 1380: 0.435491, 1385: 0.432538, 1390: 0.429604, 1395: 0.426689, 1400: 0.423796, 1405: 0.421271, 1410: 0.419114, 1415: 0.416627, 1420: 0.413806, 1425: 0.410988, 1430: 0.408196, 1435: 0.405425, 1440: 0.402316, 1445: 0.398927, 1450: 0.395938, 1455: 0.393743, 1460: 0.39176, 1465: 0.389118, 1470: 0.386336, 1475: 0.383815, 1480: 0.381074, 1485: 0.378152, 1490: 0.375275, 1495: 0.372435, 1500: 0.369783, 1510: 0.36454, 1520: 0.359453, 1530: 0.354505, 1540: 0.349674, 1550: 0.344931, 1560: 0.340258, 1570: 0.335671, 1580: 0.331131, 1590: 0.326617, 1600: 0.322195, 1610: 0.317857, 1620: 0.3136, 1630: 0.309423, 1640: 0.30532, 1650: 0.301285, 1660: 0.29729, 1670: 0.29333, 1680: 0.289401, 1690: 0.285528, 1700: 0.281711, 1710: 0.277924, 1720: 0.274204, 1730: 0.270938, 1740: 0.2681, 1750: 0.264937, 1760: 0.261409, 1770: 0.258258, 1780: 0.255572, 1790: 0.252612, 1800: 0.249336, 1810: 0.24646, 1820: 0.243797, 1830: 0.240979, 1840: 0.238284, 1850: 0.235365, 1860: 0.232222, 1870: 0.229194, 1880: 0.226136, 1890: 0.22306, 1900: 0.219967, 1910: 0.216865, 1920: 0.213899, 1930: 0.211099, 1940: 0.208465, 1950: 0.205919, 1960: 0.20326, 1970: 0.200488, 1980: 0.197739, 1990: 0.195011, 2000: 0.192311, 2010: 0.189663, 2020: 0.187116, 2030: 0.184668, 2040: 0.182321, 2050: 0.180074, 2060: 0.177828, 2070: 0.175545, 2080: 0.173223, 2090: 0.170889, 2100: 0.168608, 2110: 0.16642, 2120: 0.164324, 2130: 0.162231, 2140: 0.160143, 2150: 0.1581, 2160: 0.156102, 2170: 0.154338, 2180: 0.152756, 2190: 0.151078, 2200: 0.149348, 2210: 0.147567, 2220: 0.145735, 2230: 0.144, 2240: 0.14242, 2250: 0.140995, 2260: 0.139639, 2270: 0.138207, 2280: 0.136699, 2290: 0.135114, 2300: 0.133494, 2310: 0.132038, 2320: 0.130746, 2330: 0.129485, 2340: 0.128253, 2350: 0.127046, 2360: 0.125848, 2370: 0.124611, 2380: 0.123387, 2390: 0.122175, 2400: 0.120867, 2410: 0.11956, 2420: 0.118328, 2430: 0.117171, 2440: 0.1161, 2450: 0.11505, 2460: 0.113999, 2470: 0.112947, 2480: 0.111896, 2490: 0.110844, 2500: 0.109789, 2510: 0.108732, 2520: 0.107673, 2530: 0.106663, 2540: 0.105712, 2550: 0.104776, 2560: 0.103853, 2570: 0.102943, 2580: 0.102047, 2590: 0.101104, 2600: 0.100123, 2610: 0.09919, 2620: 0.0982918, 2630: 0.0974288, 2640: 0.0966098, 2650: 0.0957937, 2660: 0.0949805, 2670: 0.0941703, 2680: 0.093363, 2690: 0.0925587, 2700: 0.0917543, 2710: 0.0909645, 2720: 0.0901935, 2730: 0.089389, 2740: 0.0885509, 2750: 0.0877898, 2760: 0.0871057, 2770: 0.0864249, 2780: 0.0857476, 2790: 0.0850626, 2800: 0.0843702, 2810: 0.0836908, 2820: 0.0830258, 2830: 0.0823754, 2840: 0.0817445, 2850: 0.0811352, 2860: 0.0805473, 2870: 0.079981, 2880: 0.0794362, 2890: 0.0789035, 2900: 0.0783828, 2910: 0.0778743, 2920: 0.0773778, 2930: 0.0768934, 2940: 0.0764211, 2950: 0.0759533, 2960: 0.0754901, 2970: 0.0750436, 2980: 0.074614, 2990: 0.0741924, 3000: 0.0737788, 3010: 0.0733733, 3020: 0.0729758, 3030: 0.0725864, 3040: 0.072205, 3050: 0.0718346, 3060: 0.0714754, 3070: 0.071123, 3080: 0.0707775, 3090: 0.070439, 3100: 0.0701074, 3110: 0.0697828, 3120: 0.069465, 3130: 0.0691542, 3140: 0.0688503, 3150: 0.068553, 3160: 0.0682624, 3170: 0.0679768, 3180: 0.0676962, 3190: 0.0674157, 3200: 0.0671351, 3210: 0.0668546, 3220: 0.066574, 3230: 0.0662934, 3240: 0.0660129, 3250: 0.0657323, 3260: 0.0654518, 3270: 0.0651712, 3280: 0.0648906, 3290: 0.0646101, 3300: 0.0643182, 3310: 0.0640149, 3320: 0.0637002, 3330: 0.0633742, 3340: 0.0630535, 3350: 0.0627382, 3360: 0.0624248, 3370: 0.0621134, 3380: 0.0618055, 3390: 0.061501, 3400: 0.0611999, 3410: 0.0609022, 3420: 0.0606183, 3430: 0.060348, 3440: 0.0600819, 3450: 0.0598199, 3460: 0.059562, 3470: 0.0593082, 3480: 0.0590586, 3490: 0.058813, 3500: 0.0585716, 3510: 0.0583343, 3520: 0.0581011, 3530: 0.057872, 3540: 0.0576471, 3550: 0.0574262, 3560: 0.0572095, 3570: 0.0569969, 3580: 0.0567884, 3590: 0.056584, 3600: 0.0563822, 3610: 0.0561829, 3620: 0.0559862, 3630: 0.0557919, 3640: 0.0556002, 3650: 0.0554225, 3660: 0.0552586, 3670: 0.0551086, 3680: 0.0549757, 3690: 0.0548431, 3700: 0.054711, 3710: 0.0545825, 3720: 0.0544577, 3730: 0.0543353, 3740: 0.054215, 3750: 0.0540971, 3760: 0.0539814, 3770: 0.0538577, 3780: 0.0537263, 3790: 0.0535968, 3800: 0.0534692, 3810: 0.0533435, 3820: 0.0532198, 3830: 0.0530979, 3840: 0.0529782, 3850: 0.0528606, 3860: 0.0527452, 3870: 0.052632, 3880: 0.0525209, 3890: 0.052412, 3900: 0.0523122, 3910: 0.0522215, 3920: 0.05214, 3930: 0.0520676, 3940: 0.0520044, 3950: 0.0519518, 3960: 0.0518938, 3970: 0.0518304, 3980: 0.0517614, 3990: 0.0516869, 4000: 0.0516193, 4010: 0.0515585, 4020: 0.0515045, 4030: 0.0514542, 4040: 0.0514004, 4050: 0.051343, 4060: 0.0512874, 4070: 0.0512335, 4080: 0.0511812, 4090: 0.0511307, 4100: 0.0510822, 4110: 0.0510358, 4120: 0.0509907, 4130: 0.0509467, 4140: 0.0509038, 4150: 0.0508619, 4160: 0.050821, 4170: 0.0507812, 4180: 0.0507425, 4190: 0.0507045, 4200: 0.0506683, 4210: 0.0506338, 4220: 0.050601, 4230: 0.05057, 4240: 0.0505403, 4250: 0.0505052, 4260: 0.0504645, 4270: 0.0504182, 4280: 0.0503673, 4290: 0.0503117, 4300: 0.0502515, 4310: 0.0502029, 4320: 0.0501657, 4330: 0.0501402, 4340: 0.0501252, 4350: 0.0501085, 4360: 0.05009, 4370: 0.0500698, 4380: 0.0500478, 4390: 0.0500314, 4400: 0.0500206, 4410: 0.0500102, 4420: 0.0500009, 4430: 0.0499925, 4440: 0.0499851, 4450: 0.0499784, 4460: 0.0499723, 4470: 0.0499675, 4480: 0.049964, 4490: 0.0499619, 4500: 0.049961, 4510: 0.0499615, 4520: 0.0499863, 4530: 0.0500355, 4540: 0.050109, 4550: 0.0502059, 4560: 0.0502771, 4570: 0.0503226, 4580: 0.0503492, 4590: 0.0503573, 4600: 0.0503663, 4610: 0.0503762, 4620: 0.0503871, 4630: 0.0503981, 4640: 0.0504094, 4650: 0.0504211, 4660: 0.0504332, 4670: 0.0504456, 4680: 0.0504583, 4690: 0.0504724, 4700: 0.0504878, 4710: 0.0505046, 4720: 0.0505226, 4730: 0.0505421, 4740: 0.0505628, 4750: 0.0505846, 4760: 0.0506076, 4770: 0.0506311, 4780: 0.0506552, 4790: 0.0506798, 4800: 0.0507047, 4810: 0.05073, 4820: 0.050756, 4830: 0.0507828, 4840: 0.0508104, 4850: 0.0508389, 4860: 0.050868, 4870: 0.050875, 4880: 0.0508598, 4890: 0.0508223, 4900: 0.0507626, 4910: 0.0507297, 4920: 0.0507238, 4930: 0.0507379, 4940: 0.0507721, 4950: 0.0508068, 4960: 0.0508421, 4970: 0.0508782, 4980: 0.0509148, 4990: 0.0509519, 5000: 0.0509893, 5010: 0.0510271, 5020: 0.0510653, 5030: 0.0511038, 5040: 0.0511429, 5050: 0.0511824, 5060: 0.0512226, 5070: 0.0512632, 5080: 0.0513044, 5090: 0.0513461, 5100: 0.0513884, 5110: 0.0514313, 5120: 0.0514757, 5130: 0.0515217, 5140: 0.0515692, 5150: 0.0516184, 5160: 0.0516695, 5170: 0.0517219, 5180: 0.0517756, 5190: 0.0518306, 5200: 0.0518826, 5210: 0.0519314, 5220: 0.0519816, 5230: 0.0520331, 5240: 0.052085, 5250: 0.0521375, 5260: 0.0521904, 5270: 0.0522438, 5280: 0.0522977, 5290: 0.052352, 5300: 0.0524069, 5310: 0.0524621, 5320: 0.0525178, 5330: 0.0525743, 5340: 0.0526313, 5350: 0.052689, 5360: 0.0527472, 5370: 0.0528061, 5380: 0.0528657, 5390: 0.0529256, 5400: 0.0529861, 5410: 0.053047, 5420: 0.0531084, 5430: 0.0531702, 5440: 0.0532325, 5450: 0.0532952, 5460: 0.0533583, 5470: 0.0534208, 5480: 0.0534828, 5490: 0.0535443, 5500: 0.0536052, 5510: 0.0536656, 5520: 0.0537254, 5530: 0.0537848, 5540: 0.0538634, 5550: 0.0539655, 5560: 0.0540913, 5570: 0.0542364, 5580: 0.0544007, 5590: 0.0545851, 5600: 0.0547112, 5610: 0.0547791, 5620: 0.0548478, 5630: 0.0549172, 5640: 0.0549873, 5650: 0.0550583, 5660: 0.0551296, 5670: 0.0552009, 5680: 0.0552727, 5690: 0.0553448, 5700: 0.0554173, 5710: 0.0554903, 5720: 0.0555636, 5730: 0.0556373, 5740: 0.0557114, 5750: 0.0557859, 5760: 0.0558608, 5770: 0.0559363, 5780: 0.0560122, 5790: 0.0560885, 5800: 0.0561653, 5810: 0.0562426, 5820: 0.0563204, 5830: 0.0563986, 5840: 0.0564393, 5850: 0.0564799, 5860: 0.0565206, 5870: 0.0565613, 5880: 0.0566019, 5890: 0.0566426, 5900: 0.0566833, 5910: 0.056724, 5920: 0.0567646, 5930: 0.0568053, 5940: 0.056846, 5950: 0.0568866, 5960: 0.0569273, 5970: 0.056968, 5980: 0.0570086, 5990: 0.0570493, 6000: 0.05709}
expected_dimuon_10 = {250: 16.8569, 251: 16.6572, 252: 16.4575, 253: 16.2578, 254: 16.0581, 255: 15.8584, 256: 15.6587, 257: 15.4591, 258: 15.2594, 259: 15.0597, 260: 14.86, 261: 14.6603, 262: 14.4606, 263: 14.2609, 264: 14.0612, 265: 13.8615, 266: 13.6618, 267: 13.4621, 268: 13.2766, 269: 13.0962, 270: 12.9208, 271: 12.7505, 272: 12.5852, 273: 12.4249, 274: 12.2702, 275: 12.121, 276: 11.9774, 277: 11.8394, 278: 11.707, 279: 11.5811, 280: 11.4617, 281: 11.3489, 282: 11.2427, 283: 11.143, 284: 11.0504, 285: 10.9648, 286: 10.8862, 287: 10.8146, 288: 10.75, 289: 10.6864, 290: 10.6239, 291: 10.5623, 292: 10.5017, 293: 10.4421, 294: 10.3878, 295: 10.3389, 296: 10.2952, 297: 10.2569, 298: 10.2239, 299: 10.1962, 300: 10.1738, 301: 10.1567, 302: 10.1449, 303: 10.1384, 304: 10.132, 305: 10.1254, 306: 10.1189, 307: 10.1123, 308: 10.1057, 309: 10.0985, 310: 10.0907, 311: 10.0824, 312: 10.0735, 313: 10.064, 314: 10.0527, 315: 10.0394, 316: 10.0242, 317: 10.0072, 318: 9.9882, 319: 9.96685, 320: 9.94314, 321: 9.91706, 322: 9.8886, 323: 9.85778, 324: 9.82768, 325: 9.79831, 326: 9.76965, 327: 9.74172, 328: 9.71451, 329: 9.68371, 330: 9.64931, 331: 9.61132, 332: 9.56973, 333: 9.52455, 334: 9.47822, 335: 9.43073, 336: 9.38209, 337: 9.33229, 338: 9.28135, 339: 9.23459, 340: 9.19203, 341: 9.15367, 342: 9.11949, 343: 9.08951, 344: 9.05632, 345: 9.0199, 346: 8.98027, 347: 8.93741, 348: 8.89134, 349: 8.84339, 350: 8.79355, 351: 8.74184, 352: 8.68825, 353: 8.63278, 354: 8.57977, 355: 8.52922, 356: 8.48113, 357: 8.4355, 358: 8.39234, 359: 8.34855, 360: 8.30413, 361: 8.25907, 362: 8.21339, 363: 8.16708, 364: 8.12023, 365: 8.07285, 366: 8.02494, 367: 7.97649, 368: 7.92751, 369: 7.87555, 370: 7.82062, 371: 7.76271, 372: 7.70182, 373: 7.63797, 374: 7.57113, 375: 7.50132, 376: 7.42854, 377: 7.35278, 378: 7.27404, 379: 7.19975, 380: 7.12989, 381: 7.06447, 382: 7.00348, 383: 6.94693, 384: 6.89482, 385: 6.84715, 386: 6.80392, 387: 6.76512, 388: 6.73076, 389: 6.6965, 390: 6.66233, 391: 6.62826, 392: 6.59428, 393: 6.5604, 394: 6.52974, 395: 6.50228, 396: 6.47805, 397: 6.45702, 398: 6.43921, 399: 6.42452, 400: 6.41295, 401: 6.40449, 402: 6.39915, 403: 6.39693, 404: 6.39358, 405: 6.38909, 406: 6.38346, 407: 6.37669, 408: 6.36879, 409: 6.35975, 410: 6.34958, 411: 6.33826, 412: 6.32582, 413: 6.31223, 414: 6.29751, 415: 6.28165, 416: 6.26466, 417: 6.24653, 418: 6.22726, 419: 6.20686, 420: 6.18532, 421: 6.16264, 422: 6.13883, 423: 6.11388, 424: 6.08931, 425: 6.06511, 426: 6.04129, 427: 6.01784, 428: 5.99477, 429: 5.96896, 430: 5.94041, 431: 5.90911, 432: 5.87507, 433: 5.83829, 434: 5.79887, 435: 5.75679, 436: 5.71206, 437: 5.66468, 438: 5.61466, 439: 5.56624, 440: 5.51943, 441: 5.47422, 442: 5.43061, 443: 5.38862, 444: 5.34822, 445: 5.30944, 446: 5.27226, 447: 5.23668, 448: 5.20271, 449: 5.17035, 450: 5.13959, 451: 5.11043, 452: 5.08289, 453: 5.05694, 454: 5.03261, 455: 5.00988, 456: 4.98875, 457: 4.96923, 458: 4.95131, 459: 4.93349, 460: 4.91576, 461: 4.89813, 462: 4.88058, 463: 4.86313, 464: 4.84578, 465: 4.82851, 466: 4.81134, 467: 4.79427, 468: 4.77728, 469: 4.7603, 470: 4.74331, 471: 4.72633, 472: 4.70934, 473: 4.69236, 474: 4.67547, 475: 4.65869, 476: 4.642, 477: 4.62542, 478: 4.60894, 479: 4.59256, 480: 4.57628, 481: 4.56009, 482: 4.54401, 483: 4.52803, 484: 4.51215, 485: 4.49638, 486: 4.4807, 487: 4.46512, 488: 4.44964, 489: 4.43426, 490: 4.41899, 491: 4.40381, 492: 4.38874, 493: 4.37376, 494: 4.35892, 495: 4.34421, 496: 4.32963, 497: 4.31519, 498: 4.30088, 499: 4.2867, 500: 4.27266, 501: 4.25874, 502: 4.24496, 503: 4.23132, 504: 4.21781, 505: 4.20442, 506: 4.19118, 507: 4.17806, 508: 4.16508, 509: 4.15213, 510: 4.13921, 511: 4.12633, 512: 4.11348, 513: 4.10066, 514: 4.0879, 515: 4.07519, 516: 4.06255, 517: 4.04997, 518: 4.03744, 519: 4.02497, 520: 4.01256, 521: 4.00021, 522: 3.98792, 523: 3.97568, 524: 3.96352, 525: 3.95142, 526: 3.93938, 527: 3.92741, 528: 3.91551, 529: 3.90364, 530: 3.8918, 531: 3.88, 532: 3.86824, 533: 3.8565, 534: 3.84481, 535: 3.83315, 536: 3.82153, 537: 3.80995, 538: 3.79841, 539: 3.78691, 540: 3.77545, 541: 3.76402, 542: 3.75264, 543: 3.74129, 544: 3.72999, 545: 3.71875, 546: 3.70756, 547: 3.69642, 548: 3.68534, 549: 3.67428, 550: 3.66324, 551: 3.65224, 552: 3.64126, 553: 3.6303, 554: 3.61938, 555: 3.6085, 556: 3.59765, 557: 3.58684, 558: 3.57606, 559: 3.56531, 560: 3.55459, 561: 3.54389, 562: 3.53323, 563: 3.52259, 564: 3.51199, 565: 3.50142, 566: 3.49089, 567: 3.48039, 568: 3.46993, 569: 3.45951, 570: 3.44911, 571: 3.43874, 572: 3.42841, 573: 3.41811, 574: 3.40784, 575: 3.39762, 576: 3.38743, 577: 3.37729, 578: 3.36718, 579: 3.3571, 580: 3.34705, 581: 3.33702, 582: 3.32702, 583: 3.31704, 584: 3.3071, 585: 3.29719, 586: 3.28732, 587: 3.27748, 588: 3.26767, 589: 3.25789, 590: 3.24813, 591: 3.2384, 592: 3.22869, 593: 3.21901, 594: 3.20936, 595: 3.19974, 596: 3.19016, 597: 3.18061, 598: 3.17109, 599: 3.16159, 600: 3.15213, 601: 3.14268, 602: 3.13326, 603: 3.12387, 604: 3.1145, 605: 3.10517, 606: 3.09588, 607: 3.08661, 608: 3.07738, 609: 3.06817, 610: 3.05899, 611: 3.04983, 612: 3.0407, 613: 3.03159, 614: 3.02251, 615: 3.01347, 616: 3.00446, 617: 2.99548, 618: 2.98653, 619: 2.97761, 620: 2.96871, 621: 2.95983, 622: 2.95098, 623: 2.94216, 624: 2.93336, 625: 2.9246, 626: 2.91587, 627: 2.90717, 628: 2.8985, 629: 2.88986, 630: 2.88124, 631: 2.87265, 632: 2.86408, 633: 2.85553, 634: 2.84702, 635: 2.83854, 636: 2.83009, 637: 2.82167, 638: 2.81329, 639: 2.80493, 640: 2.79659, 641: 2.78828, 642: 2.77999, 643: 2.77173, 644: 2.7635, 645: 2.7553, 646: 2.74713, 647: 2.73899, 648: 2.73088, 649: 2.7228, 650: 2.71474, 651: 2.70671, 652: 2.6987, 653: 2.69072, 654: 2.68277, 655: 2.67485, 656: 2.66697, 657: 2.65912, 658: 2.65131, 659: 2.64352, 660: 2.63576, 661: 2.62803, 662: 2.62032, 663: 2.61264, 664: 2.60498, 665: 2.59736, 666: 2.58977, 667: 2.5822, 668: 2.57467, 669: 2.56716, 670: 2.55966, 671: 2.55219, 672: 2.54474, 673: 2.53731, 674: 2.52992, 675: 2.52255, 676: 2.51521, 677: 2.50791, 678: 2.50064, 679: 2.49339, 680: 2.48616, 681: 2.47895, 682: 2.47177, 683: 2.46462, 684: 2.45749, 685: 2.4504, 686: 2.44333, 687: 2.4363, 688: 2.42929, 689: 2.42231, 690: 2.41535, 691: 2.40841, 692: 2.40149, 693: 2.39459, 694: 2.38771, 695: 2.38087, 696: 2.37405, 697: 2.36726, 698: 2.3605, 699: 2.35376, 700: 2.34704, 701: 2.34035, 702: 2.33369, 703: 2.32705, 704: 2.32044, 705: 2.31386, 706: 2.3073, 707: 2.30078, 708: 2.29428, 709: 2.2878, 710: 2.28134, 711: 2.2749, 712: 2.26847, 713: 2.26207, 714: 2.25569, 715: 2.24935, 716: 2.24304, 717: 2.23675, 718: 2.2305, 719: 2.22428, 720: 2.21807, 721: 2.21189, 722: 2.20573, 723: 2.1996, 724: 2.19349, 725: 2.18742, 726: 2.18137, 727: 2.17536, 728: 2.16937, 729: 2.16341, 730: 2.15747, 731: 2.15155, 732: 2.14566, 733: 2.13979, 734: 2.134, 735: 2.12829, 736: 2.12263, 737: 2.11699, 738: 2.11264, 739: 2.10912, 740: 2.10432, 741: 2.09872, 742: 2.09381, 743: 2.08931, 744: 2.0844, 745: 2.07933, 746: 2.07437, 747: 2.06949, 748: 2.06468, 749: 2.05991, 750: 2.05517, 755: 2.0323, 760: 2.00935, 765: 1.98642, 770: 1.96416, 775: 1.94301, 780: 1.9217, 785: 1.89986, 790: 1.87814, 795: 1.85655, 800: 1.83512, 805: 1.81384, 810: 1.79472, 815: 1.77791, 820: 1.76106, 825: 1.7441, 830: 1.72697, 835: 1.70961, 840: 1.69199, 845: 1.6743, 850: 1.65653, 855: 1.63868, 860: 1.62074, 865: 1.60079, 870: 1.57981, 875: 1.56156, 880: 1.54516, 885: 1.52684, 890: 1.5066, 895: 1.48815, 900: 1.47414, 905: 1.46266, 910: 1.45098, 915: 1.43907, 920: 1.42627, 925: 1.41257, 930: 1.39911, 935: 1.3859, 940: 1.37303, 945: 1.35926, 950: 1.34454, 955: 1.33126, 960: 1.31936, 965: 1.30766, 970: 1.29616, 975: 1.28487, 980: 1.27394, 985: 1.26124, 990: 1.24528, 995: 1.22853, 1000: 1.21367, 1005: 1.2007, 1010: 1.18835, 1015: 1.17662, 1020: 1.16583, 1025: 1.15597, 1030: 1.14652, 1035: 1.13748, 1040: 1.12886, 1045: 1.11964, 1050: 1.11004, 1055: 1.1009, 1060: 1.09229, 1065: 1.08418, 1070: 1.07655, 1075: 1.06677, 1080: 1.05333, 1085: 1.039, 1090: 1.02511, 1095: 1.01229, 1100: 1.00236, 1105: 0.994146, 1110: 0.986069, 1115: 0.978032, 1120: 0.969956, 1125: 0.96188, 1130: 0.953847, 1135: 0.945924, 1140: 0.938106, 1145: 0.930391, 1150: 0.922781, 1155: 0.915116, 1160: 0.907416, 1165: 0.901163, 1170: 0.896333, 1175: 0.890244, 1180: 0.882907, 1185: 0.875592, 1190: 0.868319, 1195: 0.860772, 1200: 0.852949, 1205: 0.845374, 1210: 0.838042, 1215: 0.830956, 1220: 0.824124, 1225: 0.817346, 1230: 0.810623, 1235: 0.803918, 1240: 0.797233, 1245: 0.790596, 1250: 0.784008, 1255: 0.778949, 1260: 0.774111, 1265: 0.768167, 1270: 0.763746, 1275: 0.759044, 1280: 0.752713, 1285: 0.746341, 1290: 0.739863, 1295: 0.733355, 1300: 0.72707, 1305: 0.720962, 1310: 0.715206, 1315: 0.709806, 1320: 0.704127, 1325: 0.69817, 1330: 0.69148, 1335: 0.684041, 1340: 0.675851, 1345: 0.666935, 1350: 0.658852, 1355: 0.651592, 1360: 0.645154, 1365: 0.639521, 1370: 0.633904, 1375: 0.628306, 1380: 0.622759, 1385: 0.617267, 1390: 0.611861, 1395: 0.606533, 1400: 0.601204, 1405: 0.595872, 1410: 0.590545, 1415: 0.585223, 1420: 0.579955, 1425: 0.574723, 1430: 0.569508, 1435: 0.565668, 1440: 0.563281, 1445: 0.559585, 1450: 0.554548, 1455: 0.549597, 1460: 0.544693, 1465: 0.539915, 1470: 0.535266, 1475: 0.53044, 1480: 0.525409, 1485: 0.519935, 1490: 0.51402, 1495: 0.5085, 1500: 0.503402, 1510: 0.496065, 1520: 0.489841, 1530: 0.484647, 1540: 0.480331, 1550: 0.474969, 1560: 0.468764, 1570: 0.4618, 1580: 0.454064, 1590: 0.446454, 1600: 0.438961, 1610: 0.431546, 1620: 0.424202, 1630: 0.416893, 1640: 0.409673, 1650: 0.402621, 1660: 0.395507, 1670: 0.388315, 1680: 0.381043, 1690: 0.373678, 1700: 0.366643, 1710: 0.35994, 1720: 0.353568, 1730: 0.347522, 1740: 0.341536, 1750: 0.335539, 1760: 0.329301, 1770: 0.322863, 1780: 0.316736, 1790: 0.310928, 1800: 0.305439, 1810: 0.300294, 1820: 0.295293, 1830: 0.290372, 1840: 0.285534, 1850: 0.28079, 1860: 0.276138, 1870: 0.271507, 1880: 0.266897, 1890: 0.262423, 1900: 0.258085, 1910: 0.253731, 1920: 0.249457, 1930: 0.245353, 1940: 0.241347, 1950: 0.237439, 1960: 0.233638, 1970: 0.229943, 1980: 0.226355, 1990: 0.222813, 2000: 0.219317, 2010: 0.216094, 2020: 0.213141, 2030: 0.210458, 2040: 0.208062, 2050: 0.205529, 2060: 0.202719, 2070: 0.19963, 2080: 0.196524, 2090: 0.193669, 2100: 0.190956, 2110: 0.188616, 2120: 0.18663, 2130: 0.184489, 2140: 0.182219, 2150: 0.179819, 2160: 0.17729, 2170: 0.174829, 2180: 0.172404, 2190: 0.170007, 2200: 0.16764, 2210: 0.165301, 2220: 0.163004, 2230: 0.16075, 2240: 0.15857, 2250: 0.156464, 2260: 0.154432, 2270: 0.152378, 2280: 0.150294, 2290: 0.148252, 2300: 0.146253, 2310: 0.144288, 2320: 0.142357, 2330: 0.14046, 2340: 0.138596, 2350: 0.136767, 2360: 0.13498, 2370: 0.133237, 2380: 0.131538, 2390: 0.129867, 2400: 0.128225, 2410: 0.126753, 2420: 0.125451, 2430: 0.124059, 2440: 0.122649, 2450: 0.121329, 2460: 0.120008, 2470: 0.118706, 2480: 0.117421, 2490: 0.11613, 2500: 0.114833, 2510: 0.113528, 2520: 0.1123, 2530: 0.111182, 2540: 0.110109, 2550: 0.109083, 2560: 0.108102, 2570: 0.107153, 2580: 0.106236, 2590: 0.10532, 2600: 0.104404, 2610: 0.103488, 2620: 0.102573, 2630: 0.101665, 2640: 0.100765, 2650: 0.0998724, 2660: 0.0989922, 2670: 0.0981244, 2680: 0.0972786, 2690: 0.0964547, 2700: 0.0956527, 2710: 0.0948638, 2720: 0.0940878, 2730: 0.0933248, 2740: 0.0925729, 2750: 0.0918316, 2760: 0.0911012, 2770: 0.0903814, 2780: 0.0896763, 2790: 0.0889142, 2800: 0.0880949, 2810: 0.0873104, 2820: 0.0865607, 2830: 0.0858457, 2840: 0.0851654, 2850: 0.0845199, 2860: 0.0839092, 2870: 0.0832499, 2880: 0.0825422, 2890: 0.0818508, 2900: 0.0811769, 2910: 0.0805204, 2920: 0.0798819, 2930: 0.0792613, 2940: 0.0786601, 2950: 0.0780782, 2960: 0.0775157, 2970: 0.0769725, 2980: 0.0764487, 2990: 0.0759443, 3000: 0.0754592, 3010: 0.0749886, 3020: 0.0745326, 3030: 0.0740817, 3040: 0.0736364, 3050: 0.0731967, 3060: 0.072764, 3070: 0.0723385, 3080: 0.0719201, 3090: 0.0715106, 3100: 0.0711102, 3110: 0.0707188, 3120: 0.0703364, 3130: 0.0699591, 3140: 0.0695869, 3150: 0.0692197, 3160: 0.0688713, 3170: 0.0685415, 3180: 0.0682106, 3190: 0.0678785, 3200: 0.0675453, 3210: 0.0672108, 3220: 0.0668848, 3230: 0.066567, 3240: 0.0662554, 3250: 0.0659488, 3260: 0.065647, 3270: 0.0653497, 3280: 0.0650578, 3290: 0.06477, 3300: 0.0644869, 3310: 0.0642086, 3320: 0.0639354, 3330: 0.0636671, 3340: 0.0634039, 3350: 0.0631458, 3360: 0.0628952, 3370: 0.0626523, 3380: 0.062417, 3390: 0.0621888, 3400: 0.0619675, 3410: 0.0617519, 3420: 0.0615418, 3430: 0.0613374, 3440: 0.0611386, 3450: 0.0609454, 3460: 0.0607578, 3470: 0.0605758, 3480: 0.0603839, 3490: 0.0601819, 3500: 0.0599848, 3510: 0.0597788, 3520: 0.059564, 3530: 0.0593603, 3540: 0.0591676, 3550: 0.0589859, 3560: 0.0588153, 3570: 0.0586462, 3580: 0.0584786, 3590: 0.0583148, 3600: 0.0581551, 3610: 0.0579996, 3620: 0.0578482, 3630: 0.0577, 3640: 0.0575557, 3650: 0.0574146, 3660: 0.0572766, 3670: 0.0571415, 3680: 0.0570092, 3690: 0.0568799, 3700: 0.0567534, 3710: 0.0566273, 3720: 0.0565014, 3730: 0.0563759, 3740: 0.0562506, 3750: 0.0561256, 3760: 0.0560009, 3770: 0.0558765, 3780: 0.0557527, 3790: 0.0556294, 3800: 0.0555067, 3810: 0.0553845, 3820: 0.0552637, 3830: 0.0551596, 3840: 0.0550719, 3850: 0.0549856, 3860: 0.0549008, 3870: 0.0548175, 3880: 0.0547368, 3890: 0.0546587, 3900: 0.0545821, 3910: 0.0545069, 3920: 0.0544338, 3930: 0.0543626, 3940: 0.0542975, 3950: 0.054238, 3960: 0.0541773, 3970: 0.0541152, 3980: 0.0540555, 3990: 0.0539974, 4000: 0.0539409, 4010: 0.053886, 4020: 0.0538327, 4030: 0.053781, 4040: 0.0537309, 4050: 0.0536824, 4060: 0.0536355, 4070: 0.0535902, 4080: 0.0535466, 4090: 0.0535046, 4100: 0.0534643, 4110: 0.0534256, 4120: 0.0533886, 4130: 0.053353, 4140: 0.0533187, 4150: 0.0532859, 4160: 0.0532549, 4170: 0.053225, 4180: 0.0531961, 4190: 0.0531687, 4200: 0.0531432, 4210: 0.0531196, 4220: 0.0530979, 4230: 0.0530769, 4240: 0.0530567, 4250: 0.0530385, 4260: 0.0530221, 4270: 0.0530072, 4280: 0.0529939, 4290: 0.0529783, 4300: 0.0529603, 4310: 0.052947, 4320: 0.0529384, 4330: 0.0529309, 4340: 0.0529241, 4350: 0.0529182, 4360: 0.0529131, 4370: 0.052909, 4380: 0.0529057, 4390: 0.0529032, 4400: 0.0529379, 4410: 0.0530098, 4420: 0.0530653, 4430: 0.0531046, 4440: 0.0531277, 4450: 0.0531344, 4460: 0.0531672, 4470: 0.0532262, 4480: 0.0533112, 4490: 0.0534224, 4500: 0.0535596, 4510: 0.0537225, 4520: 0.0539109, 4530: 0.0541253, 4540: 0.0543654, 4550: 0.0546311, 4560: 0.0549222, 4570: 0.0552388, 4580: 0.0554089, 4590: 0.0554325, 4600: 0.0554573, 4610: 0.0554836, 4620: 0.0555111, 4630: 0.0555396, 4640: 0.0555689, 4650: 0.0555991, 4660: 0.05563, 4670: 0.0556617, 4680: 0.0556941, 4690: 0.0557275, 4700: 0.0557619, 4710: 0.0557972, 4720: 0.055834, 4730: 0.0558724, 4740: 0.0559122, 4750: 0.0559172, 4760: 0.0558873, 4770: 0.0558756, 4780: 0.0558824, 4790: 0.0559074, 4800: 0.0559508, 4810: 0.0559701, 4820: 0.0559653, 4830: 0.0559366, 4840: 0.0558837, 4850: 0.0558069, 4860: 0.0557061, 4870: 0.0555816, 4880: 0.0554333, 4890: 0.0552614, 4900: 0.0550658, 4910: 0.0548464, 4920: 0.0546034, 4930: 0.0545087, 4940: 0.0545622, 4950: 0.0546163, 4960: 0.054671, 4970: 0.0547266, 4980: 0.0547826, 4990: 0.0548392, 5000: 0.0548965, 5010: 0.0549544, 5020: 0.0550138, 5030: 0.0550745, 5040: 0.0551364, 5050: 0.0551993, 5060: 0.0552633, 5070: 0.0553277, 5080: 0.0553927, 5090: 0.0554581, 5100: 0.055524, 5110: 0.0555907, 5120: 0.0556581, 5130: 0.0557262, 5140: 0.0557951, 5150: 0.0558647, 5160: 0.0559366, 5170: 0.0560108, 5180: 0.0560872, 5190: 0.0561658, 5200: 0.0562467, 5210: 0.0563296, 5220: 0.0564146, 5230: 0.0565015, 5240: 0.0565903, 5250: 0.0566809, 5260: 0.056769, 5270: 0.0568544, 5280: 0.0569372, 5290: 0.0570173, 5300: 0.0570982, 5310: 0.0571797, 5320: 0.0572617, 5330: 0.0573445, 5340: 0.0574281, 5350: 0.0575125, 5360: 0.0575978, 5370: 0.057683, 5380: 0.0577684, 5390: 0.0578541, 5400: 0.05794, 5410: 0.058026, 5420: 0.0581129, 5430: 0.0582006, 5440: 0.058289, 5450: 0.0583783, 5460: 0.0584684, 5470: 0.0585591, 5480: 0.0586515, 5490: 0.0587454, 5500: 0.058841, 5510: 0.0589367, 5520: 0.0590324, 5530: 0.0591283, 5540: 0.0592242, 5550: 0.0593203, 5560: 0.0594137, 5570: 0.0595045, 5580: 0.0595926, 5590: 0.0596782, 5600: 0.0597633, 5610: 0.0598526, 5620: 0.059946, 5630: 0.0600436, 5640: 0.0601453, 5650: 0.0602477, 5660: 0.0603508, 5670: 0.0604545, 5680: 0.060559, 5690: 0.0606642, 5700: 0.0607701, 5710: 0.0608766, 5720: 0.0609839, 5730: 0.0610918, 5740: 0.0612005, 5750: 0.0613101, 5760: 0.0614205, 5770: 0.0615313, 5780: 0.0616423, 5790: 0.0617537, 5800: 0.0618653, 5810: 0.0619774, 5820: 0.0620874, 5830: 0.0621945, 5840: 0.0623025, 5850: 0.0624105, 5860: 0.0625185, 5870: 0.0626265, 5880: 0.0627345, 5890: 0.0628425, 5900: 0.0629504, 5910: 0.0630584, 5920: 0.0631664, 5930: 0.0632744, 5940: 0.0633824, 5950: 0.0634904, 5960: 0.0635984, 5970: 0.0637064, 5980: 0.0638144, 5990: 0.0639224, 6000: 0.0640304}
observed_dimuon_0 = {250: 5.25595, 251: 5.88745, 252: 6.51896, 253: 7.15046, 254: 7.78196, 255: 8.41347, 256: 9.04497, 257: 9.60464, 258: 10.1461, 259: 10.6426, 260: 11.1104, 261: 11.5248, 262: 11.8606, 263: 12.1325, 264: 12.3221, 265: 12.4703, 266: 12.5651, 267: 12.6108, 268: 12.6063, 269: 12.5625, 270: 12.4841, 271: 12.3748, 272: 12.2208, 273: 12.0686, 274: 11.8851, 275: 11.6801, 276: 11.4531, 277: 11.2226, 278: 10.9501, 279: 10.6545, 280: 10.3365, 281: 9.99638, 282: 9.63835, 283: 9.24417, 284: 8.85917, 285: 8.46512, 286: 8.06513, 287: 7.67723, 288: 7.30203, 289: 6.94499, 290: 6.59437, 291: 6.27953, 292: 5.98103, 293: 5.72703, 294: 5.50127, 295: 5.32806, 296: 5.19348, 297: 5.08072, 298: 5.02674, 299: 4.97748, 300: 4.93777, 301: 4.90925, 302: 4.89086, 303: 4.90898, 304: 4.91029, 305: 4.93306, 306: 4.93868, 307: 4.93321, 308: 4.89873, 309: 4.85934, 310: 4.80324, 311: 4.72675, 312: 4.64469, 313: 4.53848, 314: 4.43997, 315: 4.33436, 316: 4.20703, 317: 4.09411, 318: 3.9639, 319: 3.83513, 320: 3.72422, 321: 3.61629, 322: 3.51504, 323: 3.41841, 324: 3.31963, 325: 3.2153, 326: 3.14507, 327: 3.07023, 328: 2.99544, 329: 2.92752, 330: 2.85327, 331: 2.79323, 332: 2.73437, 333: 2.67419, 334: 2.618, 335: 2.57367, 336: 2.52623, 337: 2.48743, 338: 2.45437, 339: 2.41946, 340: 2.38094, 341: 2.34923, 342: 2.31755, 343: 2.29014, 344: 2.26006, 345: 2.23385, 346: 2.2076, 347: 2.18156, 348: 2.15325, 349: 2.12618, 350: 2.09874, 351: 2.07119, 352: 2.04472, 353: 2.01937, 354: 1.99445, 355: 1.97228, 356: 1.95108, 357: 1.93237, 358: 1.91475, 359: 1.9009, 360: 1.89078, 361: 1.8845, 362: 1.8815, 363: 1.88223, 364: 1.88949, 365: 1.90166, 366: 1.92007, 367: 1.94393, 368: 1.97197, 369: 1.99582, 370: 2.03242, 371: 2.0858, 372: 2.1445, 373: 2.21063, 374: 2.27476, 375: 2.3465, 376: 2.44009, 377: 2.53577, 378: 2.64274, 379: 2.7493, 380: 2.86117, 381: 2.97478, 382: 3.1038, 383: 3.22971, 384: 3.35099, 385: 3.47854, 386: 3.59766, 387: 3.72602, 388: 3.84858, 389: 3.95294, 390: 4.0515, 391: 4.13704, 392: 4.21839, 393: 4.28901, 394: 4.35382, 395: 4.40624, 396: 4.44678, 397: 4.47401, 398: 4.4823, 399: 4.50029, 400: 4.48931, 401: 4.468, 402: 4.43242, 403: 4.4397, 404: 4.39519, 405: 4.34569, 406: 4.29122, 407: 4.23177, 408: 4.16917, 409: 4.09191, 410: 4.01447, 411: 3.94144, 412: 3.86001, 413: 3.81794, 414: 3.80109, 415: 3.75881, 416: 3.65538, 417: 3.64613, 418: 3.61801, 419: 3.571, 420: 3.5274, 421: 3.48697, 422: 3.46159, 423: 3.43682, 424: 3.46256, 425: 3.48206, 426: 3.43866, 427: 3.40281, 428: 3.39178, 429: 3.39094, 430: 3.33787, 431: 3.31249, 432: 3.31479, 433: 3.32941, 434: 3.39383, 435: 3.41824, 436: 3.44264, 437: 3.46863, 438: 3.47873, 439: 3.50541, 440: 3.5549, 441: 3.5781, 442: 3.62349, 443: 3.66465, 444: 3.71514, 445: 3.76009, 446: 3.79262, 447: 3.77521, 448: 3.8199, 449: 3.86425, 450: 3.87675, 451: 3.92058, 452: 3.98894, 453: 4.00358, 454: 4.06437, 455: 4.1076, 456: 4.18601, 457: 4.24342, 458: 4.30991, 459: 4.38559, 460: 4.47046, 461: 4.53776, 462: 4.5982, 463: 4.63555, 464: 4.65868, 465: 4.71044, 466: 4.7596, 467: 4.78148, 468: 4.80464, 469: 4.81536, 470: 4.82883, 471: 4.84691, 472: 4.86291, 473: 4.87041, 474: 4.87397, 475: 4.88425, 476: 4.89749, 477: 4.89773, 478: 4.85585, 479: 4.83693, 480: 4.82992, 481: 4.80666, 482: 4.7746, 483: 4.75374, 484: 4.72855, 485: 4.68085, 486: 4.61707, 487: 4.55537, 488: 4.48967, 489: 4.42797, 490: 4.42964, 491: 4.39596, 492: 4.35021, 493: 4.29342, 494: 4.25288, 495: 4.21495, 496: 4.15737, 497: 4.10916, 498: 4.0951, 499: 4.05836, 500: 4.015, 501: 3.96783, 502: 3.90973, 503: 3.796, 504: 3.74089, 505: 3.66879, 506: 3.62735, 507: 3.57241, 508: 3.50629, 509: 3.45663, 510: 3.41078, 511: 3.31003, 512: 3.24594, 513: 3.18429, 514: 3.14148, 515: 3.08995, 516: 3.05494, 517: 3.00677, 518: 2.96768, 519: 2.91155, 520: 2.86799, 521: 2.83639, 522: 2.80574, 523: 2.72961, 524: 2.68814, 525: 2.64856, 526: 2.61417, 527: 2.56822, 528: 2.54125, 529: 2.50398, 530: 2.46806, 531: 2.46246, 532: 2.41974, 533: 2.38653, 534: 2.34147, 535: 2.2928, 536: 2.26808, 537: 2.24057, 538: 2.20835, 539: 2.18159, 540: 2.15502, 541: 2.1232, 542: 2.11973, 543: 2.11802, 544: 2.05687, 545: 2.03965, 546: 2.01724, 547: 1.99663, 548: 1.97441, 549: 1.95062, 550: 1.95524, 551: 1.94686, 552: 1.92804, 553: 1.93098, 554: 1.91579, 555: 1.89218, 556: 1.8516, 557: 1.83227, 558: 1.81641, 559: 1.78988, 560: 1.77857, 561: 1.76525, 562: 1.78544, 563: 1.77989, 564: 1.76385, 565: 1.75863, 566: 1.74833, 567: 1.76856, 568: 1.74124, 569: 1.73723, 570: 1.7675, 571: 1.7919, 572: 1.82706, 573: 1.82426, 574: 1.82597, 575: 1.79754, 576: 1.7676, 577: 1.77441, 578: 1.77436, 579: 1.76008, 580: 1.73752, 581: 1.74603, 582: 1.75584, 583: 1.74434, 584: 1.73219, 585: 1.71939, 586: 1.73499, 587: 1.75163, 588: 1.77104, 589: 1.79917, 590: 1.81891, 591: 1.83989, 592: 1.86201, 593: 1.88521, 594: 1.91308, 595: 1.93846, 596: 1.96477, 597: 1.98882, 598: 2.0119, 599: 2.04407, 600: 2.074, 601: 2.09717, 602: 2.12069, 603: 2.14765, 604: 2.17469, 605: 2.2018, 606: 2.22905, 607: 2.25441, 608: 2.27794, 609: 2.29594, 610: 2.32062, 611: 2.34696, 612: 2.37136, 613: 2.39615, 614: 2.42264, 615: 2.4481, 616: 2.46785, 617: 2.48737, 618: 2.50632, 619: 2.5228, 620: 2.53527, 621: 2.55061, 622: 2.56904, 623: 2.58288, 624: 2.59446, 625: 2.59726, 626: 2.59832, 627: 2.60684, 628: 2.60702, 629: 2.61191, 630: 2.61398, 631: 2.61353, 632: 2.61501, 633: 2.614, 634: 2.60915, 635: 2.6042, 636: 2.59749, 637: 2.59042, 638: 2.58372, 639: 2.5761, 640: 2.56202, 641: 2.55262, 642: 2.54141, 643: 2.5291, 644: 2.51706, 645: 2.50291, 646: 2.4898, 647: 2.47401, 648: 2.45742, 649: 2.44064, 650: 2.42318, 651: 2.40658, 652: 2.39134, 653: 2.37648, 654: 2.36049, 655: 2.3442, 656: 2.32828, 657: 2.31032, 658: 2.29424, 659: 2.27769, 660: 2.26534, 661: 2.25172, 662: 2.23826, 663: 2.2233, 664: 2.20862, 665: 2.19425, 666: 2.17769, 667: 2.16285, 668: 2.14675, 669: 2.13451, 670: 2.12491, 671: 2.11052, 672: 2.09782, 673: 2.08532, 674: 2.07419, 675: 2.06328, 676: 2.05151, 677: 2.03856, 678: 2.02473, 679: 2.01521, 680: 2.0051, 681: 1.99339, 682: 1.97698, 683: 1.96192, 684: 1.95171, 685: 1.94059, 686: 1.92419, 687: 1.90717, 688: 1.88852, 689: 1.87272, 690: 1.85675, 691: 1.84378, 692: 1.82817, 693: 1.80892, 694: 1.79511, 695: 1.78245, 696: 1.76336, 697: 1.74243, 698: 1.71976, 699: 1.70004, 700: 1.68132, 701: 1.66508, 702: 1.64538, 703: 1.62792, 704: 1.6042, 705: 1.57862, 706: 1.55506, 707: 1.5325, 708: 1.5051, 709: 1.48086, 710: 1.45676, 711: 1.43471, 712: 1.41026, 713: 1.38753, 714: 1.36201, 715: 1.33929, 716: 1.31021, 717: 1.28737, 718: 1.26105, 719: 1.2361, 720: 1.20585, 721: 1.1818, 722: 1.15694, 723: 1.13116, 724: 1.10521, 725: 1.08477, 726: 1.058, 727: 1.032, 728: 1.00627, 729: 0.984944, 730: 0.961111, 731: 0.941425, 732: 0.921343, 733: 0.903122, 734: 0.884258, 735: 0.866633, 736: 0.849018, 737: 0.834885, 738: 0.814482, 739: 0.802111, 740: 0.788192, 741: 0.77466, 742: 0.760594, 743: 0.746752, 744: 0.736606, 745: 0.725362, 746: 0.715067, 747: 0.705579, 748: 0.697565, 749: 0.690353, 750: 0.677749, 755: 0.651109, 760: 0.624528, 765: 0.606168, 770: 0.594205, 775: 0.585249, 780: 0.57828, 785: 0.573386, 790: 0.571623, 795: 0.57668, 800: 0.581599, 805: 0.589847, 810: 0.595674, 815: 0.607884, 820: 0.62072, 825: 0.631947, 830: 0.644005, 835: 0.654157, 840: 0.670281, 845: 0.68712, 850: 0.698992, 855: 0.715021, 860: 0.732579, 865: 0.750195, 870: 0.766861, 875: 0.791128, 880: 0.812745, 885: 0.836223, 890: 0.865715, 895: 0.89516, 900: 0.923837, 905: 0.949229, 910: 0.968917, 915: 0.997921, 920: 1.01971, 925: 1.0377, 930: 1.05545, 935: 1.07627, 940: 1.09016, 945: 1.09883, 950: 1.10861, 955: 1.10862, 960: 1.10916, 965: 1.1018, 970: 1.09586, 975: 1.09305, 980: 1.08077, 985: 1.07188, 990: 1.05533, 995: 1.03947, 1000: 1.01589, 1005: 0.989386, 1010: 0.965647, 1015: 0.935447, 1020: 0.905045, 1025: 0.871407, 1030: 0.843515, 1035: 0.807357, 1040: 0.774263, 1045: 0.743639, 1050: 0.711177, 1055: 0.682354, 1060: 0.65292, 1065: 0.625681, 1070: 0.601789, 1075: 0.580305, 1080: 0.559707, 1085: 0.542016, 1090: 0.525249, 1095: 0.510065, 1100: 0.497384, 1105: 0.485796, 1110: 0.474296, 1115: 0.464051, 1120: 0.458315, 1125: 0.454018, 1130: 0.449704, 1135: 0.445232, 1140: 0.441214, 1145: 0.440133, 1150: 0.441254, 1155: 0.443355, 1160: 0.446208, 1165: 0.451408, 1170: 0.456209, 1175: 0.460573, 1180: 0.469216, 1185: 0.476845, 1190: 0.485669, 1195: 0.498439, 1200: 0.513057, 1205: 0.526553, 1210: 0.539666, 1215: 0.553312, 1220: 0.567035, 1225: 0.583937, 1230: 0.59808, 1235: 0.611928, 1240: 0.626239, 1245: 0.640097, 1250: 0.654786, 1255: 0.667089, 1260: 0.675546, 1265: 0.685875, 1270: 0.694499, 1275: 0.70439, 1280: 0.714681, 1285: 0.722342, 1290: 0.726309, 1295: 0.732362, 1300: 0.73726, 1305: 0.741386, 1310: 0.744088, 1315: 0.744823, 1320: 0.746412, 1325: 0.747511, 1330: 0.746096, 1335: 0.746452, 1340: 0.745114, 1345: 0.741414, 1350: 0.739989, 1355: 0.737306, 1360: 0.733976, 1365: 0.730223, 1370: 0.726619, 1375: 0.722723, 1380: 0.717864, 1385: 0.712652, 1390: 0.707426, 1395: 0.701461, 1400: 0.694133, 1405: 0.687402, 1410: 0.680488, 1415: 0.672519, 1420: 0.665155, 1425: 0.657421, 1430: 0.649379, 1435: 0.641114, 1440: 0.632399, 1445: 0.623882, 1450: 0.615191, 1455: 0.605887, 1460: 0.59677, 1465: 0.587431, 1470: 0.579436, 1475: 0.571162, 1480: 0.561441, 1485: 0.55271, 1490: 0.543266, 1495: 0.534692, 1500: 0.524801, 1510: 0.506732, 1520: 0.488826, 1530: 0.471201, 1540: 0.454557, 1550: 0.440476, 1560: 0.426531, 1570: 0.410534, 1580: 0.397362, 1590: 0.386605, 1600: 0.37448, 1610: 0.365435, 1620: 0.355516, 1630: 0.347568, 1640: 0.340859, 1650: 0.334907, 1660: 0.330772, 1670: 0.327063, 1680: 0.32222, 1690: 0.318817, 1700: 0.316075, 1710: 0.313132, 1720: 0.311239, 1730: 0.31116, 1740: 0.310198, 1750: 0.310108, 1760: 0.309827, 1770: 0.308894, 1780: 0.307703, 1790: 0.305962, 1800: 0.304548, 1810: 0.303122, 1820: 0.301854, 1830: 0.300854, 1840: 0.299071, 1850: 0.297091, 1860: 0.294064, 1870: 0.290878, 1880: 0.287564, 1890: 0.284153, 1900: 0.280589, 1910: 0.277714, 1920: 0.273693, 1930: 0.269325, 1940: 0.266803, 1950: 0.263996, 1960: 0.260009, 1970: 0.256162, 1980: 0.25167, 1990: 0.247055, 2000: 0.2419, 2010: 0.237898, 2020: 0.23372, 2030: 0.22974, 2040: 0.225816, 2050: 0.222877, 2060: 0.219312, 2070: 0.213706, 2080: 0.207927, 2090: 0.203745, 2100: 0.199536, 2110: 0.19486, 2120: 0.190767, 2130: 0.187767, 2140: 0.183878, 2150: 0.181247, 2160: 0.178687, 2170: 0.175496, 2180: 0.171818, 2190: 0.168743, 2200: 0.165452, 2210: 0.162653, 2220: 0.160104, 2230: 0.157578, 2240: 0.15558, 2250: 0.154051, 2260: 0.152481, 2270: 0.150658, 2280: 0.147845, 2290: 0.145153, 2300: 0.142668, 2310: 0.140651, 2320: 0.13892, 2330: 0.137753, 2340: 0.13644, 2350: 0.13493, 2360: 0.133222, 2370: 0.131284, 2380: 0.129116, 2390: 0.126899, 2400: 0.124836, 2410: 0.123272, 2420: 0.121657, 2430: 0.120152, 2440: 0.118592, 2450: 0.117169, 2460: 0.115557, 2470: 0.113847, 2480: 0.112275, 2490: 0.110846, 2500: 0.109533, 2510: 0.108394, 2520: 0.107246, 2530: 0.106356, 2540: 0.105073, 2550: 0.104078, 2560: 0.103148, 2570: 0.102147, 2580: 0.101122, 2590: 0.100127, 2600: 0.0991067, 2610: 0.098109, 2620: 0.0971366, 2630: 0.0961534, 2640: 0.095104, 2650: 0.0940582, 2660: 0.0931182, 2670: 0.0921859, 2680: 0.0912761, 2690: 0.0906641, 2700: 0.0898019, 2710: 0.088933, 2720: 0.088373, 2730: 0.0875344, 2740: 0.0869852, 2750: 0.0865631, 2760: 0.0862967, 2770: 0.0858567, 2780: 0.0850818, 2790: 0.0841671, 2800: 0.0833756, 2810: 0.0826417, 2820: 0.0816267, 2830: 0.0809179, 2840: 0.0802193, 2850: 0.0792624, 2860: 0.0786002, 2870: 0.0776561, 2880: 0.0766078, 2890: 0.0756441, 2900: 0.0747212, 2910: 0.0740999, 2920: 0.0735077, 2930: 0.0729294, 2940: 0.072398, 2950: 0.0718272, 2960: 0.0712704, 2970: 0.0707255, 2980: 0.0701941, 2990: 0.0696637, 3000: 0.0691518, 3010: 0.0686451, 3020: 0.0679593, 3030: 0.0675883, 3040: 0.067201, 3050: 0.066772, 3060: 0.0663481, 3070: 0.0658671, 3080: 0.0654172, 3090: 0.0649844, 3100: 0.0645587, 3110: 0.0641289, 3120: 0.0637237, 3130: 0.0634867, 3140: 0.0633537, 3150: 0.0633205, 3160: 0.0628214, 3170: 0.0623699, 3180: 0.0619665, 3190: 0.0616098, 3200: 0.0612499, 3210: 0.0609239, 3220: 0.0607189, 3230: 0.0604037, 3240: 0.0601022, 3250: 0.0597987, 3260: 0.0593485, 3270: 0.0588081, 3280: 0.0581595, 3290: 0.05789, 3300: 0.057628, 3310: 0.0573728, 3320: 0.0571667, 3330: 0.057006, 3340: 0.0567638, 3350: 0.0564475, 3360: 0.0563057, 3370: 0.0561555, 3380: 0.0559957, 3390: 0.0558373, 3400: 0.0556406, 3410: 0.0555054, 3420: 0.0553723, 3430: 0.0551788, 3440: 0.0550497, 3450: 0.054829, 3460: 0.0545703, 3470: 0.0543807, 3480: 0.0541186, 3490: 0.0538445, 3500: 0.0536172, 3510: 0.0534163, 3520: 0.0532348, 3530: 0.0531134, 3540: 0.0529702, 3550: 0.0528218, 3560: 0.0528077, 3570: 0.0526279, 3580: 0.0525114, 3590: 0.0523923, 3600: 0.0523249, 3610: 0.0523178, 3620: 0.0520927, 3630: 0.0519345, 3640: 0.0518637, 3650: 0.0517509, 3660: 0.0517889, 3670: 0.0516964, 3680: 0.051575, 3690: 0.0513682, 3700: 0.0511598, 3710: 0.0510114, 3720: 0.0509354, 3730: 0.0508371, 3740: 0.0507166, 3750: 0.0507917, 3760: 0.0507956, 3770: 0.0506879, 3780: 0.0506175, 3790: 0.0503661, 3800: 0.0502525, 3810: 0.0501749, 3820: 0.0501127, 3830: 0.0501574, 3840: 0.0501338, 3850: 0.0500419, 3860: 0.0499578, 3870: 0.0498595, 3880: 0.0497564, 3890: 0.0494944, 3900: 0.0493212, 3910: 0.0492144, 3920: 0.0490005, 3930: 0.0488493, 3940: 0.048761, 3950: 0.048606, 3960: 0.0483846, 3970: 0.0481732, 3980: 0.0479673, 3990: 0.0477602, 4000: 0.0475899, 4010: 0.0474472, 4020: 0.047455, 4030: 0.047406, 4040: 0.0472668, 4050: 0.0472364, 4060: 0.0471076, 4070: 0.0470151, 4080: 0.0468889, 4090: 0.0468594, 4100: 0.0468498, 4110: 0.0468777, 4120: 0.0469337, 4130: 0.0470014, 4140: 0.0470809, 4150: 0.0471852, 4160: 0.047314, 4170: 0.0475009, 4180: 0.0477458, 4190: 0.0479848, 4200: 0.048083, 4210: 0.0482606, 4220: 0.0483871, 4230: 0.0484624, 4240: 0.0486215, 4250: 0.0487504, 4260: 0.0488492, 4270: 0.0489179, 4280: 0.0489565, 4290: 0.0489722, 4300: 0.0489626, 4310: 0.0489275, 4320: 0.0488175, 4330: 0.0487593, 4340: 0.0487954, 4350: 0.0488862, 4360: 0.049014, 4370: 0.0490324, 4380: 0.0490446, 4390: 0.0490507, 4400: 0.0489744, 4410: 0.0489828, 4420: 0.0489659, 4430: 0.048926, 4440: 0.0488632, 4450: 0.0489159, 4460: 0.0490325, 4470: 0.0490322, 4480: 0.049047, 4490: 0.0490213, 4500: 0.0489538, 4510: 0.0489516, 4520: 0.0489322, 4530: 0.048972, 4540: 0.0489038, 4550: 0.0489707, 4560: 0.04905, 4570: 0.0491409, 4580: 0.0492235, 4590: 0.0492228, 4600: 0.0492549, 4610: 0.0493025, 4620: 0.0493875, 4630: 0.0495097, 4640: 0.0495728, 4650: 0.0496502, 4660: 0.0497419, 4670: 0.0497832, 4680: 0.0497873, 4690: 0.0498167, 4700: 0.0498723, 4710: 0.049778, 4720: 0.0498117, 4730: 0.0498714, 4740: 0.0498821, 4750: 0.0498954, 4760: 0.0499113, 4770: 0.0499299, 4780: 0.0499599, 4790: 0.0499268, 4800: 0.0499417, 4810: 0.0499104, 4820: 0.049893, 4830: 0.0498894, 4840: 0.0500706, 4850: 0.0500169, 4860: 0.0500717, 4870: 0.0500254, 4880: 0.0500574, 4890: 0.0500894, 4900: 0.0501216, 4910: 0.0501539, 4920: 0.0502601, 4930: 0.0503937, 4940: 0.0504264, 4950: 0.0504897, 4960: 0.0505834, 4970: 0.050516, 4980: 0.0506573, 4990: 0.0506853, 5000: 0.0506962, 5010: 0.0507522, 5020: 0.0506222, 5030: 0.0505909, 5040: 0.0506466, 5050: 0.0506991, 5060: 0.0507483, 5070: 0.0508689, 5080: 0.0509298, 5090: 0.0509153, 5100: 0.0510171, 5110: 0.0510074, 5120: 0.051054, 5130: 0.0513512, 5140: 0.0513954, 5150: 0.0516324, 5160: 0.0517775, 5170: 0.0518458, 5180: 0.0518473, 5190: 0.0517739, 5200: 0.0517414, 5210: 0.0517498, 5220: 0.0518145, 5230: 0.0519011, 5240: 0.0520096, 5250: 0.0522141, 5260: 0.0525516, 5270: 0.0528686, 5280: 0.0530286, 5290: 0.0530316, 5300: 0.0530903, 5310: 0.0531064, 5320: 0.0532786, 5330: 0.0534321, 5340: 0.0535312, 5350: 0.0535757, 5360: 0.0536001, 5370: 0.0536701, 5380: 0.0535139, 5390: 0.0531517, 5400: 0.0528718, 5410: 0.0526457, 5420: 0.0526177, 5430: 0.0525717, 5440: 0.0526885, 5450: 0.0527776, 5460: 0.0528423, 5470: 0.0528737, 5480: 0.0528719, 5490: 0.0529391, 5500: 0.0530553, 5510: 0.0533527, 5520: 0.0534519, 5530: 0.0535023, 5540: 0.0536475, 5550: 0.0537434, 5560: 0.0538474, 5570: 0.0539582, 5580: 0.0540279, 5590: 0.0540324, 5600: 0.0541466, 5610: 0.0542985, 5620: 0.0543105, 5630: 0.0541368, 5640: 0.0539144, 5650: 0.0538847, 5660: 0.0539718, 5670: 0.0540604, 5680: 0.0541505, 5690: 0.0541951, 5700: 0.0542299, 5710: 0.0543029, 5720: 0.0542366, 5730: 0.0542654, 5740: 0.0542615, 5750: 0.0544726, 5760: 0.0548986, 5770: 0.055491, 5780: 0.0561435, 5790: 0.0569097, 5800: 0.0575195, 5810: 0.0579729, 5820: 0.0582594, 5830: 0.0583433, 5840: 0.0583853, 5850: 0.0586369, 5860: 0.0587335, 5870: 0.0588751, 5880: 0.0588894, 5890: 0.0587763, 5900: 0.0584476, 5910: 0.0580467, 5920: 0.0574214, 5930: 0.0570514, 5940: 0.0568438, 5950: 0.0568702, 5960: 0.0568966, 5970: 0.056923, 5980: 0.0569494, 5990: 0.0569758, 6000: 0.0570022}
observed_dimuon_10 = {250: 20.8314, 251: 21.5764, 252: 22.3215, 253: 23.0665, 254: 23.8116, 255: 24.5567, 256: 25.3017, 257: 26.0816, 258: 26.7295, 259: 27.2699, 260: 27.9058, 261: 28.5266, 262: 29.142, 263: 29.6403, 264: 29.9803, 265: 30.3348, 266: 30.4283, 267: 30.6434, 268: 30.8488, 269: 30.9983, 270: 30.9854, 271: 30.9529, 272: 30.6266, 273: 30.216, 274: 29.5699, 275: 29.0692, 276: 28.4208, 277: 27.8735, 278: 27.2026, 279: 26.6575, 280: 25.8811, 281: 24.9291, 282: 24.0382, 283: 23.0507, 284: 22.0986, 285: 21.4403, 286: 20.5992, 287: 19.9058, 288: 19.0158, 289: 18.2349, 290: 17.4198, 291: 16.6325, 292: 15.9024, 293: 15.1525, 294: 14.5924, 295: 13.9746, 296: 13.4885, 297: 13.0274, 298: 12.5386, 299: 12.1273, 300: 11.7203, 301: 11.3066, 302: 10.8948, 303: 10.4999, 304: 10.1555, 305: 9.82568, 306: 9.56826, 307: 9.25713, 308: 8.9279, 309: 8.65541, 310: 8.37496, 311: 8.11624, 312: 7.86554, 313: 7.61294, 314: 7.38947, 315: 7.2202, 316: 7.03196, 317: 6.81837, 318: 6.61979, 319: 6.42579, 320: 6.25675, 321: 6.11294, 322: 5.92339, 323: 5.76147, 324: 5.59626, 325: 5.43951, 326: 5.31008, 327: 5.20001, 328: 5.0648, 329: 4.96573, 330: 4.86695, 331: 4.76847, 332: 4.68175, 333: 4.58421, 334: 4.50278, 335: 4.43303, 336: 4.36672, 337: 4.30001, 338: 4.23936, 339: 4.18109, 340: 4.12625, 341: 4.07752, 342: 4.03105, 343: 3.99073, 344: 3.95045, 345: 3.88391, 346: 3.85234, 347: 3.82153, 348: 3.78548, 349: 3.73613, 350: 3.70241, 351: 3.683, 352: 3.66912, 353: 3.66051, 354: 3.66008, 355: 3.66254, 356: 3.67004, 357: 3.68547, 358: 3.72805, 359: 3.74998, 360: 3.77907, 361: 3.82113, 362: 3.89294, 363: 3.95377, 364: 4.00361, 365: 4.0585, 366: 4.11754, 367: 4.17887, 368: 4.26349, 369: 4.33439, 370: 4.37915, 371: 4.40354, 372: 4.39523, 373: 4.48626, 374: 4.60644, 375: 4.71808, 376: 4.81854, 377: 4.92808, 378: 5.04278, 379: 5.15804, 380: 5.2575, 381: 5.35888, 382: 5.44685, 383: 5.57034, 384: 5.75324, 385: 5.96692, 386: 6.08491, 387: 6.14635, 388: 6.24003, 389: 6.35282, 390: 6.43427, 391: 6.51525, 392: 6.60847, 393: 6.80065, 394: 6.88247, 395: 6.97364, 396: 7.15041, 397: 7.20971, 398: 7.262, 399: 7.3147, 400: 7.39879, 401: 7.43144, 402: 7.61462, 403: 7.77589, 404: 7.93621, 405: 8.03237, 406: 7.99251, 407: 8.007, 408: 8.06143, 409: 8.00541, 410: 8.01811, 411: 8.00533, 412: 7.98234, 413: 7.94916, 414: 7.94801, 415: 7.79513, 416: 7.66853, 417: 7.53477, 418: 7.44929, 419: 7.49855, 420: 7.5697, 421: 7.61271, 422: 7.66636, 423: 7.73064, 424: 7.81793, 425: 7.85997, 426: 7.92626, 427: 8.03108, 428: 8.17546, 429: 8.20637, 430: 8.24583, 431: 8.28652, 432: 8.22503, 433: 8.17158, 434: 8.10792, 435: 8.09381, 436: 8.18237, 437: 8.16971, 438: 8.22834, 439: 8.28875, 440: 8.2554, 441: 8.21395, 442: 8.34197, 443: 8.38668, 444: 8.42811, 445: 8.48322, 446: 8.58202, 447: 8.69383, 448: 8.71301, 449: 8.66704, 450: 8.75613, 451: 8.8533, 452: 8.95856, 453: 9.14305, 454: 9.24847, 455: 9.27482, 456: 9.43956, 457: 9.53953, 458: 9.57473, 459: 9.57115, 460: 9.57253, 461: 9.62477, 462: 9.64724, 463: 9.60822, 464: 9.54414, 465: 9.44464, 466: 9.30074, 467: 9.21209, 468: 9.17867, 469: 9.09463, 470: 9.09041, 471: 9.09495, 472: 8.86527, 473: 8.74044, 474: 8.72047, 475: 8.67745, 476: 8.70201, 477: 8.75772, 478: 8.85495, 479: 8.82787, 480: 8.81031, 481: 8.80499, 482: 8.74497, 483: 8.63023, 484: 8.54552, 485: 8.69531, 486: 8.7405, 487: 8.71825, 488: 8.66839, 489: 8.53569, 490: 8.36592, 491: 8.18287, 492: 8.15237, 493: 8.12113, 494: 7.98114, 495: 7.93979, 496: 7.90932, 497: 7.90699, 498: 7.8702, 499: 7.84377, 500: 7.73113, 501: 7.68051, 502: 7.62083, 503: 7.58214, 504: 7.45821, 505: 7.34407, 506: 7.1964, 507: 7.11274, 508: 6.97039, 509: 6.85057, 510: 6.69618, 511: 6.59216, 512: 6.49368, 513: 6.3944, 514: 6.27392, 515: 6.20334, 516: 6.08608, 517: 6.0046, 518: 5.9052, 519: 5.83119, 520: 5.79649, 521: 5.73282, 522: 5.64672, 523: 5.59523, 524: 5.5023, 525: 5.39797, 526: 5.35381, 527: 5.32739, 528: 5.23326, 529: 5.18971, 530: 5.19673, 531: 5.15246, 532: 5.09935, 533: 5.01921, 534: 4.94695, 535: 4.91201, 536: 4.88354, 537: 4.82886, 538: 4.79406, 539: 4.75332, 540: 4.64995, 541: 4.62002, 542: 4.55435, 543: 4.47061, 544: 4.46454, 545: 4.39075, 546: 4.31765, 547: 4.26086, 548: 4.1733, 549: 4.10166, 550: 4.06316, 551: 3.99618, 552: 3.92072, 553: 3.89755, 554: 3.90035, 555: 3.87593, 556: 3.84417, 557: 3.76572, 558: 3.7678, 559: 3.79406, 560: 3.80164, 561: 3.80817, 562: 3.80007, 563: 3.7827, 564: 3.76429, 565: 3.74482, 566: 3.75322, 567: 3.76519, 568: 3.78793, 569: 3.78393, 570: 3.77177, 571: 3.75455, 572: 3.73227, 573: 3.76155, 574: 3.76199, 575: 3.76246, 576: 3.82115, 577: 3.84065, 578: 3.8543, 579: 3.82729, 580: 3.85701, 581: 3.88839, 582: 3.90024, 583: 3.91759, 584: 3.92689, 585: 3.93127, 586: 3.88385, 587: 3.90892, 588: 3.90968, 589: 3.86858, 590: 3.86032, 591: 3.8594, 592: 3.88322, 593: 3.81733, 594: 3.78535, 595: 3.80846, 596: 3.83074, 597: 3.84062, 598: 3.83807, 599: 3.86089, 600: 3.87269, 601: 3.89836, 602: 3.92047, 603: 3.94764, 604: 3.98075, 605: 3.99526, 606: 4.00823, 607: 4.0103, 608: 4.02238, 609: 4.02582, 610: 4.03267, 611: 4.04069, 612: 4.05326, 613: 4.05698, 614: 4.05948, 615: 4.0702, 616: 4.083, 617: 4.08484, 618: 4.08089, 619: 4.07582, 620: 4.07993, 621: 4.0723, 622: 4.07637, 623: 4.0677, 624: 4.06211, 625: 4.05053, 626: 4.03296, 627: 4.01818, 628: 4.00039, 629: 3.98088, 630: 3.97511, 631: 3.96434, 632: 3.95706, 633: 3.95106, 634: 3.93164, 635: 3.90924, 636: 3.89884, 637: 3.88763, 638: 3.87116, 639: 3.8562, 640: 3.83411, 641: 3.81737, 642: 3.79748, 643: 3.76548, 644: 3.74494, 645: 3.72639, 646: 3.69356, 647: 3.66431, 648: 3.64141, 649: 3.61786, 650: 3.58969, 651: 3.56741, 652: 3.54625, 653: 3.52807, 654: 3.50606, 655: 3.48129, 656: 3.45144, 657: 3.42392, 658: 3.39475, 659: 3.37231, 660: 3.34491, 661: 3.32121, 662: 3.298, 663: 3.27514, 664: 3.24785, 665: 3.21394, 666: 3.18612, 667: 3.15346, 668: 3.121, 669: 3.09955, 670: 3.0709, 671: 3.03884, 672: 3.00977, 673: 2.97969, 674: 2.94373, 675: 2.90756, 676: 2.87704, 677: 2.84048, 678: 2.80728, 679: 2.77077, 680: 2.7364, 681: 2.7133, 682: 2.67953, 683: 2.64503, 684: 2.61366, 685: 2.58304, 686: 2.54979, 687: 2.52377, 688: 2.49815, 689: 2.46636, 690: 2.43258, 691: 2.4042, 692: 2.36982, 693: 2.34626, 694: 2.30505, 695: 2.27459, 696: 2.24426, 697: 2.21161, 698: 2.18016, 699: 2.15486, 700: 2.1168, 701: 2.08129, 702: 2.04455, 703: 2.02327, 704: 1.99279, 705: 1.97127, 706: 1.93434, 707: 1.91482, 708: 1.88198, 709: 1.8553, 710: 1.83569, 711: 1.8004, 712: 1.77504, 713: 1.74748, 714: 1.71986, 715: 1.70128, 716: 1.66959, 717: 1.64376, 718: 1.61235, 719: 1.58965, 720: 1.56683, 721: 1.5426, 722: 1.52056, 723: 1.49854, 724: 1.47958, 725: 1.45985, 726: 1.44164, 727: 1.42368, 728: 1.39893, 729: 1.37989, 730: 1.36396, 731: 1.34733, 732: 1.33176, 733: 1.31081, 734: 1.29724, 735: 1.28232, 736: 1.26686, 737: 1.25016, 738: 1.22806, 739: 1.21586, 740: 1.20162, 741: 1.189, 742: 1.17407, 743: 1.16263, 744: 1.15632, 745: 1.14775, 746: 1.13605, 747: 1.12634, 748: 1.11679, 749: 1.10062, 750: 1.09395, 755: 1.06383, 760: 1.03861, 765: 1.01478, 770: 0.998008, 775: 0.987578, 780: 0.973468, 785: 0.958556, 790: 0.953248, 795: 0.948043, 800: 0.947254, 805: 0.957494, 810: 0.959801, 815: 0.970629, 820: 0.986682, 825: 0.992872, 830: 1.00794, 835: 1.01966, 840: 1.03578, 845: 1.06151, 850: 1.08281, 855: 1.10192, 860: 1.13712, 865: 1.17009, 870: 1.19843, 875: 1.23507, 880: 1.26316, 885: 1.29541, 890: 1.33064, 895: 1.36386, 900: 1.39581, 905: 1.42515, 910: 1.44866, 915: 1.47665, 920: 1.49626, 925: 1.50734, 930: 1.51776, 935: 1.52448, 940: 1.52771, 945: 1.53136, 950: 1.52857, 955: 1.51746, 960: 1.51295, 965: 1.50277, 970: 1.48989, 975: 1.47384, 980: 1.44516, 985: 1.4198, 990: 1.39659, 995: 1.37213, 1000: 1.3413, 1005: 1.31227, 1010: 1.28426, 1015: 1.2551, 1020: 1.22254, 1025: 1.18962, 1030: 1.15451, 1035: 1.12026, 1040: 1.08469, 1045: 1.05886, 1050: 1.03394, 1055: 1.00347, 1060: 0.977507, 1065: 0.952231, 1070: 0.928249, 1075: 0.902639, 1080: 0.877677, 1085: 0.866432, 1090: 0.845903, 1095: 0.833425, 1100: 0.821517, 1105: 0.81136, 1110: 0.802535, 1115: 0.795261, 1120: 0.793305, 1125: 0.785403, 1130: 0.783924, 1135: 0.786548, 1140: 0.788965, 1145: 0.790999, 1150: 0.797055, 1155: 0.801489, 1160: 0.808831, 1165: 0.815507, 1170: 0.822914, 1175: 0.835027, 1180: 0.845402, 1185: 0.854007, 1190: 0.867549, 1195: 0.880351, 1200: 0.891762, 1205: 0.906356, 1210: 0.919198, 1215: 0.927301, 1220: 0.941995, 1225: 0.953294, 1230: 0.966501, 1235: 0.980216, 1240: 0.989838, 1245: 1.00191, 1250: 1.01125, 1255: 1.02066, 1260: 1.0306, 1265: 1.03682, 1270: 1.04126, 1275: 1.04869, 1280: 1.05467, 1285: 1.05886, 1290: 1.06484, 1295: 1.06718, 1300: 1.07272, 1305: 1.0754, 1310: 1.07847, 1315: 1.07903, 1320: 1.07671, 1325: 1.07136, 1330: 1.06854, 1335: 1.0647, 1340: 1.06146, 1345: 1.05517, 1350: 1.04913, 1355: 1.03855, 1360: 1.03998, 1365: 1.02796, 1370: 1.01717, 1375: 1.00478, 1380: 0.994144, 1385: 0.982386, 1390: 0.974607, 1395: 0.962646, 1400: 0.951112, 1405: 0.936203, 1410: 0.924373, 1415: 0.91199, 1420: 0.90174, 1425: 0.879524, 1430: 0.869668, 1435: 0.864563, 1440: 0.863066, 1445: 0.851046, 1450: 0.84028, 1455: 0.825257, 1460: 0.812683, 1465: 0.800229, 1470: 0.789543, 1475: 0.777564, 1480: 0.767342, 1485: 0.758331, 1490: 0.750738, 1495: 0.736948, 1500: 0.71826, 1510: 0.682396, 1520: 0.662115, 1530: 0.642454, 1540: 0.624372, 1550: 0.606435, 1560: 0.587356, 1570: 0.569628, 1580: 0.554581, 1590: 0.539226, 1600: 0.522448, 1610: 0.515603, 1620: 0.507148, 1630: 0.497729, 1640: 0.490283, 1650: 0.484293, 1660: 0.47973, 1670: 0.480602, 1680: 0.473608, 1690: 0.468189, 1700: 0.462264, 1710: 0.455908, 1720: 0.449121, 1730: 0.443152, 1740: 0.428799, 1750: 0.41986, 1760: 0.411637, 1770: 0.402992, 1780: 0.393708, 1790: 0.383885, 1800: 0.369815, 1810: 0.365364, 1820: 0.360502, 1830: 0.355229, 1840: 0.349832, 1850: 0.344422, 1860: 0.338867, 1870: 0.334816, 1880: 0.328922, 1890: 0.323808, 1900: 0.318178, 1910: 0.312447, 1920: 0.30665, 1930: 0.301024, 1940: 0.295001, 1950: 0.289796, 1960: 0.285407, 1970: 0.281475, 1980: 0.277887, 1990: 0.273532, 2000: 0.268564, 2010: 0.265362, 2020: 0.260789, 2030: 0.255904, 2040: 0.252149, 2050: 0.248146, 2060: 0.243656, 2070: 0.239186, 2080: 0.234738, 2090: 0.230311, 2100: 0.225904, 2110: 0.220263, 2120: 0.215256, 2130: 0.211269, 2140: 0.206786, 2150: 0.202323, 2160: 0.198266, 2170: 0.193681, 2180: 0.189502, 2190: 0.185729, 2200: 0.181796, 2210: 0.177858, 2220: 0.173837, 2230: 0.169734, 2240: 0.166662, 2250: 0.164109, 2260: 0.160709, 2270: 0.158101, 2280: 0.155953, 2290: 0.153787, 2300: 0.151381, 2310: 0.149474, 2320: 0.147132, 2330: 0.144967, 2340: 0.142955, 2350: 0.141086, 2360: 0.139359, 2370: 0.137596, 2380: 0.135785, 2390: 0.13392, 2400: 0.131879, 2410: 0.129866, 2420: 0.128683, 2430: 0.127841, 2440: 0.126171, 2450: 0.124606, 2460: 0.123029, 2470: 0.121273, 2480: 0.119559, 2490: 0.117746, 2500: 0.116186, 2510: 0.114644, 2520: 0.113134, 2530: 0.111612, 2540: 0.110301, 2550: 0.108662, 2560: 0.106994, 2570: 0.105481, 2580: 0.104417, 2590: 0.103349, 2600: 0.102308, 2610: 0.101169, 2620: 0.100101, 2630: 0.09904, 2640: 0.0979984, 2650: 0.0969812, 2660: 0.096021, 2670: 0.0950196, 2680: 0.0942925, 2690: 0.0930733, 2700: 0.0923954, 2710: 0.0914668, 2720: 0.090552, 2730: 0.0896819, 2740: 0.0890267, 2750: 0.0881901, 2760: 0.087377, 2770: 0.0865787, 2780: 0.085775, 2790: 0.0850062, 2800: 0.0842573, 2810: 0.0832783, 2820: 0.0825453, 2830: 0.08159, 2840: 0.0809035, 2850: 0.0802384, 2860: 0.0795705, 2870: 0.0787191, 2880: 0.0780607, 2890: 0.0774303, 2900: 0.0769023, 2910: 0.0762939, 2920: 0.0756777, 2930: 0.0750849, 2940: 0.0745063, 2950: 0.0739394, 2960: 0.0733608, 2970: 0.072816, 2980: 0.0724052, 2990: 0.0718822, 3000: 0.0713618, 3010: 0.070866, 3020: 0.0703787, 3030: 0.0697982, 3040: 0.0693251, 3050: 0.0687356, 3060: 0.0682952, 3070: 0.0678597, 3080: 0.067425, 3090: 0.0670287, 3100: 0.0666159, 3110: 0.0660903, 3120: 0.0656964, 3130: 0.0653218, 3140: 0.0649471, 3150: 0.0645656, 3160: 0.0642066, 3170: 0.0638731, 3180: 0.0636689, 3190: 0.0633317, 3200: 0.0629116, 3210: 0.0624061, 3220: 0.0620794, 3230: 0.0617685, 3240: 0.061599, 3250: 0.0613061, 3260: 0.0610263, 3270: 0.0607456, 3280: 0.0604777, 3290: 0.0602052, 3300: 0.0599163, 3310: 0.0596786, 3320: 0.0594306, 3330: 0.0591862, 3340: 0.059035, 3350: 0.0586927, 3360: 0.0584717, 3370: 0.0581278, 3380: 0.05792, 3390: 0.0577095, 3400: 0.057591, 3410: 0.0573896, 3420: 0.0573082, 3430: 0.0571673, 3440: 0.056936, 3450: 0.0566564, 3460: 0.0566672, 3470: 0.0566824, 3480: 0.0566397, 3490: 0.0563568, 3500: 0.056193, 3510: 0.056047, 3520: 0.0559029, 3530: 0.0556616, 3540: 0.0555209, 3550: 0.0552875, 3560: 0.0551334, 3570: 0.0550735, 3580: 0.055108, 3590: 0.0549703, 3600: 0.0546622, 3610: 0.0546013, 3620: 0.054496, 3630: 0.0543776, 3640: 0.0542837, 3650: 0.0542301, 3660: 0.0540651, 3670: 0.0537656, 3680: 0.0534525, 3690: 0.0531972, 3700: 0.0529669, 3710: 0.0526129, 3720: 0.0522428, 3730: 0.0520605, 3740: 0.0517108, 3750: 0.0515568, 3760: 0.0512835, 3770: 0.0510058, 3780: 0.0506998, 3790: 0.0505267, 3800: 0.0504863, 3810: 0.0504604, 3820: 0.0503849, 3830: 0.0504115, 3840: 0.0503452, 3850: 0.0504771, 3860: 0.0505637, 3870: 0.0506049, 3880: 0.0505789, 3890: 0.0505246, 3900: 0.0504513, 3910: 0.0503765, 3920: 0.0503002, 3930: 0.0502889, 3940: 0.0501566, 3950: 0.0500483, 3960: 0.049812, 3970: 0.049911, 3980: 0.0496863, 3990: 0.0495188, 4000: 0.0493567, 4010: 0.0492346, 4020: 0.0491527, 4030: 0.0491093, 4040: 0.0491108, 4050: 0.049036, 4060: 0.0489853, 4070: 0.0491447, 4080: 0.0491529, 4090: 0.0492363, 4100: 0.0492756, 4110: 0.0493135, 4120: 0.0492271, 4130: 0.0491946, 4140: 0.0491813, 4150: 0.049165, 4160: 0.0490944, 4170: 0.0491909, 4180: 0.049386, 4190: 0.0495125, 4200: 0.0495705, 4210: 0.0497765, 4220: 0.0499039, 4230: 0.0499353, 4240: 0.050141, 4250: 0.0503413, 4260: 0.0504816, 4270: 0.050562, 4280: 0.0506046, 4290: 0.0506095, 4300: 0.0506855, 4310: 0.0507069, 4320: 0.0506738, 4330: 0.0507205, 4340: 0.0507488, 4350: 0.0507587, 4360: 0.0507679, 4370: 0.0506562, 4380: 0.0505797, 4390: 0.0506464, 4400: 0.0508562, 4410: 0.0511218, 4420: 0.051443, 4430: 0.0514762, 4440: 0.0515376, 4450: 0.0516272, 4460: 0.0517167, 4470: 0.0517927, 4480: 0.0518552, 4490: 0.0519042, 4500: 0.0520272, 4510: 0.0522243, 4520: 0.0523451, 4530: 0.0523788, 4540: 0.0523191, 4550: 0.0526726, 4560: 0.0529552, 4570: 0.053166, 4580: 0.0532222, 4590: 0.0531751, 4600: 0.0531361, 4610: 0.0531052, 4620: 0.0530824, 4630: 0.0530677, 4640: 0.0530611, 4650: 0.0530333, 4660: 0.0529952, 4670: 0.0530403, 4680: 0.0525078, 4690: 0.0523962, 4700: 0.0523275, 4710: 0.0523847, 4720: 0.0524106, 4730: 0.0524052, 4740: 0.0523684, 4750: 0.0524195, 4760: 0.0525585, 4770: 0.0526549, 4780: 0.0527087, 4790: 0.0528178, 4800: 0.0532316, 4810: 0.0540409, 4820: 0.054011, 4830: 0.0540196, 4840: 0.0540666, 4850: 0.054152, 4860: 0.0542757, 4870: 0.0544459, 4880: 0.0545432, 4890: 0.0545216, 4900: 0.0545116, 4910: 0.0545471, 4920: 0.0545301, 4930: 0.0543036, 4940: 0.0537994, 4950: 0.0537515, 4960: 0.0537251, 4970: 0.0537203, 4980: 0.0537155, 4990: 0.0537039, 5000: 0.0536775, 5010: 0.0536363, 5020: 0.0535683, 5030: 0.0535284, 5040: 0.053576, 5050: 0.053711, 5060: 0.0537217, 5070: 0.0537394, 5080: 0.0538033, 5090: 0.0539508, 5100: 0.0541818, 5110: 0.0544762, 5120: 0.0548407, 5130: 0.0551912, 5140: 0.0555276, 5150: 0.055908, 5160: 0.0562775, 5170: 0.0565429, 5180: 0.0567042, 5190: 0.0568808, 5200: 0.0570729, 5210: 0.0572414, 5220: 0.0572838, 5230: 0.0572003, 5240: 0.0570988, 5250: 0.0569794, 5260: 0.0568835, 5270: 0.056811, 5280: 0.056762, 5290: 0.0567364, 5300: 0.0567344, 5310: 0.0567603, 5320: 0.0569297, 5330: 0.0572426, 5340: 0.0576989, 5350: 0.0580808, 5360: 0.0581469, 5370: 0.0582205, 5380: 0.0583016, 5390: 0.0583898, 5400: 0.0583914, 5410: 0.0584359, 5420: 0.0585485, 5430: 0.0586202, 5440: 0.0587245, 5450: 0.058709, 5460: 0.0585737, 5470: 0.0583461, 5480: 0.0582008, 5490: 0.0583792, 5500: 0.0584915, 5510: 0.0585778, 5520: 0.0586814, 5530: 0.0588559, 5540: 0.0589718, 5550: 0.0590038, 5560: 0.0590609, 5570: 0.059065, 5580: 0.0590533, 5590: 0.0590257, 5600: 0.0590304, 5610: 0.0589825, 5620: 0.058882, 5630: 0.0590204, 5640: 0.0591322, 5650: 0.0592229, 5660: 0.059327, 5670: 0.0594576, 5680: 0.0596133, 5690: 0.0597941, 5700: 0.06, 5710: 0.0602311, 5720: 0.0604874, 5730: 0.060665, 5740: 0.0610006, 5750: 0.0613002, 5760: 0.0612722, 5770: 0.0612308, 5780: 0.0612454, 5790: 0.0612527, 5800: 0.0612396, 5810: 0.0611738, 5820: 0.0612916, 5830: 0.0614237, 5840: 0.0614714, 5850: 0.0614348, 5860: 0.0614858, 5870: 0.0615163, 5880: 0.0614207, 5890: 0.0616511, 5900: 0.0619071, 5910: 0.062029, 5920: 0.0622559, 5930: 0.0624901, 5940: 0.0627742, 5950: 0.062894, 5960: 0.0630139, 5970: 0.0631337, 5980: 0.0632536, 5990: 0.0633734, 6000: 0.0634932}
expected_dielectron_0={250: 3.74154, 251: 3.71734, 252: 3.69315, 253: 3.66895, 254: 3.64475, 255: 3.62056, 256: 3.59636, 257: 3.57217, 258: 3.54797, 259: 3.52378, 260: 3.49958, 261: 3.47539, 262: 3.45119, 263: 3.427, 264: 3.4028, 265: 3.37861, 266: 3.35441, 267: 3.33022, 268: 3.30577, 269: 3.2817, 270: 3.25799, 271: 3.23466, 272: 3.2117, 273: 3.18912, 274: 3.16697, 275: 3.14526, 276: 3.124, 277: 3.10318, 278: 3.0828, 279: 3.06266, 280: 3.04276, 281: 3.02311, 282: 3.00369, 283: 2.98451, 284: 2.96565, 285: 2.94709, 286: 2.92884, 287: 2.91089, 288: 2.89326, 289: 2.8757, 290: 2.85822, 291: 2.84082, 292: 2.8235, 293: 2.80625, 294: 2.78895, 295: 2.77161, 296: 2.75422, 297: 2.73678, 298: 2.7193, 299: 2.70183, 300: 2.68438, 301: 2.66693, 302: 2.64951, 303: 2.63209, 304: 2.61491, 305: 2.59797, 306: 2.58125, 307: 2.56477, 308: 2.54853, 309: 2.53244, 310: 2.51652, 311: 2.50076, 312: 2.48516, 313: 2.46973, 314: 2.4544, 315: 2.4392, 316: 2.42411, 317: 2.40913, 318: 2.39426, 319: 2.37945, 320: 2.36468, 321: 2.34995, 322: 2.33527, 323: 2.32064, 324: 2.30612, 325: 2.2917, 326: 2.27739, 327: 2.26319, 328: 2.2491, 329: 2.23523, 330: 2.2216, 331: 2.2082, 332: 2.19503, 333: 2.1821, 334: 2.16941, 335: 2.15699, 336: 2.14481, 337: 2.13289, 338: 2.12123, 339: 2.1096, 340: 2.098, 341: 2.08644, 342: 2.07492, 343: 2.06343, 344: 2.052, 345: 2.04063, 346: 2.02932, 347: 2.01806, 348: 2.00687, 349: 1.99578, 350: 1.9848, 351: 1.97392, 352: 1.96315, 353: 1.95249, 354: 1.94196, 355: 1.93156, 356: 1.92129, 357: 1.91115, 358: 1.90114, 359: 1.89119, 360: 1.88132, 361: 1.87151, 362: 1.86177, 363: 1.85211, 364: 1.84252, 365: 1.83301, 366: 1.82358, 367: 1.81423, 368: 1.80496, 369: 1.79575, 370: 1.78659, 371: 1.77749, 372: 1.76844, 373: 1.75946, 374: 1.75055, 375: 1.74172, 376: 1.73297, 377: 1.72429, 378: 1.71569, 379: 1.70715, 380: 1.69867, 381: 1.69023, 382: 1.68186, 383: 1.67353, 384: 1.66528, 385: 1.6571, 386: 1.64899, 387: 1.64094, 388: 1.63297, 389: 1.62505, 390: 1.61717, 391: 1.60934, 392: 1.60155, 393: 1.59382, 394: 1.58614, 395: 1.57853, 396: 1.57098, 397: 1.5635, 398: 1.55607, 399: 1.5487, 400: 1.54138, 401: 1.53411, 402: 1.5269, 403: 1.51973, 404: 1.51263, 405: 1.50559, 406: 1.49861, 407: 1.49169, 408: 1.48484, 409: 1.47802, 410: 1.47125, 411: 1.46451, 412: 1.45782, 413: 1.45117, 414: 1.44457, 415: 1.43802, 416: 1.43153, 417: 1.42508, 418: 1.4187, 419: 1.41235, 420: 1.40604, 421: 1.39977, 422: 1.39353, 423: 1.38733, 424: 1.38124, 425: 1.37524, 426: 1.36934, 427: 1.36355, 428: 1.35785, 429: 1.35224, 430: 1.34671, 431: 1.34127, 432: 1.33591, 433: 1.33063, 434: 1.32535, 435: 1.32006, 436: 1.31477, 437: 1.30947, 438: 1.30416, 439: 1.29883, 440: 1.29349, 441: 1.28813, 442: 1.28276, 443: 1.27736, 444: 1.27201, 445: 1.2667, 446: 1.26143, 447: 1.25619, 448: 1.251, 449: 1.24584, 450: 1.2407, 451: 1.23559, 452: 1.23051, 453: 1.22545, 454: 1.2205, 455: 1.21565, 456: 1.2109, 457: 1.20625, 458: 1.2017, 459: 1.1972, 460: 1.19273, 461: 1.18831, 462: 1.18393, 463: 1.17958, 464: 1.17516, 465: 1.17065, 466: 1.16605, 467: 1.16137, 468: 1.15661, 469: 1.15185, 470: 1.1471, 471: 1.14236, 472: 1.13763, 473: 1.1329, 474: 1.12826, 475: 1.12369, 476: 1.11921, 477: 1.1148, 478: 1.11047, 479: 1.10617, 480: 1.10189, 481: 1.09764, 482: 1.0934, 483: 1.08919, 484: 1.08501, 485: 1.08086, 486: 1.07674, 487: 1.07265, 488: 1.06859, 489: 1.06448, 490: 1.06032, 491: 1.05612, 492: 1.05188, 493: 1.04758, 494: 1.04325, 495: 1.03888, 496: 1.03446, 497: 1.03001, 498: 1.02552, 499: 1.02111, 500: 1.01678, 501: 1.01254, 502: 1.00838, 503: 1.00431, 504: 1.00037, 505: 0.996561, 506: 0.992886, 507: 0.989345, 508: 0.985937, 509: 0.98259, 510: 0.979303, 511: 0.976076, 512: 0.97291, 513: 0.969804, 514: 0.966675, 515: 0.963525, 516: 0.960352, 517: 0.957157, 518: 0.953939, 519: 0.950693, 520: 0.947419, 521: 0.944116, 522: 0.940786, 523: 0.937427, 524: 0.934087, 525: 0.930768, 526: 0.927468, 527: 0.924188, 528: 0.920928, 529: 0.917683, 530: 0.914451, 531: 0.911234, 532: 0.908032, 533: 0.904844, 534: 0.901674, 535: 0.898522, 536: 0.89539, 537: 0.892275, 538: 0.889179, 539: 0.886053, 540: 0.882896, 541: 0.879708, 542: 0.87649, 543: 0.873241, 544: 0.869966, 545: 0.866664, 546: 0.863335, 547: 0.85998, 548: 0.856598, 549: 0.853273, 550: 0.850003, 551: 0.84679, 552: 0.843633, 553: 0.840532, 554: 0.837492, 555: 0.834512, 556: 0.831593, 557: 0.828734, 558: 0.825937, 559: 0.823151, 560: 0.820379, 561: 0.817619, 562: 0.814871, 563: 0.812136, 564: 0.809415, 565: 0.806708, 566: 0.804015, 567: 0.801336, 568: 0.798671, 569: 0.796016, 570: 0.793371, 571: 0.790736, 572: 0.788111, 573: 0.785496, 574: 0.782895, 575: 0.780308, 576: 0.777734, 577: 0.775175, 578: 0.77263, 579: 0.770095, 580: 0.767569, 581: 0.765054, 582: 0.762549, 583: 0.760054, 584: 0.757571, 585: 0.755102, 586: 0.752646, 587: 0.750202, 588: 0.747772, 589: 0.74535, 590: 0.742936, 591: 0.740531, 592: 0.738134, 593: 0.735746, 594: 0.733369, 595: 0.731003, 596: 0.728649, 597: 0.726305, 598: 0.723973, 599: 0.721651, 600: 0.719339, 601: 0.717036, 602: 0.714743, 603: 0.712459, 604: 0.710188, 605: 0.70793, 606: 0.705684, 607: 0.70345, 608: 0.701229, 609: 0.699016, 610: 0.696812, 611: 0.694616, 612: 0.692428, 613: 0.690249, 614: 0.688084, 615: 0.685932, 616: 0.683793, 617: 0.681669, 618: 0.679558, 619: 0.677457, 620: 0.675367, 621: 0.673288, 622: 0.67122, 623: 0.669162, 624: 0.667116, 625: 0.66508, 626: 0.663054, 627: 0.66104, 628: 0.659037, 629: 0.657041, 630: 0.655054, 631: 0.653075, 632: 0.651104, 633: 0.649141, 634: 0.647184, 635: 0.645234, 636: 0.64329, 637: 0.641352, 638: 0.63942, 639: 0.637492, 640: 0.635568, 641: 0.633648, 642: 0.631731, 643: 0.629817, 644: 0.627913, 645: 0.626017, 646: 0.624131, 647: 0.622254, 648: 0.620385, 649: 0.618521, 650: 0.61666, 651: 0.614803, 652: 0.61295, 653: 0.611101, 654: 0.609258, 655: 0.60742, 656: 0.605588, 657: 0.603762, 658: 0.601941, 659: 0.600126, 660: 0.598317, 661: 0.596514, 662: 0.594715, 663: 0.592923, 664: 0.591138, 665: 0.589361, 666: 0.587591, 667: 0.585829, 668: 0.584074, 669: 0.582329, 670: 0.580594, 671: 0.578867, 672: 0.57715, 673: 0.575442, 674: 0.573746, 675: 0.57206, 676: 0.570386, 677: 0.568722, 678: 0.56707, 679: 0.565423, 680: 0.563782, 681: 0.562147, 682: 0.560517, 683: 0.558893, 684: 0.557277, 685: 0.555667, 686: 0.554066, 687: 0.552471, 688: 0.550884, 689: 0.549303, 690: 0.547727, 691: 0.546156, 692: 0.544591, 693: 0.543031, 694: 0.541478, 695: 0.539933, 696: 0.538395, 697: 0.536863, 698: 0.535339, 699: 0.53382, 700: 0.532306, 701: 0.530797, 702: 0.529293, 703: 0.527794, 704: 0.526302, 705: 0.524817, 706: 0.523338, 707: 0.521865, 708: 0.520399, 709: 0.518939, 710: 0.517483, 711: 0.516032, 712: 0.514585, 713: 0.513144, 714: 0.511709, 715: 0.510281, 716: 0.508858, 717: 0.507442, 718: 0.506033, 719: 0.504628, 720: 0.503228, 721: 0.501832, 722: 0.500441, 723: 0.499055, 724: 0.497674, 725: 0.4963, 726: 0.494932, 727: 0.493569, 728: 0.492213, 729: 0.490861, 730: 0.489514, 731: 0.488171, 732: 0.486832, 733: 0.485498, 734: 0.484192, 735: 0.482911, 736: 0.481646, 737: 0.480391, 738: 0.479141, 739: 0.477891, 740: 0.476642, 741: 0.475393, 742: 0.474145, 743: 0.472899, 744: 0.471659, 745: 0.470423, 746: 0.46919, 747: 0.46796, 748: 0.46673, 749: 0.465499, 750: 0.464266, 755: 0.458622, 760: 0.453048, 765: 0.44754, 770: 0.442102, 775: 0.436736, 780: 0.431441, 785: 0.426215, 790: 0.421057, 795: 0.41596, 800: 0.410923, 805: 0.405942, 810: 0.401012, 815: 0.396131, 820: 0.391312, 825: 0.386551, 830: 0.381845, 835: 0.377191, 840: 0.372583, 845: 0.36804, 850: 0.363562, 855: 0.359149, 860: 0.354801, 865: 0.350517, 870: 0.346314, 875: 0.342191, 880: 0.338148, 885: 0.334184, 890: 0.330301, 895: 0.32647, 900: 0.322693, 905: 0.318967, 910: 0.315295, 915: 0.311676, 920: 0.308125, 925: 0.304644, 930: 0.301231, 935: 0.297887, 940: 0.294612, 945: 0.291385, 950: 0.288206, 955: 0.285075, 960: 0.281993, 965: 0.278958, 970: 0.275974, 975: 0.273041, 980: 0.270159, 985: 0.267327, 990: 0.264547, 995: 0.2618, 1000: 0.259088, 1005: 0.256409, 1010: 0.253764, 1015: 0.251153, 1020: 0.248582, 1025: 0.246052, 1030: 0.243561, 1035: 0.241111, 1040: 0.238701, 1045: 0.236316, 1050: 0.233957, 1055: 0.231623, 1060: 0.229314, 1065: 0.22703, 1070: 0.224786, 1075: 0.222581, 1080: 0.220414, 1085: 0.218287, 1090: 0.216199, 1095: 0.214134, 1100: 0.212092, 1105: 0.210073, 1110: 0.208077, 1115: 0.206104, 1120: 0.204153, 1125: 0.202223, 1130: 0.200315, 1135: 0.198429, 1140: 0.196565, 1145: 0.194719, 1150: 0.192892, 1155: 0.191085, 1160: 0.189296, 1165: 0.187526, 1170: 0.185783, 1175: 0.184067, 1180: 0.182378, 1185: 0.180717, 1190: 0.179083, 1195: 0.177469, 1200: 0.175876, 1205: 0.174305, 1210: 0.172754, 1215: 0.171223, 1220: 0.169719, 1225: 0.168241, 1230: 0.166789, 1235: 0.165363, 1240: 0.163963, 1245: 0.162576, 1250: 0.1612, 1255: 0.159837, 1260: 0.158486, 1265: 0.157147, 1270: 0.155822, 1275: 0.154512, 1280: 0.153216, 1285: 0.151935, 1290: 0.150668, 1295: 0.149417, 1300: 0.148182, 1305: 0.146962, 1310: 0.145758, 1315: 0.14457, 1320: 0.1434, 1325: 0.142248, 1330: 0.141114, 1335: 0.139998, 1340: 0.138901, 1345: 0.137813, 1350: 0.136735, 1355: 0.135667, 1360: 0.134609, 1365: 0.133561, 1370: 0.132526, 1375: 0.131505, 1380: 0.130497, 1385: 0.129503, 1390: 0.128522, 1395: 0.12755, 1400: 0.126585, 1405: 0.125629, 1410: 0.124681, 1415: 0.123741, 1420: 0.12282, 1425: 0.121916, 1430: 0.121028, 1435: 0.120154, 1440: 0.119294, 1445: 0.118443, 1450: 0.117601, 1455: 0.116766, 1460: 0.115938, 1465: 0.115117, 1470: 0.114307, 1475: 0.113508, 1480: 0.112719, 1485: 0.111939, 1490: 0.11117, 1495: 0.110406, 1500: 0.109649, 1510: 0.108201, 1520: 0.10678, 1530: 0.105383, 1540: 0.104014, 1550: 0.102671, 1560: 0.101355, 1570: 0.100063, 1580: 0.0987954, 1590: 0.0975474, 1600: 0.0963179, 1610: 0.0951063, 1620: 0.0939118, 1630: 0.0927336, 1640: 0.0915752, 1650: 0.0904361, 1660: 0.0893155, 1670: 0.0882127, 1680: 0.0871267, 1690: 0.086058, 1700: 0.0850066, 1710: 0.0839724, 1720: 0.0829554, 1730: 0.0819557, 1740: 0.0809768, 1750: 0.0800186, 1760: 0.0790812, 1770: 0.0781645, 1780: 0.0772685, 1790: 0.0763861, 1800: 0.0755173, 1810: 0.074662, 1820: 0.0738202, 1830: 0.072992, 1840: 0.0721803, 1850: 0.071385, 1860: 0.0706062, 1870: 0.0698438, 1880: 0.0690979, 1890: 0.0683629, 1900: 0.0676388, 1910: 0.0669256, 1920: 0.0662232, 1930: 0.0655318, 1940: 0.0648538, 1950: 0.0641891, 1960: 0.0635378, 1970: 0.0628998, 1980: 0.0622752, 1990: 0.0616595, 2000: 0.0610527, 2010: 0.0604547, 2020: 0.0598656, 2030: 0.0592854, 2040: 0.0587157, 2050: 0.0581567, 2060: 0.0576082, 2070: 0.0570702, 2080: 0.0565429, 2090: 0.0560226, 2100: 0.0555093, 2110: 0.0550032, 2120: 0.0545041, 2130: 0.0540121, 2140: 0.0535291, 2150: 0.0530552, 2160: 0.0525902, 2170: 0.0521343, 2180: 0.0516874, 2190: 0.0512467, 2200: 0.050812, 2210: 0.0503834, 2220: 0.049961, 2230: 0.0495446, 2240: 0.0491357, 2250: 0.048734, 2260: 0.0483398, 2270: 0.0479528, 2280: 0.0475733, 2290: 0.0471986, 2300: 0.0468288, 2310: 0.046464, 2320: 0.046104, 2330: 0.0457489, 2340: 0.0453998, 2350: 0.0450567, 2360: 0.0447196, 2370: 0.0443885, 2380: 0.0440634, 2390: 0.0437426, 2400: 0.0434261, 2410: 0.043114, 2420: 0.0428061, 2430: 0.0425026, 2440: 0.0422037, 2450: 0.0419095, 2460: 0.0416201, 2470: 0.0413353, 2480: 0.0410552, 2490: 0.0407778, 2500: 0.0405032, 2510: 0.0402313, 2520: 0.0399622, 2530: 0.0396957, 2540: 0.0394336, 2550: 0.0391757, 2560: 0.038922, 2570: 0.0386726, 2580: 0.0384275, 2590: 0.0381853, 2600: 0.0379462, 2610: 0.03771, 2620: 0.0374769, 2630: 0.0372468, 2640: 0.0370199, 2650: 0.0367962, 2660: 0.0365759, 2670: 0.0363587, 2680: 0.0361448, 2690: 0.0359331, 2700: 0.0357234, 2710: 0.035516, 2720: 0.0353106, 2730: 0.0351074, 2740: 0.0349071, 2750: 0.0347099, 2760: 0.0345155, 2770: 0.0343242, 2780: 0.0341358, 2790: 0.03395, 2800: 0.0337668, 2810: 0.0335862, 2820: 0.0334082, 2830: 0.0332327, 2840: 0.0330603, 2850: 0.032891, 2860: 0.0327248, 2870: 0.0325616, 2880: 0.0324014, 2890: 0.0322429, 2900: 0.0320858, 2910: 0.0319303, 2920: 0.0317764, 2930: 0.031624, 2940: 0.0314737, 2950: 0.0313253, 2960: 0.031179, 2970: 0.0310348, 2980: 0.0308925, 2990: 0.030752, 3000: 0.0306134, 3010: 0.0304765, 3020: 0.0303414, 3030: 0.030208, 3040: 0.0300768, 3050: 0.0299477, 3060: 0.0298207, 3070: 0.0296957, 3080: 0.0295729, 3090: 0.0294513, 3100: 0.0293311, 3110: 0.029212, 3120: 0.0290943, 3130: 0.0289778, 3140: 0.0288629, 3150: 0.0287497, 3160: 0.0286381, 3170: 0.0285282, 3180: 0.0284199, 3190: 0.0283127, 3200: 0.0282068, 3210: 0.0281019, 3220: 0.0279983, 3230: 0.0278958, 3240: 0.0277947, 3250: 0.0276951, 3260: 0.027597, 3270: 0.0275003, 3280: 0.0274051, 3290: 0.0273108, 3300: 0.0272176, 3310: 0.0271253, 3320: 0.027034, 3330: 0.0269436, 3340: 0.0268545, 3350: 0.0267667, 3360: 0.02668, 3370: 0.0265946, 3380: 0.0265104, 3390: 0.0264272, 3400: 0.0263448, 3410: 0.0262634, 3420: 0.0261829, 3430: 0.0261033, 3440: 0.0260248, 3450: 0.0259475, 3460: 0.0258713, 3470: 0.0257962, 3480: 0.0257223, 3490: 0.0256491, 3500: 0.0255767, 3510: 0.025505, 3520: 0.0254341, 3530: 0.025364, 3540: 0.0252948, 3550: 0.0252266, 3560: 0.0251593, 3570: 0.025093, 3580: 0.0250276, 3590: 0.0249629, 3600: 0.0248989, 3610: 0.0248355, 3620: 0.0247728, 3630: 0.0247107, 3640: 0.0246495, 3650: 0.0245891, 3660: 0.0245296, 3670: 0.0244709, 3680: 0.024413, 3690: 0.0243557, 3700: 0.024299, 3710: 0.0242428, 3720: 0.0241873, 3730: 0.0241323, 3740: 0.0240781, 3750: 0.0240245, 3760: 0.0239717, 3770: 0.0239196, 3780: 0.0238683, 3790: 0.0238174, 3800: 0.0237671, 3810: 0.0237173, 3820: 0.023668, 3830: 0.0236192, 3840: 0.023571, 3850: 0.0235235, 3860: 0.0234766, 3870: 0.0234303, 3880: 0.0233847, 3890: 0.0233395, 3900: 0.0232948, 3910: 0.0232505, 3920: 0.0232067, 3930: 0.0231633, 3940: 0.0231205, 3950: 0.0230783, 3960: 0.0230367, 3970: 0.0229957, 3980: 0.0229552, 3990: 0.0229152, 4000: 0.0228756, 4010: 0.0228365, 4020: 0.0227977, 4030: 0.0227594, 4040: 0.0227216, 4050: 0.0226843, 4060: 0.0226474, 4070: 0.0226111, 4080: 0.0225752, 4090: 0.0225397, 4100: 0.0225045, 4110: 0.0224697, 4120: 0.0224353, 4130: 0.0224011, 4140: 0.0223675, 4150: 0.0223342, 4160: 0.0223015, 4170: 0.0222691, 4180: 0.0222372, 4190: 0.0222056, 4200: 0.0221744, 4210: 0.0221434, 4220: 0.0221128, 4230: 0.0220825, 4240: 0.0220525, 4250: 0.0220229, 4260: 0.0219937, 4270: 0.0219648, 4280: 0.0219363, 4290: 0.021908, 4300: 0.0218799, 4310: 0.0218521, 4320: 0.0218244, 4330: 0.021797, 4340: 0.0217699, 4350: 0.0217431, 4360: 0.0217166, 4370: 0.0216904, 4380: 0.0216646, 4390: 0.021639, 4400: 0.0216136, 4410: 0.0215885, 4420: 0.0215637, 4430: 0.0215391, 4440: 0.0215148, 4450: 0.0214908, 4460: 0.0214671, 4470: 0.0214438, 4480: 0.0214208, 4490: 0.021398, 4500: 0.0213754, 4510: 0.021353, 4520: 0.0213309, 4530: 0.0213089, 4540: 0.0212873, 4550: 0.0212659, 4560: 0.0212448, 4570: 0.021224, 4580: 0.0212035, 4590: 0.0211831, 4600: 0.021163, 4610: 0.0211431, 4620: 0.0211235, 4630: 0.021104, 4640: 0.0210849, 4650: 0.021066, 4660: 0.0210473, 4670: 0.021029, 4680: 0.0210108, 4690: 0.0209929, 4700: 0.0209751, 4710: 0.0209575, 4720: 0.02094, 4730: 0.0209226, 4740: 0.0209055, 4750: 0.0208887, 4760: 0.020872, 4770: 0.0208556, 4780: 0.0208393, 4790: 0.0208233, 4800: 0.0208074, 4810: 0.0207916, 4820: 0.020776, 4830: 0.0207605, 4840: 0.0207453, 4850: 0.0207302, 4860: 0.0207154, 4870: 0.0207007, 4880: 0.0206863, 4890: 0.020672, 4900: 0.0206579, 4910: 0.0206439, 4920: 0.0206301, 4930: 0.0206165, 4940: 0.020603, 4950: 0.0205897, 4960: 0.0205765, 4970: 0.0205636, 4980: 0.0205508, 4990: 0.0205382, 5000: 0.0205257, 5010: 0.0205133, 5020: 0.0205011, 5030: 0.020489, 5040: 0.0204771, 5050: 0.0204654, 5060: 0.0204538, 5070: 0.0204425, 5080: 0.0204312, 5090: 0.0204201, 5100: 0.0204092, 5110: 0.0203983, 5120: 0.0203875, 5130: 0.0203769, 5140: 0.0203663, 5150: 0.0203559, 5160: 0.0203456, 5170: 0.0203353, 5180: 0.0203252, 5190: 0.0203151, 5200: 0.020305, 5210: 0.020295, 5220: 0.0202851, 5230: 0.0202752, 5240: 0.0202654, 5250: 0.0202557, 5260: 0.0202461, 5270: 0.0202367, 5280: 0.0202274, 5290: 0.0202181, 5300: 0.020209, 5310: 0.0202, 5320: 0.020191, 5330: 0.0201821, 5340: 0.0201734, 5350: 0.0201647, 5360: 0.020156, 5370: 0.0201475, 5380: 0.020139, 5390: 0.0201306, 5400: 0.0201223, 5410: 0.0201139, 5420: 0.0201057, 5430: 0.0200974, 5440: 0.0200893, 5450: 0.0200812, 5460: 0.0200733, 5470: 0.0200654, 5480: 0.0200576, 5490: 0.02005, 5500: 0.0200424, 5510: 0.0200349, 5520: 0.0200276, 5530: 0.0200203, 5540: 0.0200131, 5550: 0.020006, 5560: 0.019999, 5570: 0.019992, 5580: 0.0199851, 5590: 0.0199782, 5600: 0.0199712, 5610: 0.0199643, 5620: 0.0199574, 5630: 0.0199505, 5640: 0.0199436, 5650: 0.0199367, 5660: 0.0199299, 5670: 0.0199231, 5680: 0.0199163, 5690: 0.0199096, 5700: 0.0199029, 5710: 0.0198963, 5720: 0.0198897, 5730: 0.0198831, 5740: 0.0198769, 5750: 0.019871, 5760: 0.0198655, 5770: 0.0198603, 5780: 0.0198554, 5790: 0.0198508, 5800: 0.0198465, 5810: 0.0198425, 5820: 0.0198387, 5830: 0.0198353, 5840: 0.0198311, 5850: 0.0198268, 5860: 0.0198226, 5870: 0.0198184, 5880: 0.0198141, 5890: 0.0198099, 5900: 0.0198057, 5910: 0.0198014, 5920: 0.0197972, 5930: 0.019793, 5940: 0.0197888, 5950: 0.0197845, 5960: 0.0197803, 5970: 0.0197761, 5980: 0.0197718, 5990: 0.0197676, 6000: 0.0197634}
expected_dielectron_10 = {250: 12.9228, 251: 12.8292, 252: 12.7356, 253: 12.6419, 254: 12.5483, 255: 12.4547, 256: 12.361, 257: 12.2674, 258: 12.1737, 259: 12.0801, 260: 11.9865, 261: 11.8928, 262: 11.7992, 263: 11.7056, 264: 11.6119, 265: 11.5183, 266: 11.4247, 267: 11.331, 268: 11.2272, 269: 11.1292, 270: 11.037, 271: 10.9508, 272: 10.8704, 273: 10.7958, 274: 10.7263, 275: 10.6617, 276: 10.6021, 277: 10.5475, 278: 10.4979, 279: 10.4481, 280: 10.3981, 281: 10.3479, 282: 10.2975, 283: 10.247, 284: 10.1964, 285: 10.1457, 286: 10.0949, 287: 10.0441, 288: 9.99322, 289: 9.94225, 290: 9.89121, 291: 9.84009, 292: 9.78889, 293: 9.73762, 294: 9.6862, 295: 9.63463, 296: 9.58292, 297: 9.53107, 298: 9.47907, 299: 9.42623, 300: 9.37255, 301: 9.31803, 302: 9.26266, 303: 9.20646, 304: 9.14945, 305: 9.09165, 306: 9.03305, 307: 8.97366, 308: 8.91347, 309: 8.85337, 310: 8.79337, 311: 8.73346, 312: 8.67365, 313: 8.61393, 314: 8.55429, 315: 8.49473, 316: 8.43525, 317: 8.37586, 318: 8.31654, 319: 8.25719, 320: 8.19781, 321: 8.13838, 322: 8.07893, 323: 8.01944, 324: 7.96037, 325: 7.90172, 326: 7.84349, 327: 7.78568, 328: 7.7283, 329: 7.6714, 330: 7.61498, 331: 7.55906, 332: 7.50362, 333: 7.44867, 334: 7.39429, 335: 7.34047, 336: 7.28723, 337: 7.23455, 338: 7.18244, 339: 7.13085, 340: 7.07978, 341: 7.02924, 342: 6.97922, 343: 6.92973, 344: 6.88085, 345: 6.83259, 346: 6.78494, 347: 6.73792, 348: 6.69151, 349: 6.64573, 350: 6.60059, 351: 6.55608, 352: 6.51219, 353: 6.46894, 354: 6.42642, 355: 6.38463, 356: 6.34357, 357: 6.30325, 358: 6.26365, 359: 6.22433, 360: 6.18528, 361: 6.14651, 362: 6.10801, 363: 6.06979, 364: 6.03283, 365: 5.99713, 366: 5.96269, 367: 5.92951, 368: 5.89759, 369: 5.86685, 370: 5.83729, 371: 5.80891, 372: 5.78171, 373: 5.75569, 374: 5.73031, 375: 5.70557, 376: 5.68147, 377: 5.658, 378: 5.63518, 379: 5.6129, 380: 5.59117, 381: 5.56998, 382: 5.54933, 383: 5.52923, 384: 5.50982, 385: 5.4911, 386: 5.47306, 387: 5.45571, 388: 5.43905, 389: 5.42297, 390: 5.40748, 391: 5.39258, 392: 5.37827, 393: 5.36455, 394: 5.35055, 395: 5.33627, 396: 5.32171, 397: 5.30688, 398: 5.29178, 399: 5.27541, 400: 5.25778, 401: 5.23888, 402: 5.21873, 403: 5.19731, 404: 5.17533, 405: 5.15277, 406: 5.12964, 407: 5.10593, 408: 5.08166, 409: 5.05735, 410: 5.03301, 411: 5.00864, 412: 4.98424, 413: 4.95981, 414: 4.93543, 415: 4.91111, 416: 4.88684, 417: 4.86262, 418: 4.83847, 419: 4.81422, 420: 4.78989, 421: 4.76547, 422: 4.74096, 423: 4.71637, 424: 4.69171, 425: 4.66698, 426: 4.64219, 427: 4.61733, 428: 4.5924, 429: 4.56828, 430: 4.54495, 431: 4.52241, 432: 4.50068, 433: 4.47974, 434: 4.45962, 435: 4.44031, 436: 4.42182, 437: 4.40414, 438: 4.38727, 439: 4.37053, 440: 4.35391, 441: 4.33741, 442: 4.32104, 443: 4.3048, 444: 4.28867, 445: 4.27265, 446: 4.25675, 447: 4.24096, 448: 4.22529, 449: 4.20965, 450: 4.19404, 451: 4.17845, 452: 4.1629, 453: 4.14737, 454: 4.13193, 455: 4.11659, 456: 4.10135, 457: 4.08619, 458: 4.07113, 459: 4.05614, 460: 4.04123, 461: 4.02638, 462: 4.01161, 463: 3.99692, 464: 3.98225, 465: 3.96762, 466: 3.95302, 467: 3.93845, 468: 3.92392, 469: 3.9094, 470: 3.8949, 471: 3.88041, 472: 3.86594, 473: 3.85149, 474: 3.83709, 475: 3.82273, 476: 3.80842, 477: 3.79415, 478: 3.77994, 479: 3.76578, 480: 3.75167, 481: 3.73762, 482: 3.72363, 483: 3.7097, 484: 3.69583, 485: 3.68202, 486: 3.66828, 487: 3.65461, 488: 3.641, 489: 3.62739, 490: 3.61379, 491: 3.60018, 492: 3.58658, 493: 3.57298, 494: 3.5594, 495: 3.54586, 496: 3.53235, 497: 3.51886, 498: 3.50541, 499: 3.49203, 500: 3.47871, 501: 3.46547, 502: 3.45229, 503: 3.43919, 504: 3.42614, 505: 3.41314, 506: 3.40019, 507: 3.3873, 508: 3.37446, 509: 3.36165, 510: 3.34885, 511: 3.33608, 512: 3.32334, 513: 3.31061, 514: 3.29796, 515: 3.28538, 516: 3.27287, 517: 3.26043, 518: 3.24807, 519: 3.23576, 520: 3.22352, 521: 3.21135, 522: 3.19923, 523: 3.18718, 524: 3.17551, 525: 3.16424, 526: 3.15336, 527: 3.14287, 528: 3.13276, 529: 3.12302, 530: 3.11364, 531: 3.10463, 532: 3.09597, 533: 3.08767, 534: 3.07937, 535: 3.07104, 536: 3.06271, 537: 3.05436, 538: 3.046, 539: 3.03765, 540: 3.0293, 541: 3.02095, 542: 3.0126, 543: 3.00426, 544: 2.99598, 545: 2.98776, 546: 2.97959, 547: 2.97149, 548: 2.96344, 549: 2.9554, 550: 2.94737, 551: 2.93935, 552: 2.93134, 553: 2.92334, 554: 2.91527, 555: 2.90715, 556: 2.89896, 557: 2.89072, 558: 2.88241, 559: 2.87371, 560: 2.86463, 561: 2.85515, 562: 2.84529, 563: 2.83503, 564: 2.82438, 565: 2.81331, 566: 2.80184, 567: 2.78997, 568: 2.77769, 569: 2.76538, 570: 2.75304, 571: 2.74067, 572: 2.72827, 573: 2.71583, 574: 2.70325, 575: 2.69053, 576: 2.67766, 577: 2.66465, 578: 2.65149, 579: 2.63814, 580: 2.62458, 581: 2.61083, 582: 2.59688, 583: 2.58272, 584: 2.56891, 585: 2.55544, 586: 2.54231, 587: 2.52953, 588: 2.51708, 589: 2.50505, 590: 2.49343, 591: 2.48222, 592: 2.47143, 593: 2.46105, 594: 2.45061, 595: 2.44011, 596: 2.42956, 597: 2.41895, 598: 2.40829, 599: 2.39759, 600: 2.38685, 601: 2.37607, 602: 2.36525, 603: 2.35439, 604: 2.34373, 605: 2.33328, 606: 2.32303, 607: 2.31299, 608: 2.30315, 609: 2.29363, 610: 2.28443, 611: 2.27555, 612: 2.26698, 613: 2.25873, 614: 2.25081, 615: 2.24322, 616: 2.23595, 617: 2.229, 618: 2.22238, 619: 2.21555, 620: 2.2085, 621: 2.20123, 622: 2.19375, 623: 2.18605, 624: 2.17815, 625: 2.17003, 626: 2.16171, 627: 2.15317, 628: 2.14443, 629: 2.13594, 630: 2.12771, 631: 2.11974, 632: 2.11203, 633: 2.10458, 634: 2.09739, 635: 2.09046, 636: 2.0838, 637: 2.0774, 638: 2.07127, 639: 2.06515, 640: 2.05905, 641: 2.05298, 642: 2.04692, 643: 2.04088, 644: 2.03487, 645: 2.02889, 646: 2.02294, 647: 2.01701, 648: 2.01111, 649: 2.00523, 650: 1.99937, 651: 1.99353, 652: 1.98772, 653: 1.98192, 654: 1.97614, 655: 1.97038, 656: 1.96465, 657: 1.95893, 658: 1.95323, 659: 1.94755, 660: 1.94188, 661: 1.93622, 662: 1.93058, 663: 1.92496, 664: 1.91935, 665: 1.91377, 666: 1.90821, 667: 1.90267, 668: 1.89715, 669: 1.89165, 670: 1.88617, 671: 1.8807, 672: 1.87525, 673: 1.86981, 674: 1.86439, 675: 1.859, 676: 1.85363, 677: 1.84827, 678: 1.84294, 679: 1.83762, 680: 1.83232, 681: 1.82702, 682: 1.82174, 683: 1.81647, 684: 1.81122, 685: 1.80599, 686: 1.80079, 687: 1.79561, 688: 1.79045, 689: 1.78531, 690: 1.7802, 691: 1.7751, 692: 1.77003, 693: 1.76498, 694: 1.75995, 695: 1.75494, 696: 1.74995, 697: 1.74498, 698: 1.74003, 699: 1.73508, 700: 1.73015, 701: 1.72523, 702: 1.72032, 703: 1.71542, 704: 1.71054, 705: 1.70568, 706: 1.70084, 707: 1.69602, 708: 1.69122, 709: 1.68643, 710: 1.68166, 711: 1.67691, 712: 1.67216, 713: 1.66744, 714: 1.66273, 715: 1.65804, 716: 1.65337, 717: 1.64872, 718: 1.64409, 719: 1.63946, 720: 1.63485, 721: 1.63024, 722: 1.62564, 723: 1.62105, 724: 1.61648, 725: 1.61192, 726: 1.60738, 727: 1.60285, 728: 1.59833, 729: 1.59384, 730: 1.58936, 731: 1.5849, 732: 1.58046, 733: 1.57603, 734: 1.57171, 735: 1.56746, 736: 1.56327, 737: 1.55912, 738: 1.55499, 739: 1.55086, 740: 1.54672, 741: 1.54259, 742: 1.53846, 743: 1.53434, 744: 1.53025, 745: 1.52617, 746: 1.52211, 747: 1.51804, 748: 1.51397, 749: 1.50989, 750: 1.50579, 755: 1.48758, 760: 1.46974, 765: 1.45224, 770: 1.43513, 775: 1.41845, 780: 1.40221, 785: 1.3864, 790: 1.37102, 795: 1.35606, 800: 1.34148, 805: 1.32727, 810: 1.31342, 815: 1.29989, 820: 1.28653, 825: 1.27332, 830: 1.26023, 835: 1.24724, 840: 1.23431, 845: 1.22159, 850: 1.20906, 855: 1.19673, 860: 1.1846, 865: 1.17267, 870: 1.16087, 875: 1.14921, 880: 1.13769, 885: 1.1263, 890: 1.11505, 895: 1.10377, 900: 1.09247, 905: 1.08115, 910: 1.0698, 915: 1.05843, 920: 1.0472, 925: 1.03612, 930: 1.02518, 935: 1.01438, 940: 1.00372, 945: 0.993033, 950: 0.982314, 955: 0.971564, 960: 0.960784, 965: 0.949973, 970: 0.939164, 975: 0.928358, 980: 0.917553, 985: 0.906751, 990: 0.895952, 995: 0.885288, 1000: 0.874759, 1005: 0.864367, 1010: 0.85411, 1015: 0.843989, 1020: 0.834025, 1025: 0.824218, 1030: 0.814568, 1035: 0.805074, 1040: 0.795738, 1045: 0.786621, 1050: 0.777725, 1055: 0.769048, 1060: 0.760591, 1065: 0.752355, 1070: 0.744303, 1075: 0.736435, 1080: 0.728753, 1085: 0.721256, 1090: 0.713943, 1095: 0.70665, 1100: 0.699376, 1105: 0.692121, 1110: 0.684885, 1115: 0.677669, 1120: 0.670614, 1125: 0.663722, 1130: 0.656991, 1135: 0.650423, 1140: 0.644016, 1145: 0.637739, 1150: 0.63159, 1155: 0.62557, 1160: 0.619679, 1165: 0.613917, 1170: 0.608183, 1175: 0.602477, 1180: 0.5968, 1185: 0.591151, 1190: 0.58553, 1195: 0.579915, 1200: 0.574308, 1205: 0.568708, 1210: 0.563115, 1215: 0.557529, 1220: 0.55202, 1225: 0.546589, 1230: 0.541235, 1235: 0.535959, 1240: 0.53076, 1245: 0.525674, 1250: 0.5207, 1255: 0.515838, 1260: 0.511089, 1265: 0.506452, 1270: 0.501939, 1275: 0.497549, 1280: 0.493282, 1285: 0.489138, 1290: 0.485118, 1295: 0.481078, 1300: 0.477018, 1305: 0.472939, 1310: 0.46884, 1315: 0.464722, 1320: 0.460602, 1325: 0.456481, 1330: 0.452357, 1335: 0.448232, 1340: 0.444105, 1345: 0.440077, 1350: 0.436148, 1355: 0.432318, 1360: 0.428587, 1365: 0.424955, 1370: 0.421413, 1375: 0.417961, 1380: 0.414598, 1385: 0.411326, 1390: 0.408144, 1395: 0.404981, 1400: 0.401837, 1405: 0.398713, 1410: 0.395609, 1415: 0.392524, 1420: 0.389494, 1425: 0.386517, 1430: 0.38359, 1435: 0.38071, 1440: 0.377873, 1445: 0.375066, 1450: 0.372286, 1455: 0.369532, 1460: 0.366801, 1465: 0.364092, 1470: 0.361421, 1475: 0.358787, 1480: 0.356187, 1485: 0.35362, 1490: 0.351085, 1495: 0.348559, 1500: 0.346039, 1510: 0.341104, 1520: 0.336232, 1530: 0.331423, 1540: 0.326684, 1550: 0.322015, 1560: 0.317415, 1570: 0.312883, 1580: 0.308416, 1590: 0.304021, 1600: 0.299696, 1610: 0.295436, 1620: 0.291239, 1630: 0.287103, 1640: 0.283038, 1650: 0.279042, 1660: 0.275113, 1670: 0.271248, 1680: 0.267444, 1690: 0.263695, 1700: 0.260001, 1710: 0.256361, 1720: 0.252776, 1730: 0.249245, 1740: 0.24583, 1750: 0.24253, 1760: 0.239345, 1770: 0.236276, 1780: 0.233322, 1790: 0.230461, 1800: 0.227692, 1810: 0.225016, 1820: 0.222432, 1830: 0.219941, 1840: 0.217521, 1850: 0.21517, 1860: 0.21289, 1870: 0.210679, 1880: 0.20854, 1890: 0.206453, 1900: 0.204419, 1910: 0.202439, 1920: 0.200511, 1930: 0.198637, 1940: 0.196772, 1950: 0.194914, 1960: 0.193065, 1970: 0.191225, 1980: 0.189393, 1990: 0.187555, 2000: 0.18571, 2010: 0.183859, 2020: 0.182001, 2030: 0.180138, 2040: 0.178314, 2050: 0.17653, 2060: 0.174786, 2070: 0.173083, 2080: 0.171419, 2090: 0.169735, 2100: 0.16803, 2110: 0.166305, 2120: 0.164559, 2130: 0.162792, 2140: 0.161051, 2150: 0.159335, 2160: 0.157644, 2170: 0.155978, 2180: 0.154337, 2190: 0.152744, 2200: 0.151198, 2210: 0.1497, 2220: 0.14825, 2230: 0.146847, 2240: 0.145447, 2250: 0.14405, 2260: 0.142657, 2270: 0.141267, 2280: 0.139881, 2290: 0.138542, 2300: 0.137251, 2310: 0.136009, 2320: 0.134814, 2330: 0.133667, 2340: 0.132574, 2350: 0.131534, 2360: 0.130547, 2370: 0.129613, 2380: 0.128733, 2390: 0.12786, 2400: 0.126993, 2410: 0.126133, 2420: 0.12528, 2430: 0.124434, 2440: 0.123588, 2450: 0.122743, 2460: 0.121897, 2470: 0.121052, 2480: 0.120207, 2490: 0.119317, 2500: 0.118381, 2510: 0.1174, 2520: 0.116373, 2530: 0.1153, 2540: 0.114203, 2550: 0.113081, 2560: 0.111935, 2570: 0.110763, 2580: 0.109567, 2590: 0.10839, 2600: 0.107233, 2610: 0.106095, 2620: 0.104976, 2630: 0.103878, 2640: 0.102793, 2650: 0.101721, 2660: 0.100664, 2670: 0.0996203, 2680: 0.0985906, 2690: 0.0975693, 2700: 0.0965566, 2710: 0.0955524, 2720: 0.0945567, 2730: 0.0935695, 2740: 0.092594, 2750: 0.0916299, 2760: 0.0906775, 2770: 0.0897366, 2780: 0.0888073, 2790: 0.0878961, 2800: 0.0870029, 2810: 0.0861279, 2820: 0.085271, 2830: 0.0844322, 2840: 0.0836129, 2850: 0.0828131, 2860: 0.0820327, 2870: 0.0812718, 2880: 0.0805304, 2890: 0.0797877, 2900: 0.0790437, 2910: 0.0782984, 2920: 0.0775519, 2930: 0.0768041, 2940: 0.0760604, 2950: 0.0753208, 2960: 0.0745852, 2970: 0.0738538, 2980: 0.0731264, 2990: 0.0724089, 3000: 0.071701, 3010: 0.071003, 3020: 0.0703147, 3030: 0.0696362, 3040: 0.0689651, 3050: 0.0683014, 3060: 0.067645, 3070: 0.066996, 3080: 0.0663545, 3090: 0.0657172, 3100: 0.0650843, 3110: 0.0644557, 3120: 0.0638315, 3130: 0.0632116, 3140: 0.0626022, 3150: 0.0620032, 3160: 0.0614148, 3170: 0.0608368, 3180: 0.0602692, 3190: 0.0597108, 3200: 0.0591614, 3210: 0.0586212, 3220: 0.0580901, 3230: 0.0575681, 3240: 0.0570567, 3250: 0.056556, 3260: 0.056066, 3270: 0.0555866, 3280: 0.0551179, 3290: 0.0546546, 3300: 0.0541965, 3310: 0.0537437, 3320: 0.0532962, 3330: 0.0528541, 3340: 0.0524165, 3350: 0.0519834, 3360: 0.051555, 3370: 0.0511311, 3380: 0.0507118, 3390: 0.0502994, 3400: 0.049894, 3410: 0.0494955, 3420: 0.049104, 3430: 0.0487195, 3440: 0.0483436, 3450: 0.0479765, 3460: 0.0476181, 3470: 0.0472683, 3480: 0.0469273, 3490: 0.0465889, 3500: 0.046253, 3510: 0.0459197, 3520: 0.045589, 3530: 0.0452609, 3540: 0.0449396, 3550: 0.0446252, 3560: 0.0443178, 3570: 0.0440172, 3580: 0.0437235, 3590: 0.0434351, 3600: 0.043152, 3610: 0.0428743, 3620: 0.0426019, 3630: 0.0423348, 3640: 0.042065, 3650: 0.0417925, 3660: 0.0415172, 3670: 0.0412392, 3680: 0.0409585, 3690: 0.0406757, 3700: 0.040391, 3710: 0.0401043, 3720: 0.0398156, 3730: 0.0395249, 3740: 0.0392446, 3750: 0.0389747, 3760: 0.0387153, 3770: 0.0384664, 3780: 0.0382279, 3790: 0.037998, 3800: 0.0377769, 3810: 0.0375644, 3820: 0.0373607, 3830: 0.0371656, 3840: 0.0369748, 3850: 0.0367883, 3860: 0.036606, 3870: 0.036428, 3880: 0.0362543, 3890: 0.0360805, 3900: 0.0359067, 3910: 0.0357329, 3920: 0.035559, 3930: 0.035385, 3940: 0.0352111, 3950: 0.0350371, 3960: 0.0348632, 3970: 0.0346892, 3980: 0.0345152, 3990: 0.0343493, 4000: 0.0341915, 4010: 0.0340416, 4020: 0.0338999, 4030: 0.0337662, 4040: 0.0336376, 4050: 0.0335143, 4060: 0.0333962, 4070: 0.0332832, 4080: 0.0331755, 4090: 0.0330605, 4100: 0.0329382, 4110: 0.0328088, 4120: 0.032672, 4130: 0.0325281, 4140: 0.0323811, 4150: 0.032231, 4160: 0.0320779, 4170: 0.0319217, 4180: 0.0317625, 4190: 0.0316046, 4200: 0.0314482, 4210: 0.031293, 4220: 0.0311393, 4230: 0.0309869, 4240: 0.0308362, 4250: 0.0306871, 4260: 0.0305398, 4270: 0.0303941, 4280: 0.0302501, 4290: 0.0301077, 4300: 0.0299669, 4310: 0.0298278, 4320: 0.0296904, 4330: 0.0295545, 4340: 0.0294206, 4350: 0.0292884, 4360: 0.0291582, 4370: 0.0290297, 4380: 0.0289032, 4390: 0.0287813, 4400: 0.0286642, 4410: 0.0285517, 4420: 0.028444, 4430: 0.028341, 4440: 0.028243, 4450: 0.0281499, 4460: 0.0280618, 4470: 0.0279787, 4480: 0.0279006, 4490: 0.0278232, 4500: 0.0277467, 4510: 0.0276709, 4520: 0.0275959, 4530: 0.0275217, 4540: 0.0274486, 4550: 0.0273764, 4560: 0.0273052, 4570: 0.0272351, 4580: 0.0271659, 4590: 0.0270975, 4600: 0.0270298, 4610: 0.0269628, 4620: 0.0268965, 4630: 0.0268308, 4640: 0.0267673, 4650: 0.0267059, 4660: 0.0266467, 4670: 0.0265895, 4680: 0.0265344, 4690: 0.0264812, 4700: 0.0264299, 4710: 0.0263805, 4720: 0.026333, 4730: 0.0262874, 4740: 0.0262415, 4750: 0.0261952, 4760: 0.0261487, 4770: 0.0261019, 4780: 0.0260548, 4790: 0.0260071, 4800: 0.0259588, 4810: 0.02591, 4820: 0.0258606, 4830: 0.0258106, 4840: 0.0257615, 4850: 0.0257132, 4860: 0.0256657, 4870: 0.025619, 4880: 0.0255732, 4890: 0.0255279, 4900: 0.0254833, 4910: 0.0254392, 4920: 0.0253958, 4930: 0.0253529, 4940: 0.0253115, 4950: 0.0252715, 4960: 0.0252329, 4970: 0.0251957, 4980: 0.0251599, 4990: 0.0251242, 5000: 0.0250884, 5010: 0.0250527, 5020: 0.025017, 5030: 0.0249813, 5040: 0.0249445, 5050: 0.0249067, 5060: 0.0248677, 5070: 0.0248277, 5080: 0.0247865, 5090: 0.0247465, 5100: 0.0247075, 5110: 0.0246697, 5120: 0.024633, 5130: 0.0245973, 5140: 0.0245639, 5150: 0.0245327, 5160: 0.0245036, 5170: 0.0244768, 5180: 0.0244522, 5190: 0.0244283, 5200: 0.0244053, 5210: 0.0243831, 5220: 0.0243617, 5230: 0.0243411, 5240: 0.0243217, 5250: 0.0243035, 5260: 0.0242865, 5270: 0.0242707, 5280: 0.0242561, 5290: 0.0242418, 5300: 0.024228, 5310: 0.0242145, 5320: 0.0242014, 5330: 0.0241887, 5340: 0.0241757, 5350: 0.0241625, 5360: 0.0241489, 5370: 0.024135, 5380: 0.0241209, 5390: 0.0241075, 5400: 0.024095, 5410: 0.0240833, 5420: 0.0240724, 5430: 0.0240623, 5440: 0.0240541, 5450: 0.0240478, 5460: 0.0240435, 5470: 0.024041, 5480: 0.0240404, 5490: 0.0240406, 5500: 0.0240416, 5510: 0.0240434, 5520: 0.024046, 5530: 0.0240494, 5540: 0.0240549, 5550: 0.0240625, 5560: 0.0240722, 5570: 0.0240839, 5580: 0.0240978, 5590: 0.0241133, 5600: 0.0241305, 5610: 0.0241494, 5620: 0.02417, 5630: 0.0241923, 5640: 0.024217, 5650: 0.0242441, 5660: 0.0242735, 5670: 0.0243054, 5680: 0.0243396, 5690: 0.0243769, 5700: 0.0244172, 5710: 0.0244606, 5720: 0.0245071, 5730: 0.0245566, 5740: 0.0246103, 5750: 0.0246682, 5760: 0.0247302, 5770: 0.0247965, 5780: 0.0248669, 5790: 0.0249405, 5800: 0.0250172, 5810: 0.0250969, 5820: 0.0251798, 5830: 0.0252658, 5840: 0.0253547, 5850: 0.0254437, 5860: 0.0255326, 5870: 0.0256216, 5880: 0.0257106, 5890: 0.0257995, 5900: 0.0258885, 5910: 0.0259774, 5920: 0.0260664, 5930: 0.0261553, 5940: 0.0262443, 5950: 0.0263333, 5960: 0.0264222, 5970: 0.0265112, 5980: 0.0266001, 5990: 0.0266891, 6000: 0.026778}
observed_dielectron_0={250: 5.18233, 251: 4.38895, 252: 3.59557, 253: 2.97861, 254: 2.70622, 255: 2.69533, 256: 2.79857, 257: 2.9953, 258: 3.26473, 259: 3.5864, 260: 3.958, 261: 4.37196, 262: 4.72772, 263: 4.96262, 264: 5.07714, 265: 5.05605, 266: 4.85409, 267: 4.56767, 268: 4.27447, 269: 3.9713, 270: 3.71945, 271: 3.55966, 272: 3.45253, 273: 3.3258, 274: 3.20459, 275: 3.04242, 276: 2.82489, 277: 2.57646, 278: 2.34307, 279: 2.1233, 280: 1.92205, 281: 1.78692, 282: 1.71111, 283: 1.67222, 284: 1.65905, 285: 1.68909, 286: 1.72459, 287: 1.7722, 288: 1.84084, 289: 1.92939, 290: 2.03531, 291: 2.19337, 292: 2.34922, 293: 2.50563, 294: 2.62861, 295: 2.70509, 296: 2.69526, 297: 2.60847, 298: 2.45722, 299: 2.25429, 300: 2.02573, 301: 1.80151, 302: 1.61913, 303: 1.48133, 304: 1.40681, 305: 1.3929, 306: 1.43876, 307: 1.55133, 308: 1.71293, 309: 1.91538, 310: 2.12794, 311: 2.34905, 312: 2.55177, 313: 2.72408, 314: 2.87018, 315: 2.98917, 316: 3.08207, 317: 3.15096, 318: 3.20565, 319: 3.23745, 320: 3.25753, 321: 3.25821, 322: 3.23189, 323: 3.19134, 324: 3.13455, 325: 3.06191, 326: 2.97524, 327: 2.89017, 328: 2.7971, 329: 2.71265, 330: 2.63825, 331: 2.57752, 332: 2.52495, 333: 2.48416, 334: 2.44484, 335: 2.40568, 336: 2.36436, 337: 2.32047, 338: 2.25387, 339: 2.21107, 340: 2.17137, 341: 2.13929, 342: 2.11467, 343: 2.11952, 344: 2.10605, 345: 2.09544, 346: 2.08211, 347: 2.06151, 348: 2.0297, 349: 1.98843, 350: 1.9437, 351: 1.90639, 352: 1.89075, 353: 1.90845, 354: 1.96037, 355: 2.04587, 356: 2.14607, 357: 2.24481, 358: 2.32908, 359: 2.39451, 360: 2.43496, 361: 2.45985, 362: 2.47499, 363: 2.48545, 364: 2.49551, 365: 2.50902, 366: 2.52778, 367: 2.55112, 368: 2.5768, 369: 2.60119, 370: 2.62104, 371: 2.63205, 372: 2.63309, 373: 2.62149, 374: 2.5963, 375: 2.55612, 376: 2.50096, 377: 2.4291, 378: 2.34397, 379: 2.25848, 380: 2.18839, 381: 2.14669, 382: 2.14217, 383: 2.17382, 384: 2.22711, 385: 2.28672, 386: 2.33786, 387: 2.3713, 388: 2.38558, 389: 2.38006, 390: 2.35214, 391: 2.29962, 392: 2.21219, 393: 2.09147, 394: 1.96897, 395: 1.8792, 396: 1.85231, 397: 1.90395, 398: 2.01954, 399: 2.16169, 400: 2.30307, 401: 2.40739, 402: 2.47479, 403: 2.51798, 404: 2.55065, 405: 2.55953, 406: 2.55797, 407: 2.54212, 408: 2.51146, 409: 2.45767, 410: 2.38749, 411: 2.29847, 412: 2.1991, 413: 2.1009, 414: 2.0156, 415: 1.96427, 416: 1.94833, 417: 1.96025, 418: 1.99295, 419: 2.0377, 420: 2.0746, 421: 2.10737, 422: 2.1267, 423: 2.13289, 424: 2.13015, 425: 2.11205, 426: 2.07703, 427: 2.03359, 428: 1.97491, 429: 1.89196, 430: 1.78628, 431: 1.66829, 432: 1.53582, 433: 1.41127, 434: 1.30279, 435: 1.22018, 436: 1.15869, 437: 1.11942, 438: 1.081, 439: 1.04569, 440: 1.01274, 441: 0.979742, 442: 0.950357, 443: 0.929248, 444: 0.922453, 445: 0.928265, 446: 0.946616, 447: 0.973515, 448: 1.01059, 449: 1.0466, 450: 1.08496, 451: 1.12511, 452: 1.16005, 453: 1.19184, 454: 1.22061, 455: 1.24327, 456: 1.25313, 457: 1.25933, 458: 1.25899, 459: 1.2479, 460: 1.21888, 461: 1.17608, 462: 1.12261, 463: 1.05128, 464: 0.970572, 465: 0.88894, 466: 0.810896, 467: 0.73978, 468: 0.681091, 469: 0.63861, 470: 0.611366, 471: 0.597509, 472: 0.593908, 473: 0.604392, 474: 0.624751, 475: 0.659915, 476: 0.708422, 477: 0.764084, 478: 0.817186, 479: 0.868551, 480: 0.910623, 481: 0.942205, 482: 0.958718, 483: 0.972122, 484: 0.969298, 485: 0.95832, 486: 0.93491, 487: 0.905176, 488: 0.861332, 489: 0.817888, 490: 0.770592, 491: 0.727218, 492: 0.691987, 493: 0.668729, 494: 0.659164, 495: 0.665181, 496: 0.678555, 497: 0.703297, 498: 0.737486, 499: 0.78056, 500: 0.822161, 501: 0.867344, 502: 0.910546, 503: 0.946059, 504: 0.970436, 505: 0.993342, 506: 1.00498, 507: 1.01186, 508: 1.01335, 509: 1.01338, 510: 0.999786, 511: 0.98848, 512: 0.973432, 513: 0.957553, 514: 0.932011, 515: 0.913995, 516: 0.889124, 517: 0.861833, 518: 0.829905, 519: 0.803296, 520: 0.774387, 521: 0.747231, 522: 0.715454, 523: 0.692185, 524: 0.667634, 525: 0.643711, 526: 0.627356, 527: 0.624222, 528: 0.631983, 529: 0.664707, 530: 0.720468, 531: 0.792018, 532: 0.874001, 533: 0.956857, 534: 1.02708, 535: 1.07606, 536: 1.1098, 537: 1.1283, 538: 1.13846, 539: 1.13567, 540: 1.13228, 541: 1.1239, 542: 1.11109, 543: 1.09067, 544: 1.07099, 545: 1.05373, 546: 1.04041, 547: 1.03681, 548: 1.03841, 549: 1.04946, 550: 1.06456, 551: 1.08502, 552: 1.1052, 553: 1.12947, 554: 1.15283, 555: 1.17508, 556: 1.19358, 557: 1.20713, 558: 1.21914, 559: 1.22667, 560: 1.22773, 561: 1.22501, 562: 1.22053, 563: 1.21269, 564: 1.20169, 565: 1.19351, 566: 1.18271, 567: 1.1663, 568: 1.13588, 569: 1.08701, 570: 1.02043, 571: 0.943362, 572: 0.862335, 573: 0.789929, 574: 0.732972, 575: 0.690498, 576: 0.66113, 577: 0.642327, 578: 0.62666, 579: 0.616364, 580: 0.605992, 581: 0.594511, 582: 0.580417, 583: 0.56625, 584: 0.551645, 585: 0.549449, 586: 0.587932, 587: 0.681842, 588: 0.831261, 589: 0.983917, 590: 1.1302, 591: 1.24117, 592: 1.3012, 593: 1.31025, 594: 1.31928, 595: 1.32639, 596: 1.33219, 597: 1.33676, 598: 1.34198, 599: 1.34587, 600: 1.3477, 601: 1.34801, 602: 1.34823, 603: 1.34552, 604: 1.34215, 605: 1.33873, 606: 1.33334, 607: 1.32633, 608: 1.31731, 609: 1.30536, 610: 1.28154, 611: 1.22753, 612: 1.13677, 613: 1.02448, 614: 0.903425, 615: 0.789245, 616: 0.702449, 617: 0.651474, 618: 0.624264, 619: 0.605947, 620: 0.592048, 621: 0.581219, 622: 0.57148, 623: 0.563361, 624: 0.561423, 625: 0.564814, 626: 0.577813, 627: 0.599799, 628: 0.628158, 629: 0.65947, 630: 0.692528, 631: 0.722041, 632: 0.745961, 633: 0.764289, 634: 0.778265, 635: 0.78801, 636: 0.794735, 637: 0.797692, 638: 0.79802, 639: 0.795631, 640: 0.790423, 641: 0.781992, 642: 0.767701, 643: 0.746375, 644: 0.718158, 645: 0.682187, 646: 0.638845, 647: 0.592079, 648: 0.543769, 649: 0.494803, 650: 0.449654, 651: 0.409269, 652: 0.376322, 653: 0.350116, 654: 0.33065, 655: 0.315576, 656: 0.303918, 657: 0.294707, 658: 0.287543, 659: 0.282407, 660: 0.279418, 661: 0.279032, 662: 0.281779, 663: 0.287911, 664: 0.297458, 665: 0.310319, 666: 0.325864, 667: 0.343134, 668: 0.361316, 669: 0.379281, 670: 0.39623, 671: 0.41144, 672: 0.424857, 673: 0.43607, 674: 0.444892, 675: 0.451229, 676: 0.455224, 677: 0.456527, 678: 0.455184, 679: 0.451477, 680: 0.445564, 681: 0.437737, 682: 0.428286, 683: 0.41769, 684: 0.406925, 685: 0.396576, 686: 0.387343, 687: 0.379676, 688: 0.373901, 689: 0.369653, 690: 0.366712, 691: 0.364516, 692: 0.362516, 693: 0.360127, 694: 0.356929, 695: 0.352431, 696: 0.346458, 697: 0.339397, 698: 0.331256, 699: 0.322548, 700: 0.31396, 701: 0.305815, 702: 0.298455, 703: 0.292172, 704: 0.286813, 705: 0.282261, 706: 0.278317, 707: 0.274543, 708: 0.270913, 709: 0.267552, 710: 0.264876, 711: 0.264048, 712: 0.267796, 713: 0.280688, 714: 0.30515, 715: 0.341114, 716: 0.387158, 717: 0.440128, 718: 0.495925, 719: 0.551021, 720: 0.606362, 721: 0.653172, 722: 0.691224, 723: 0.719422, 724: 0.738555, 725: 0.746685, 726: 0.752727, 727: 0.75724, 728: 0.760701, 729: 0.762909, 730: 0.764298, 731: 0.764939, 732: 0.764651, 733: 0.764149, 734: 0.762997, 735: 0.76136, 736: 0.75937, 737: 0.757544, 738: 0.756946, 739: 0.759785, 740: 0.766674, 741: 0.776462, 742: 0.789002, 743: 0.802437, 744: 0.81437, 745: 0.8243, 746: 0.833516, 747: 0.844806, 748: 0.858703, 749: 0.884372, 750: 0.908104, 755: 1.01547, 760: 1.07498, 765: 1.11276, 770: 1.10915, 775: 1.09306, 780: 1.08255, 785: 1.05525, 790: 0.96737, 795: 0.877851, 800: 0.781678, 805: 0.650391, 810: 0.528239, 815: 0.462876, 820: 0.39718, 825: 0.336832, 830: 0.306736, 835: 0.288922, 840: 0.284672, 845: 0.289126, 850: 0.295298, 855: 0.305353, 860: 0.328215, 865: 0.382429, 870: 0.440443, 875: 0.501261, 880: 0.568245, 885: 0.625448, 890: 0.651056, 895: 0.67282, 900: 0.685646, 905: 0.680737, 910: 0.662345, 915: 0.631131, 920: 0.59103, 925: 0.533536, 930: 0.464929, 935: 0.397551, 940: 0.329869, 945: 0.259298, 950: 0.212822, 955: 0.202611, 960: 0.211124, 965: 0.232838, 970: 0.261976, 975: 0.289675, 980: 0.302439, 985: 0.305181, 990: 0.298897, 995: 0.290272, 1000: 0.278512, 1005: 0.264103, 1010: 0.244345, 1015: 0.222405, 1020: 0.1966, 1025: 0.187689, 1030: 0.192431, 1035: 0.20551, 1040: 0.224582, 1045: 0.253462, 1050: 0.275327, 1055: 0.290961, 1060: 0.306156, 1065: 0.320119, 1070: 0.330503, 1075: 0.333811, 1080: 0.333316, 1085: 0.313514, 1090: 0.291455, 1095: 0.287882, 1100: 0.288524, 1105: 0.292226, 1110: 0.31466, 1115: 0.339812, 1120: 0.34413, 1125: 0.344705, 1130: 0.342072, 1135: 0.336619, 1140: 0.309258, 1145: 0.266179, 1150: 0.22358, 1155: 0.184049, 1160: 0.147187, 1165: 0.134406, 1170: 0.145042, 1175: 0.166867, 1180: 0.201552, 1185: 0.240033, 1190: 0.275171, 1195: 0.304815, 1200: 0.32385, 1205: 0.329728, 1210: 0.331888, 1215: 0.334729, 1220: 0.337055, 1225: 0.33838, 1230: 0.336568, 1235: 0.314444, 1240: 0.272576, 1245: 0.224702, 1250: 0.179407, 1255: 0.137759, 1260: 0.117369, 1265: 0.121936, 1270: 0.13987, 1275: 0.159592, 1280: 0.178387, 1285: 0.195882, 1290: 0.20816, 1295: 0.212683, 1300: 0.212715, 1305: 0.208804, 1310: 0.196463, 1315: 0.182749, 1320: 0.171045, 1325: 0.16167, 1330: 0.156813, 1335: 0.160774, 1340: 0.165885, 1345: 0.169185, 1350: 0.169798, 1355: 0.167038, 1360: 0.159604, 1365: 0.147158, 1370: 0.13027, 1375: 0.113553, 1380: 0.0995618, 1385: 0.0900347, 1390: 0.086122, 1395: 0.0877194, 1400: 0.0904187, 1405: 0.0927909, 1410: 0.0941432, 1415: 0.0957463, 1420: 0.0987669, 1425: 0.103108, 1430: 0.108071, 1435: 0.114448, 1440: 0.120085, 1445: 0.123373, 1450: 0.124478, 1455: 0.124343, 1460: 0.123007, 1465: 0.120507, 1470: 0.116181, 1475: 0.11053, 1480: 0.104076, 1485: 0.0978012, 1490: 0.0924685, 1495: 0.0893134, 1500: 0.0865218, 1510: 0.0859739, 1520: 0.0889258, 1530: 0.0926885, 1540: 0.0956976, 1550: 0.0986736, 1560: 0.0975725, 1570: 0.0916509, 1580: 0.0816926, 1590: 0.072714, 1600: 0.0658674, 1610: 0.0608116, 1620: 0.0589182, 1630: 0.06595, 1640: 0.077814, 1650: 0.0895878, 1660: 0.104688, 1670: 0.126103, 1680: 0.139381, 1690: 0.148068, 1700: 0.156781, 1710: 0.162554, 1720: 0.161151, 1730: 0.161679, 1740: 0.157734, 1750: 0.148266, 1760: 0.137933, 1770: 0.126563, 1780: 0.112631, 1790: 0.0995001, 1800: 0.0932604, 1810: 0.0880056, 1820: 0.0836253, 1830: 0.0812121, 1840: 0.0800446, 1850: 0.0751494, 1860: 0.0682615, 1870: 0.0597044, 1880: 0.0508131, 1890: 0.0437297, 1900: 0.0389461, 1910: 0.035889, 1920: 0.0344352, 1930: 0.0339192, 1940: 0.0331394, 1950: 0.0318628, 1960: 0.0306254, 1970: 0.030217, 1980: 0.0309543, 1990: 0.0324207, 2000: 0.0352893, 2010: 0.0416062, 2020: 0.0530293, 2030: 0.0679752, 2040: 0.0834965, 2050: 0.0980195, 2060: 0.108953, 2070: 0.114111, 2080: 0.114898, 2090: 0.114515, 2100: 0.113628, 2110: 0.112489, 2120: 0.111139, 2130: 0.102396, 2140: 0.0862459, 2150: 0.0698628, 2160: 0.0535307, 2170: 0.0374609, 2180: 0.0290199, 2190: 0.0285771, 2200: 0.0306075, 2210: 0.0352244, 2220: 0.0435181, 2230: 0.0536539, 2240: 0.0637868, 2250: 0.0718258, 2260: 0.0771041, 2270: 0.0784182, 2280: 0.0779084, 2290: 0.0770246, 2300: 0.0770587, 2310: 0.0772277, 2320: 0.0775937, 2330: 0.0797954, 2340: 0.0839203, 2350: 0.0875825, 2360: 0.091583, 2370: 0.0955277, 2380: 0.0959187, 2390: 0.0935767, 2400: 0.0909303, 2410: 0.0923561, 2420: 0.093203, 2430: 0.0927863, 2440: 0.0911289, 2450: 0.0894918, 2460: 0.0837973, 2470: 0.0790843, 2480: 0.0772562, 2490: 0.0769483, 2500: 0.0751307, 2510: 0.0715125, 2520: 0.0666458, 2530: 0.0605159, 2540: 0.0547034, 2550: 0.0511956, 2560: 0.0501062, 2570: 0.0503558, 2580: 0.0520978, 2590: 0.0540736, 2600: 0.0551393, 2610: 0.0553253, 2620: 0.0548695, 2630: 0.0528759, 2640: 0.0492611, 2650: 0.0444881, 2660: 0.0391826, 2670: 0.034043, 2680: 0.0301245, 2690: 0.0276943, 2700: 0.0263693, 2710: 0.0257027, 2720: 0.0252246, 2730: 0.0249159, 2740: 0.0246863, 2750: 0.0245093, 2760: 0.0243581, 2770: 0.0242298, 2780: 0.024093, 2790: 0.0239919, 2800: 0.0238934, 2810: 0.0238036, 2820: 0.0237215, 2830: 0.0236425, 2840: 0.0235684, 2850: 0.0235019, 2860: 0.0234367, 2870: 0.0233665, 2880: 0.0233041, 2890: 0.0232438, 2900: 0.0231813, 2910: 0.0231223, 2920: 0.0230731, 2930: 0.0230212, 2940: 0.0229643, 2950: 0.0229104, 2960: 0.0228619, 2970: 0.022812, 2980: 0.0227611, 2990: 0.0227169, 3000: 0.0226707, 3010: 0.0226282, 3020: 0.0225805, 3030: 0.0225341, 3040: 0.0224901, 3050: 0.0224542, 3060: 0.0224114, 3070: 0.0223739, 3080: 0.0223379, 3090: 0.0222979, 3100: 0.0222578, 3110: 0.0222168, 3120: 0.0221769, 3130: 0.0221389, 3140: 0.0221039, 3150: 0.0220661, 3160: 0.0220342, 3170: 0.0220006, 3180: 0.0219663, 3190: 0.0219294, 3200: 0.0218949, 3210: 0.0218604, 3220: 0.0218294, 3230: 0.0217971, 3240: 0.0217692, 3250: 0.0217407, 3260: 0.0217094, 3270: 0.0216786, 3280: 0.0216598, 3290: 0.0216499, 3300: 0.0216622, 3310: 0.0217263, 3320: 0.0218365, 3330: 0.022353, 3340: 0.023586, 3350: 0.0256911, 3360: 0.0287347, 3370: 0.0318799, 3380: 0.0346961, 3390: 0.0368276, 3400: 0.0380855, 3410: 0.03853, 3420: 0.0386747, 3430: 0.0387284, 3440: 0.0387175, 3450: 0.038665, 3460: 0.0384088, 3470: 0.0382185, 3480: 0.0378882, 3490: 0.0370036, 3500: 0.0354368, 3510: 0.0334527, 3520: 0.0312918, 3530: 0.0290526, 3540: 0.0272682, 3550: 0.0258839, 3560: 0.0247984, 3570: 0.0239061, 3580: 0.0231915, 3590: 0.0225638, 3600: 0.0222195, 3610: 0.0219901, 3620: 0.0218154, 3630: 0.0217054, 3640: 0.0215819, 3650: 0.0214756, 3660: 0.0213355, 3670: 0.0212543, 3680: 0.0211465, 3690: 0.0210859, 3700: 0.0210467, 3710: 0.0210834, 3720: 0.0210568, 3730: 0.0209817, 3740: 0.0209381, 3750: 0.0208693, 3760: 0.0208288, 3770: 0.0207003, 3780: 0.0206922, 3790: 0.02066, 3800: 0.0206318, 3810: 0.020559, 3820: 0.0205995, 3830: 0.0205724, 3840: 0.0205434, 3850: 0.0204803, 3860: 0.0204687, 3870: 0.0204616, 3880: 0.020499, 3890: 0.0205072, 3900: 0.0208405, 3910: 0.0217475, 3920: 0.0234142, 3930: 0.0267354, 3940: 0.0301977, 3950: 0.0334382, 3960: 0.0361128, 3970: 0.0380604, 3980: 0.0383344, 3990: 0.0385153, 4000: 0.0386451, 4010: 0.0387271, 4020: 0.0387741, 4030: 0.0388026, 4040: 0.0388166, 4050: 0.038819, 4060: 0.0388185, 4070: 0.0388122, 4080: 0.0388017, 4090: 0.0387764, 4100: 0.0387405, 4110: 0.0386856, 4120: 0.0385982, 4130: 0.038468, 4140: 0.038281, 4150: 0.0378579, 4160: 0.0373645, 4170: 0.0368401, 4180: 0.0361845, 4190: 0.03515, 4200: 0.0339462, 4210: 0.032359, 4220: 0.0304559, 4230: 0.0285326, 4240: 0.0269643, 4250: 0.0256382, 4260: 0.0247459, 4270: 0.0241687, 4280: 0.0237513, 4290: 0.0233922, 4300: 0.023138, 4310: 0.0228844, 4320: 0.0226838, 4330: 0.0224866, 4340: 0.0222956, 4350: 0.0221429, 4360: 0.0220215, 4370: 0.021898, 4380: 0.0217912, 4390: 0.021693, 4400: 0.0215799, 4410: 0.0214961, 4420: 0.0214112, 4430: 0.0213328, 4440: 0.0212581, 4450: 0.0212183, 4460: 0.0211546, 4470: 0.0211653, 4480: 0.0211106, 4490: 0.0210622, 4500: 0.0210138, 4510: 0.0209692, 4520: 0.0208552, 4530: 0.020812, 4540: 0.0207666, 4550: 0.0207336, 4560: 0.020695, 4570: 0.020666, 4580: 0.020632, 4590: 0.0206046, 4600: 0.0205663, 4610: 0.020533, 4620: 0.0204963, 4630: 0.0204698, 4640: 0.020442, 4650: 0.0204058, 4660: 0.0203788, 4670: 0.0203515, 4680: 0.0203309, 4690: 0.0203044, 4700: 0.0202997, 4710: 0.0202803, 4720: 0.0202682, 4730: 0.0202808, 4740: 0.0202685, 4750: 0.0202451, 4760: 0.020225, 4770: 0.0201849, 4780: 0.020134, 4790: 0.0201089, 4800: 0.0200942, 4810: 0.0200781, 4820: 0.0200622, 4830: 0.0200381, 4840: 0.0200239, 4850: 0.0199941, 4860: 0.0199593, 4870: 0.019957, 4880: 0.0199447, 4890: 0.0199362, 4900: 0.0199399, 4910: 0.019945, 4920: 0.019917, 4930: 0.0199045, 4940: 0.0198752, 4950: 0.019858, 4960: 0.0198351, 4970: 0.0198416, 4980: 0.0198119, 4990: 0.019813, 5000: 0.019805, 5010: 0.0198077, 5020: 0.0197833, 5030: 0.0197803, 5040: 0.0197604, 5050: 0.0197373, 5060: 0.0197166, 5070: 0.0197227, 5080: 0.019732, 5090: 0.0197179, 5100: 0.0197081, 5110: 0.0196981, 5120: 0.019679, 5130: 0.0196704, 5140: 0.0196655, 5150: 0.0196609, 5160: 0.0196477, 5170: 0.0195847, 5180: 0.0195703, 5190: 0.0195648, 5200: 0.0195309, 5210: 0.0195282, 5220: 0.019572, 5230: 0.0195671, 5240: 0.0195581, 5250: 0.0195051, 5260: 0.0195184, 5270: 0.0195263, 5280: 0.0195192, 5290: 0.0194586, 5300: 0.0195341, 5310: 0.019435, 5320: 0.0194149, 5330: 0.0193933, 5340: 0.0194443, 5350: 0.0194259, 5360: 0.0194974, 5370: 0.0195045, 5380: 0.0194996, 5390: 0.0194941, 5400: 0.0194886, 5410: 0.019407, 5420: 0.0193919, 5430: 0.0193274, 5440: 0.0193337, 5450: 0.0193271, 5460: 0.0194053, 5470: 0.0194012, 5480: 0.0194703, 5490: 0.0194493, 5500: 0.019444, 5510: 0.0194464, 5520: 0.0194543, 5530: 0.0194492, 5540: 0.0194433, 5550: 0.0194411, 5560: 0.0194366, 5570: 0.0194212, 5580: 0.0194047, 5590: 0.0194226, 5600: 0.0194319, 5610: 0.0194145, 5620: 0.0194182, 5630: 0.0194169, 5640: 0.0193943, 5650: 0.0193774, 5660: 0.0193267, 5670: 0.0193258, 5680: 0.0193368, 5690: 0.0193376, 5700: 0.0193141, 5710: 0.0193329, 5720: 0.0193059, 5730: 0.0192844, 5740: 0.0192932, 5750: 0.0193138, 5760: 0.0193427, 5770: 0.019353, 5780: 0.0193568, 5790: 0.0193424, 5800: 0.0193391, 5810: 0.0193277, 5820: 0.0193335, 5830: 0.019337, 5840: 0.0193467, 5850: 0.0193136, 5860: 0.0193226, 5870: 0.0193072, 5880: 0.0192918, 5890: 0.0192757, 5900: 0.0193093, 5910: 0.0193081, 5920: 0.0193253, 5930: 0.0193494, 5940: 0.0193143, 5950: 0.0193356, 5960: 0.0193481, 5970: 0.0193518, 5980: 0.0193486, 5990: 0.019397, 6000: 0.0194454}
observed_dielectron_10={250: 15.6455, 251: 15.1393, 252: 14.6331, 253: 14.1269, 254: 13.6652, 255: 13.2566, 256: 12.8881, 257: 12.6081, 258: 12.3371, 259: 12.161, 260: 11.9804, 261: 11.7399, 262: 11.6586, 263: 11.43, 264: 11.2535, 265: 10.9742, 266: 10.7026, 267: 10.4559, 268: 10.1635, 269: 9.7987, 270: 9.45653, 271: 9.06065, 272: 8.71641, 273: 8.3002, 274: 7.94478, 275: 7.69124, 276: 7.30296, 277: 7.05979, 278: 6.83636, 279: 6.663, 280: 6.47338, 281: 6.33393, 282: 6.11131, 283: 6.00423, 284: 5.90927, 285: 5.81474, 286: 5.73529, 287: 5.70876, 288: 5.62184, 289: 5.62262, 290: 5.62257, 291: 5.61675, 292: 5.64295, 293: 5.65294, 294: 5.62972, 295: 5.63736, 296: 5.66074, 297: 5.70049, 298: 5.73419, 299: 5.76239, 300: 5.81964, 301: 5.89912, 302: 5.98312, 303: 6.07446, 304: 6.1994, 305: 6.32839, 306: 6.46727, 307: 6.62785, 308: 6.83092, 309: 7.03945, 310: 7.24219, 311: 7.4488, 312: 7.6919, 313: 7.94929, 314: 8.17356, 315: 8.41932, 316: 8.66743, 317: 8.89565, 318: 9.08521, 319: 9.25691, 320: 9.41421, 321: 9.54955, 322: 9.63033, 323: 9.69007, 324: 9.75612, 325: 9.7936, 326: 9.82435, 327: 9.83466, 328: 9.84278, 329: 9.83328, 330: 9.79982, 331: 9.756, 332: 9.72308, 333: 9.66984, 334: 9.61858, 335: 9.56179, 336: 9.5017, 337: 9.45536, 338: 9.40993, 339: 9.36083, 340: 9.3144, 341: 9.27416, 342: 9.2405, 343: 9.21113, 344: 9.19084, 345: 9.17825, 346: 9.17219, 347: 9.17565, 348: 9.18577, 349: 9.20504, 350: 9.23303, 351: 9.26573, 352: 9.30473, 353: 9.34851, 354: 9.39465, 355: 9.44865, 356: 9.50456, 357: 9.57006, 358: 9.63142, 359: 9.68822, 360: 9.74302, 361: 9.79957, 362: 9.84723, 363: 9.88478, 364: 9.9133, 365: 9.95051, 366: 9.97645, 367: 10.0044, 368: 10.008, 369: 10.0209, 370: 10.0157, 371: 9.99861, 372: 9.97872, 373: 9.9612, 374: 9.93267, 375: 9.91213, 376: 9.87201, 377: 9.84327, 378: 9.81102, 379: 9.76073, 380: 9.7081, 381: 9.64357, 382: 9.58603, 383: 9.52713, 384: 9.46682, 385: 9.42404, 386: 9.36348, 387: 9.32149, 388: 9.28731, 389: 9.24828, 390: 9.20801, 391: 9.17482, 392: 9.13236, 393: 9.09501, 394: 9.04196, 395: 8.99129, 396: 8.96695, 397: 8.97264, 398: 8.91439, 399: 8.84707, 400: 8.79068, 401: 8.72826, 402: 8.65757, 403: 8.55947, 404: 8.44276, 405: 8.36213, 406: 8.27426, 407: 8.19346, 408: 8.09612, 409: 8.00651, 410: 7.90003, 411: 7.77659, 412: 7.66199, 413: 7.50855, 414: 7.38372, 415: 7.25681, 416: 7.174, 417: 7.04518, 418: 6.91488, 419: 6.75419, 420: 6.646, 421: 6.45973, 422: 6.29875, 423: 6.06611, 424: 5.90053, 425: 5.69853, 426: 5.52252, 427: 5.32715, 428: 5.16051, 429: 4.98914, 430: 4.85612, 431: 4.69973, 432: 4.57823, 433: 4.46403, 434: 4.36982, 435: 4.26672, 436: 4.15632, 437: 4.03112, 438: 3.9319, 439: 3.81594, 440: 3.69103, 441: 3.55365, 442: 3.4397, 443: 3.35323, 444: 3.26606, 445: 3.17093, 446: 3.1037, 447: 3.03924, 448: 2.99765, 449: 2.95845, 450: 2.91299, 451: 2.85981, 452: 2.81824, 453: 2.75178, 454: 2.71626, 455: 2.68067, 456: 2.61872, 457: 2.54627, 458: 2.48688, 459: 2.43201, 460: 2.40454, 461: 2.3659, 462: 2.30882, 463: 2.28604, 464: 2.27706, 465: 2.26666, 466: 2.24609, 467: 2.22889, 468: 2.20772, 469: 2.19862, 470: 2.18388, 471: 2.16225, 472: 2.14582, 473: 2.13136, 474: 2.11421, 475: 2.10839, 476: 2.09956, 477: 2.09608, 478: 2.09114, 479: 2.08719, 480: 2.08009, 481: 2.08195, 482: 2.07649, 483: 2.07583, 484: 2.07649, 485: 2.07823, 486: 2.08648, 487: 2.09532, 488: 2.08961, 489: 2.08897, 490: 2.09598, 491: 2.10281, 492: 2.10472, 493: 2.09697, 494: 2.10503, 495: 2.12482, 496: 2.13506, 497: 2.13531, 498: 2.14514, 499: 2.14076, 500: 2.1624, 501: 2.15196, 502: 2.14157, 503: 2.14919, 504: 2.16397, 505: 2.17948, 506: 2.20468, 507: 2.20906, 508: 2.23174, 509: 2.25662, 510: 2.26033, 511: 2.27044, 512: 2.2701, 513: 2.28033, 514: 2.30062, 515: 2.31377, 516: 2.32447, 517: 2.34894, 518: 2.35889, 519: 2.38321, 520: 2.38216, 521: 2.38317, 522: 2.38402, 523: 2.39957, 524: 2.40466, 525: 2.42222, 526: 2.42774, 527: 2.4625, 528: 2.48513, 529: 2.51973, 530: 2.5413, 531: 2.57508, 532: 2.59924, 533: 2.63905, 534: 2.67066, 535: 2.69712, 536: 2.73001, 537: 2.75702, 538: 2.79714, 539: 2.81631, 540: 2.82654, 541: 2.84209, 542: 2.86285, 543: 2.88756, 544: 2.90524, 545: 2.91835, 546: 2.93854, 547: 2.94977, 548: 2.95994, 549: 2.96123, 550: 2.96579, 551: 2.98206, 552: 2.97905, 553: 2.98344, 554: 2.98634, 555: 2.98154, 556: 2.98701, 557: 2.96779, 558: 2.9455, 559: 2.93921, 560: 2.93217, 561: 2.91146, 562: 2.89393, 563: 2.87229, 564: 2.86013, 565: 2.84016, 566: 2.80846, 567: 2.78344, 568: 2.76337, 569: 2.74274, 570: 2.7217, 571: 2.69617, 572: 2.67718, 573: 2.64742, 574: 2.61323, 575: 2.56604, 576: 2.53963, 577: 2.52168, 578: 2.49691, 579: 2.48265, 580: 2.47075, 581: 2.46453, 582: 2.49035, 583: 2.48733, 584: 2.47071, 585: 2.46283, 586: 2.45336, 587: 2.44661, 588: 2.43467, 589: 2.41255, 590: 2.40077, 591: 2.3946, 592: 2.38839, 593: 2.37408, 594: 2.36589, 595: 2.36368, 596: 2.35944, 597: 2.3593, 598: 2.3534, 599: 2.35049, 600: 2.34239, 601: 2.33816, 602: 2.32099, 603: 2.29943, 604: 2.27954, 605: 2.25697, 606: 2.23581, 607: 2.21154, 608: 2.1884, 609: 2.16846, 610: 2.1459, 611: 2.12049, 612: 2.09639, 613: 2.06262, 614: 2.04062, 615: 2.01242, 616: 1.98462, 617: 1.96036, 618: 1.93041, 619: 1.90529, 620: 1.87829, 621: 1.84829, 622: 1.81826, 623: 1.78859, 624: 1.76084, 625: 1.73197, 626: 1.70375, 627: 1.67926, 628: 1.6524, 629: 1.62619, 630: 1.5998, 631: 1.57343, 632: 1.54899, 633: 1.52384, 634: 1.49941, 635: 1.47498, 636: 1.45027, 637: 1.42666, 638: 1.4034, 639: 1.38039, 640: 1.35773, 641: 1.33566, 642: 1.31498, 643: 1.29468, 644: 1.27489, 645: 1.25574, 646: 1.23693, 647: 1.21881, 648: 1.20158, 649: 1.18462, 650: 1.1688, 651: 1.15361, 652: 1.13903, 653: 1.12496, 654: 1.113, 655: 1.1014, 656: 1.09049, 657: 1.08024, 658: 1.07088, 659: 1.06279, 660: 1.05591, 661: 1.04863, 662: 1.04255, 663: 1.03713, 664: 1.03214, 665: 1.02795, 666: 1.02433, 667: 1.02104, 668: 1.01829, 669: 1.01594, 670: 1.01394, 671: 1.01263, 672: 1.01187, 673: 1.01143, 674: 1.01154, 675: 1.0119, 676: 1.01273, 677: 1.01384, 678: 1.01522, 679: 1.01676, 680: 1.01873, 681: 1.02147, 682: 1.02427, 683: 1.02723, 684: 1.03095, 685: 1.03475, 686: 1.03901, 687: 1.04375, 688: 1.04854, 689: 1.05452, 690: 1.06068, 691: 1.06722, 692: 1.07462, 693: 1.08297, 694: 1.09167, 695: 1.10091, 696: 1.11105, 697: 1.12225, 698: 1.13409, 699: 1.14746, 700: 1.16117, 701: 1.17617, 702: 1.19265, 703: 1.20992, 704: 1.22879, 705: 1.24927, 706: 1.27083, 707: 1.29416, 708: 1.31939, 709: 1.34551, 710: 1.37043, 711: 1.40017, 712: 1.43223, 713: 1.46695, 714: 1.49892, 715: 1.53608, 716: 1.57474, 717: 1.61662, 718: 1.65729, 719: 1.69945, 720: 1.74215, 721: 1.79784, 722: 1.84437, 723: 1.90057, 724: 1.95213, 725: 2.00871, 726: 2.0688, 727: 2.12428, 728: 2.17608, 729: 2.23316, 730: 2.27813, 731: 2.32898, 732: 2.36633, 733: 2.40571, 734: 2.4487, 735: 2.4777, 736: 2.51871, 737: 2.54862, 738: 2.58612, 739: 2.63167, 740: 2.66636, 741: 2.69839, 742: 2.7373, 743: 2.75176, 744: 2.77764, 745: 2.80097, 746: 2.81207, 747: 2.82311, 748: 2.8338, 749: 2.84294, 750: 2.86341, 755: 2.91962, 760: 2.93785, 765: 2.95588, 770: 2.94533, 775: 2.90979, 780: 2.8309, 785: 2.74888, 790: 2.6485, 795: 2.54016, 800: 2.4093, 805: 2.28212, 810: 2.14145, 815: 2.01543, 820: 1.90188, 825: 1.78169, 830: 1.69122, 835: 1.62052, 840: 1.57296, 845: 1.55713, 850: 1.54789, 855: 1.54256, 860: 1.55956, 865: 1.57695, 870: 1.60618, 875: 1.62313, 880: 1.63527, 885: 1.65229, 890: 1.65842, 895: 1.66901, 900: 1.65819, 905: 1.61752, 910: 1.58269, 915: 1.53067, 920: 1.47497, 925: 1.40827, 930: 1.31932, 935: 1.23866, 940: 1.17267, 945: 1.10257, 950: 1.04454, 955: 0.991176, 960: 0.95166, 965: 0.919117, 970: 0.90008, 975: 0.874494, 980: 0.857499, 985: 0.845375, 990: 0.832032, 995: 0.81695, 1000: 0.805839, 1005: 0.788256, 1010: 0.781476, 1015: 0.771557, 1020: 0.766489, 1025: 0.761384, 1030: 0.764117, 1035: 0.768226, 1040: 0.772652, 1045: 0.776105, 1050: 0.784694, 1055: 0.787742, 1060: 0.794369, 1065: 0.796857, 1070: 0.79895, 1075: 0.800353, 1080: 0.801105, 1085: 0.796906, 1090: 0.794157, 1095: 0.78697, 1100: 0.780858, 1105: 0.771818, 1110: 0.763521, 1115: 0.752838, 1120: 0.743395, 1125: 0.733418, 1130: 0.7243, 1135: 0.713636, 1140: 0.703771, 1145: 0.694642, 1150: 0.686517, 1155: 0.679504, 1160: 0.67382, 1165: 0.669799, 1170: 0.66637, 1175: 0.665786, 1180: 0.664212, 1185: 0.66346, 1190: 0.662535, 1195: 0.659703, 1200: 0.65548, 1205: 0.650698, 1210: 0.64385, 1215: 0.635303, 1220: 0.62501, 1225: 0.613114, 1230: 0.599751, 1235: 0.585662, 1240: 0.571176, 1245: 0.557103, 1250: 0.544625, 1255: 0.531726, 1260: 0.520063, 1265: 0.510878, 1270: 0.502795, 1275: 0.495893, 1280: 0.488488, 1285: 0.481265, 1290: 0.475804, 1295: 0.469215, 1300: 0.462335, 1305: 0.455202, 1310: 0.447412, 1315: 0.438395, 1320: 0.429912, 1325: 0.420826, 1330: 0.411306, 1335: 0.401539, 1340: 0.391557, 1345: 0.381435, 1350: 0.372419, 1355: 0.362675, 1360: 0.352005, 1365: 0.342676, 1370: 0.333898, 1375: 0.325686, 1380: 0.318258, 1385: 0.310401, 1390: 0.303344, 1395: 0.29819, 1400: 0.293747, 1405: 0.289099, 1410: 0.285827, 1415: 0.282235, 1420: 0.279907, 1425: 0.278569, 1430: 0.277407, 1435: 0.275721, 1440: 0.274484, 1445: 0.272572, 1450: 0.270781, 1455: 0.26971, 1460: 0.267567, 1465: 0.265513, 1470: 0.262265, 1475: 0.260008, 1480: 0.256889, 1485: 0.25515, 1490: 0.251928, 1495: 0.249127, 1500: 0.246071, 1510: 0.242398, 1520: 0.237768, 1530: 0.234873, 1540: 0.231431, 1550: 0.229271, 1560: 0.227686, 1570: 0.226946, 1580: 0.226835, 1590: 0.228822, 1600: 0.231158, 1610: 0.237267, 1620: 0.245357, 1630: 0.254743, 1640: 0.266482, 1650: 0.277825, 1660: 0.290279, 1670: 0.302615, 1680: 0.311692, 1690: 0.317709, 1700: 0.322444, 1710: 0.322987, 1720: 0.322668, 1730: 0.318547, 1740: 0.312094, 1750: 0.302114, 1760: 0.291179, 1770: 0.277644, 1780: 0.264239, 1790: 0.24884, 1800: 0.232906, 1810: 0.216084, 1820: 0.201253, 1830: 0.186553, 1840: 0.173261, 1850: 0.160633, 1860: 0.148413, 1870: 0.13772, 1880: 0.128958, 1890: 0.121455, 1900: 0.115527, 1910: 0.110474, 1920: 0.106204, 1930: 0.104086, 1940: 0.104017, 1950: 0.105225, 1960: 0.107263, 1970: 0.109788, 1980: 0.113638, 1990: 0.119546, 2000: 0.126409, 2010: 0.131682, 2020: 0.137256, 2030: 0.144511, 2040: 0.152453, 2050: 0.158623, 2060: 0.1631, 2070: 0.166684, 2080: 0.171337, 2090: 0.175043, 2100: 0.176449, 2110: 0.179447, 2120: 0.18117, 2130: 0.182697, 2140: 0.184179, 2150: 0.187867, 2160: 0.190369, 2170: 0.195941, 2180: 0.19966, 2190: 0.207273, 2200: 0.215581, 2210: 0.221743, 2220: 0.227755, 2230: 0.232695, 2240: 0.237267, 2250: 0.241691, 2260: 0.24156, 2270: 0.240551, 2280: 0.241482, 2290: 0.242395, 2300: 0.2428, 2310: 0.240352, 2320: 0.237463, 2330: 0.239467, 2340: 0.238759, 2350: 0.240301, 2360: 0.236306, 2370: 0.237173, 2380: 0.237697, 2390: 0.235797, 2400: 0.23335, 2410: 0.233201, 2420: 0.230104, 2430: 0.227359, 2440: 0.222183, 2450: 0.216721, 2460: 0.214897, 2470: 0.209241, 2480: 0.204537, 2490: 0.198617, 2500: 0.195349, 2510: 0.190958, 2520: 0.186108, 2530: 0.179274, 2540: 0.174504, 2550: 0.168274, 2560: 0.161383, 2570: 0.153253, 2580: 0.145848, 2590: 0.138082, 2600: 0.131687, 2610: 0.12295, 2620: 0.11415, 2630: 0.107708, 2640: 0.101877, 2650: 0.0963205, 2660: 0.0908386, 2670: 0.085183, 2680: 0.0807886, 2690: 0.0773721, 2700: 0.0738667, 2710: 0.0704066, 2720: 0.0670133, 2730: 0.0648573, 2740: 0.0621009, 2750: 0.0602227, 2760: 0.0577921, 2770: 0.0555656, 2780: 0.0536897, 2790: 0.0519946, 2800: 0.0502548, 2810: 0.0490095, 2820: 0.0478721, 2830: 0.0471791, 2840: 0.0464816, 2850: 0.0455943, 2860: 0.0446979, 2870: 0.0441918, 2880: 0.0436193, 2890: 0.0431444, 2900: 0.0426812, 2910: 0.0422761, 2920: 0.0420596, 2930: 0.0419137, 2940: 0.041741, 2950: 0.0416575, 2960: 0.041448, 2970: 0.0412976, 2980: 0.041318, 2990: 0.0411967, 3000: 0.0414206, 3010: 0.0413549, 3020: 0.0410606, 3030: 0.0410681, 3040: 0.0409324, 3050: 0.0409593, 3060: 0.0410298, 3070: 0.0409868, 3080: 0.0410976, 3090: 0.0413531, 3100: 0.0415053, 3110: 0.0418556, 3120: 0.0419469, 3130: 0.0419897, 3140: 0.0419739, 3150: 0.0418306, 3160: 0.0417538, 3170: 0.0416576, 3180: 0.0417033, 3190: 0.0420321, 3200: 0.0423895, 3210: 0.0430454, 3220: 0.0438942, 3230: 0.0447097, 3240: 0.0456097, 3250: 0.0463598, 3260: 0.0465548, 3270: 0.0472305, 3280: 0.0476881, 3290: 0.048141, 3300: 0.0485036, 3310: 0.048632, 3320: 0.0489276, 3330: 0.0494955, 3340: 0.0495939, 3350: 0.0498555, 3360: 0.0498859, 3370: 0.0499549, 3380: 0.0500839, 3390: 0.0501478, 3400: 0.05023, 3410: 0.0503545, 3420: 0.0502842, 3430: 0.0503407, 3440: 0.0503557, 3450: 0.0504986, 3460: 0.0503499, 3470: 0.050273, 3480: 0.0502997, 3490: 0.0502456, 3500: 0.0502285, 3510: 0.0502858, 3520: 0.0501065, 3530: 0.0501739, 3540: 0.0501167, 3550: 0.0500104, 3560: 0.0499444, 3570: 0.0498445, 3580: 0.0496231, 3590: 0.0495223, 3600: 0.049303, 3610: 0.0491145, 3620: 0.0489325, 3630: 0.0486963, 3640: 0.0485326, 3650: 0.0483983, 3660: 0.0482931, 3670: 0.0481367, 3680: 0.0480229, 3690: 0.0478946, 3700: 0.0477481, 3710: 0.0475325, 3720: 0.0473816, 3730: 0.0472564, 3740: 0.0471636, 3750: 0.0469689, 3760: 0.0468344, 3770: 0.046787, 3780: 0.0467224, 3790: 0.0466669, 3800: 0.0465722, 3810: 0.0464899, 3820: 0.0463743, 3830: 0.0462537, 3840: 0.0461578, 3850: 0.046031, 3860: 0.0458388, 3870: 0.0457306, 3880: 0.0456259, 3890: 0.045536, 3900: 0.0454363, 3910: 0.0453151, 3920: 0.0452502, 3930: 0.045197, 3940: 0.0451074, 3950: 0.0449902, 3960: 0.0449584, 3970: 0.0448253, 3980: 0.0446947, 3990: 0.0445858, 4000: 0.0444355, 4010: 0.0442807, 4020: 0.044178, 4030: 0.0440172, 4040: 0.0439027, 4050: 0.0437925, 4060: 0.0436444, 4070: 0.0435354, 4080: 0.0434115, 4090: 0.0432838, 4100: 0.0431311, 4110: 0.0429972, 4120: 0.0428556, 4130: 0.0427251, 4140: 0.042574, 4150: 0.042426, 4160: 0.0422332, 4170: 0.0420889, 4180: 0.0419014, 4190: 0.0417508, 4200: 0.0415516, 4210: 0.0413529, 4220: 0.0411487, 4230: 0.0409722, 4240: 0.040761, 4250: 0.0405314, 4260: 0.0403085, 4270: 0.0401141, 4280: 0.0399174, 4290: 0.0397149, 4300: 0.0395034, 4310: 0.0392909, 4320: 0.0390623, 4330: 0.0388404, 4340: 0.038606, 4350: 0.0383716, 4360: 0.0380948, 4370: 0.0378312, 4380: 0.0375198, 4390: 0.0373251, 4400: 0.037047, 4410: 0.036594, 4420: 0.0361405, 4430: 0.0358254, 4440: 0.0355192, 4450: 0.0352517, 4460: 0.0347929, 4470: 0.0344514, 4480: 0.0342996, 4490: 0.0340157, 4500: 0.033716, 4510: 0.0333631, 4520: 0.0330114, 4530: 0.0327922, 4540: 0.0325681, 4550: 0.0322583, 4560: 0.0320487, 4570: 0.0317425, 4580: 0.0314616, 4590: 0.0311848, 4600: 0.0310338, 4610: 0.0306478, 4620: 0.030484, 4630: 0.0302225, 4640: 0.0301104, 4650: 0.0300042, 4660: 0.0297735, 4670: 0.0295593, 4680: 0.0293848, 4690: 0.0291915, 4700: 0.029014, 4710: 0.0286718, 4720: 0.0283689, 4730: 0.0282032, 4740: 0.0278909, 4750: 0.0277357, 4760: 0.0274331, 4770: 0.0273945, 4780: 0.0272459, 4790: 0.0270999, 4800: 0.0269555, 4810: 0.0268243, 4820: 0.0266626, 4830: 0.0266783, 4840: 0.0264144, 4850: 0.0263284, 4860: 0.026192, 4870: 0.0261099, 4880: 0.0260145, 4890: 0.0259042, 4900: 0.025671, 4910: 0.0257114, 4920: 0.0256085, 4930: 0.0255346, 4940: 0.0254047, 4950: 0.0253097, 4960: 0.0252292, 4970: 0.0251573, 4980: 0.0249725, 4990: 0.0248971, 5000: 0.0249427, 5010: 0.024996, 5020: 0.0249653, 5030: 0.0249261, 5040: 0.0248789, 5050: 0.0248166, 5060: 0.0247764, 5070: 0.0247048, 5080: 0.0245589, 5090: 0.0244874, 5100: 0.0244375, 5110: 0.0243821, 5120: 0.0243376, 5130: 0.0243, 5140: 0.0241698, 5150: 0.0241207, 5160: 0.0240791, 5170: 0.024032, 5180: 0.0239905, 5190: 0.0239582, 5200: 0.0239111, 5210: 0.0238755, 5220: 0.0238332, 5230: 0.0237971, 5240: 0.0237639, 5250: 0.0237278, 5260: 0.0236862, 5270: 0.0236542, 5280: 0.0236123, 5290: 0.0235821, 5300: 0.0235557, 5310: 0.0235285, 5320: 0.0235104, 5330: 0.0234857, 5340: 0.023467, 5350: 0.0234569, 5360: 0.0234431, 5370: 0.0234186, 5380: 0.0233924, 5390: 0.0233805, 5400: 0.0233671, 5410: 0.0233505, 5420: 0.0233485, 5430: 0.0233457, 5440: 0.023353, 5450: 0.0234165, 5460: 0.0233946, 5470: 0.0233827, 5480: 0.0233704, 5490: 0.0233484, 5500: 0.0233956, 5510: 0.0233785, 5520: 0.0233062, 5530: 0.0233099, 5540: 0.023373, 5550: 0.0233771, 5560: 0.023446, 5570: 0.0233858, 5580: 0.0233897, 5590: 0.0234057, 5600: 0.0234147, 5610: 0.023424, 5620: 0.0234424, 5630: 0.0234537, 5640: 0.0234758, 5650: 0.0234976, 5660: 0.0235207, 5670: 0.0235461, 5680: 0.0235166, 5690: 0.0235458, 5700: 0.0235206, 5710: 0.0235572, 5720: 0.023603, 5730: 0.0236454, 5740: 0.0236922, 5750: 0.0237375, 5760: 0.0238463, 5770: 0.0239058, 5780: 0.0239569, 5790: 0.0240189, 5800: 0.0240824, 5810: 0.0242194, 5820: 0.024304, 5830: 0.0243334, 5840: 0.024421, 5850: 0.0245201, 5860: 0.0246224, 5870: 0.0247356, 5880: 0.024776, 5890: 0.0248944, 5900: 0.0250804, 5910: 0.0252169, 5920: 0.0253661, 5930: 0.0255142, 5940: 0.0256709, 5950: 0.0259233, 5960: 0.0261001, 5970: 0.0262652, 5980: 0.0265029, 5990: 0.0267407, 6000: 0.0269784}

# Header for output
if len(sys.argv) == 1:
    print ("# xe/xmu    gzp       mzp/GeV   wzp/GeV   br_ee     br_mumu   br_tt     br_bb     sbr(ee)   obs(ee)   exp(ee)  sbr(mumu)  obs(mumu) exp(mumu)")
    quit()
    
# Initial parameter
mzp = float(sys.argv[1])
mzp = int(mzp * 0.1) * 10 # should be divisible by 10
# mzp = 3.500000e+03    # number for HL-LHC: smallest allowed point
beam_energy = 6500.0    # LHC Run II
# beam_energy = 7000.0  # HL-LHC
number_of_events = 1    # no need to simulate many eventsg
# gauge coupling x 1 TeV / MZ': free parameter
gzp = float(sys.argv[2])
# gauge coupling x 1 TeV / MZ': free parameter
gzp_o_mzp = gzp * 1000. / mzp
# mixing angle for LH down quarks
tsb = float(sys.argv[3])
xe  = float(sys.argv[4])
xmu = float(sys.argv[5])
xtau = 3.0 - xe - xmu
# charges
xe_o_xmu = xe / xmu

# This guarantees a new folder for each different parameter choice
process_folder = "MY_RUN_" + str(int(gzp*1000)) + "_" + str(int(mzp))
i   = int((mzp-300)/100)

mg5_cmd = "pwd"
mg5_path = str(subprocess.check_output(mg5_cmd, shell=True)).rstrip() + '/'
# mg5_path = "/home/bca20/code/MG5_aMC_v3_5_3/bin/"
run_card_name     = mg5_path + process_folder + '/Cards/run_card'
run_card_defname  = run_card_name + '_default.dat'
run_card_filename = run_card_name + '.dat'
new_run_card_name = run_card_name + '_temp.dat'
par_card_name     = mg5_path + process_folder + '/Cards/param_card'
par_card_defname  = par_card_name + '_default.dat'
par_card_filename = par_card_name + '.dat'
new_par_card_name = par_card_name + '_temp.dat'

# Allows user to stop the run: type stop into "script.stop"
def check_stop_command(arg_stopcmd="stop") :
    stop_file =open("script.stop", 'r')
    for line in stop_file :
        if str.find(line,arg_stopcmd) >= 0 :
            print ("stop found in script.")
            exit(1)
        print ("Stop command not found. Continuing... ")
        stopFile.close()
        return

# Gives bound at z=Gamma/MZ', based on the ATLAS published bounds at z=0 and z=10%: interpolates between and extrapolates outside
def bound_m(z, bound_0, bound_10):
    return np.exp(z * 10 * (np.log(bound_10) - np.log(bound_0))) * bound_0
    
# Gives bound at z=Gamma/MZ', based on the ATLAS published bounds at z=0 and z=10%: interpolates between and extrapolates outside
def bound_e(z, bound_0, bound_10):
    return np.exp(np.power(z * 10, 0.7) * (np.log(bound_10) - np.log(bound_0))) * bound_0
   
def my_range(start, end, step):
    while start <= end:
        yield start
        start += step

# process_list = ['p p > zp > mu+ mu-', 'u u~ > zp > mu+ mu-', 'u c~ > zp > mu+ mu-', 'c c~ > zp > mu+ mu-', 'd d~ > zp > mu+ mu-', 'd s~ > zp > mu+ mu-', 'd b~ > zp > mu+ mu-', 's d~ > zp > mu+ mu-', 's s~ > zp > mu+ mu-', 's b~ > zp > mu+ mu-', 'b b~ > zp > mu+ mu-']
process_list = ['p p > zp > e+ e-', 'p p > zp > mu+ mu-']
# number the cross-section should be multiplied by to get the p p initial state
# combinatorics right
num_list = [1, 1]
count=0

if (mzp / 10 != int(mzp / 10) or mzp < 250 or mzp > 6000):
    print ("250 <= mzp/GeV <= 6000 needs to be divisble by 10")
    quit()
electron_sigma = 0.
muon_sigma     = 0.
electron_obs = 0.
electron_exp = 0.
muon_obs     = 0.
muon_exp     = 0.
for process in process_list:
    check_stop_command()
    # This sets up the process in the directory 
    cmds_y3="echo 'import model Zprime_3B3-XeLe-XmuLmu_UFO\ndefine p = p b b~\ndefine maxjetflavor=b\ndefine aswgtflavor=b\ngenerate " + process + "\noutput " + process_folder + "\ny\nquit()' | ./mg5_aMC"
    output = subprocess.check_output(cmds_y3, shell=True)
    # Modify run card first
    copyfile(run_card_defname, run_card_filename)
    run_card_file = open(run_card_filename,'r')
    new_run_card_file = file(new_run_card_name,'w')
    # Modify the run card to generate number_of_events events
    for line in run_card_file.readlines():
        if str.find(line, "= nevents ! Number of unweighted events requested") >= 0:
            new_run_card_file.write("  " + str(number_of_events) + ' = nevents ! Number of unweighted events requested\n')
        elif str.find(line, "= ebeam1  ! beam 1 total energy in GeV") >= 0:
            new_run_card_file.write("  " + str(beam_energy) + '= ebeam1  ! beam 1 total energy in GeV\n')
        elif str.find(line, "= ebeam2  ! beam 2 total energy in GeV") >= 0:
            new_run_card_file.write("  " + str(beam_energy) + '= ebeam2  ! beam 2 total energy in GeV\n')
        else:
            new_run_card_file.write(line)
    run_card_file.close()
    new_run_card_file.close()
    os.rename(new_run_card_name, run_card_filename)
    # Modify par_card
    copyfile(par_card_defname, par_card_filename)        
    par_card_file = open(par_card_filename,'r')
    new_par_card_file = file(new_par_card_name,'w')
    for line in par_card_file.readlines():
        if str.find(line, "# MZp") >= 0:
            new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# mzp") >= 0:
            new_par_card_file.write("   32 " + str(mzp) + ' # MZp\n')
        elif str.find(line, "# gzp") >= 0:
            new_par_card_file.write("    1 " + str(gzp) + ' # gzp\n')
        elif str.find(line, "# tsb") >= 0:
            new_par_card_file.write("    1 " + str(tsb) + ' # tsb\n')
        elif str.find(line, "# Xe") >= 0:
            new_par_card_file.write("    1 " + str(xe) + ' # Xe\n')
        elif str.find(line, "# Xmu") >= 0:
            new_par_card_file.write("    1 " + str(xmu) + ' # Xmu\n')
            # Necessary to get madgraph to calculate the width:
        elif str.find(line, "DECAY  32 ") >= 0:
            new_par_card_file.write("DECAY  32 Auto # WZp: calculate automatically\n")
            # Necessary for 5 flavour PDF scheme:
        elif str.find(line, "# ymb") >= 0:
            new_par_card_file.write("      5 0.000000e+00 # ymb\n")
        elif str.find(line, "# MB") >= 0:
            new_par_card_file.write("      5 0.000000e+00 # mb\n")
        else:
            new_par_card_file.write(line)
    par_card_file.close()
    new_par_card_file.close()
    os.rename(new_par_card_name, par_card_filename)
    # Run madgraph
    s_cmd = "echo 'launch '" + process_folder + "'\n\n\nquit()' | ./mg5_aMC | grep 'Cross-section' | gawk ' { print $3 }'"
    crossSec = subprocess.check_output(s_cmd, shell=True).rstrip()
    if crossSec == "":
        crossSec = 0.
    sbr = float(crossSec) * 1000 * num_list[count]
    # Extract additional data from parameter cards etc
    wzp_cmd = "cat " + str(par_card_filename) + " | grep 'DECAY 32' | gawk ' { print $3 } '"
    wzp = subprocess.check_output(wzp_cmd, shell=True).rstrip()
    if wzp == "":
        wzp = 0.
    wzp = float(wzp)
    br_mumu_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -13 13 #' | gawk ' { print $1 } '"
    br_mumu = subprocess.check_output(br_mumu_cmd, shell=True).rstrip()
    if br_mumu == "":
        br_mumu=0.
    br_mumu = float(br_mumu)
    br_ee_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -11 11 #' | gawk ' { print $1 } '"
    br_ee = subprocess.check_output(br_ee_cmd, shell=True).rstrip()
    if br_ee == "":
        br_ee=0.
    br_ee = float(br_ee)
    br_tt_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -6 6 #' | gawk ' { print $1 } '"
    br_tt = subprocess.check_output(br_tt_cmd, shell=True).rstrip()
    if br_tt == "":
        br_tt=0.
    br_tt = float(br_tt)
    br_bb_cmd = "cat " + str(par_card_filename) + " | grep ' 2 -5 5 #' | gawk ' { print $1 } '"
    br_bb = subprocess.check_output(br_bb_cmd, shell=True).rstrip()
    if br_bb == "":
        br_bb=0.
    br_bb = float(br_bb)
    z = wzp / mzp
    if (process == 'p p > zp > e+ e-'):
        electron_sigma = sbr
        electron_obs = bound_e(z, observed_dielectron_0[mzp], observed_dielectron_10[mzp])
        electron_exp = bound_e(z, expected_dielectron_0[mzp], expected_dielectron_10[mzp])
    elif (process == 'p p > zp > mu+ mu-'):
        muon_sigma = sbr
        muon_obs = bound_m(z, observed_dimuon_0[mzp], observed_dimuon_10[mzp])
        muon_exp = bound_m(z, expected_dimuon_0[mzp], expected_dimuon_10[mzp])        
    count=count+1
    # end of cycling through prcesses
    
print ('%4.3e' % mzp + ' %4.3e ' % xe + ' %4.3e ' % xmu + ' %4.3e' % gzp + ' %4.3e ' % tsb + ' %4.3e' % wzp + ' %4.3e' % br_ee + ' %4.3e' % br_mumu + ' %4.3e' % br_tt + ' %4.3e' % br_bb + ' %4.3e' % electron_sigma + ' %4.3e' % electron_obs + ' %4.3e' % electron_exp + ' %4.3e' % muon_sigma + ' %4.3e' % muon_obs + ' %4.3e' % muon_exp + ' #  p p > zp > l+ l-')        
# clear up directories
rm_cmd="rm -fr " + process_folder
rm_out=subprocess.check_output(rm_cmd, shell=True)


==> anc/electron_exp.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_2d.out" u ($2/$3):($1/1000):($11*factor/$13)"

# Contour 0, label:        1
2 0.25 1
 2  2.14743  1 
 1.99413  2.15422  1 
 1.98033  2.16971  1 
 1.96081  2.19122  1 
 1.93778  2.21609  1 
 1.91346  2.24161  1 
 1.88978  2.26551  1 
 1.86749  2.287  1 
 1.84708  2.3057  1 
 1.82902  2.3212  1 
 1.8138  2.33312  1 
 1.80151  2.34127  1 
 1.7907  2.34625  1 
 1.77953  2.34888  1 
 1.76618  2.34995  1 
 1.7488  2.35029  1 
 1.72603  2.35066  1 
 1.69836  2.35171  1 
 1.66675  2.35403  1 
 1.63216  2.35822  1 
 1.59553  2.36489  1 
 1.55787  2.37435  1 
 1.52033  2.38579  1 
 1.48407  2.39812  1 
 1.45029  2.41024  1 
 1.42017  2.42106  1 
 1.39447  2.42975  1 
 1.37231  2.43666  1 
 1.35238  2.44241  1 
 1.33338  2.44761  1 
 1.314  2.45288  1 
 1.29311  2.45867  1 
 1.27025  2.46474  1 
 1.24511  2.47065  1 
 1.2174  2.476  1 
 1.18683  2.48036  1 
 1.15343  2.48338  1 
 1.11849  2.48496  1 
 1.08367  2.48508  1 
 1.05058  2.48373  1 
 1.02087  2.48087  1 
 0.99567  2.47652  1 
 0.97407  2.47087  1 
 0.954667  2.46415  1 
 0.936057  2.4566  1 
 0.916832  2.44844  1 
 0.89579  2.4399  1 
 0.872534  2.43117  1 
 0.84687  2.42244  1 
 0.818604  2.41387  1 
 0.787541  2.40566  1 
 0.753869  2.39797  1 
 0.719292  2.3908  1 
 0.685894  2.38416  1 
 0.655762  2.37805  1 
 0.63098  2.37245  1 
 0.612969  2.36724  1 
 0.600488  2.3618  1 
 0.591632  2.3554  1 
 0.584499  2.34728  1 
 0.577181  2.33672  1 
 0.568182  2.3232  1 
 0.557631  2.30713  1 
 0.546062  2.28915  1 
 0.534012  2.26989  1 
 0.522015  2.25  1 
 0.510511  2.23  1 
 0.499551  2.21  1 
 0.489089  2.19  1 
 0.479081  2.17  1 
 0.46948  2.15  1 
 0.460261  2.13005  1 
 0.451469  2.11039  1 
 0.443167  2.0913  1 
 0.43542  2.07308  1 
 0.428292  2.05602  1 
 0.421824  2.04034  1 
 0.415959  2.02603  1 
 0.410618  2.01304  1 
 0.405722  2.0013  1 
 0.401192  1.99073  1 
 0.396915  1.98116  1 
 0.39265  1.97198  1 
 0.38812  1.96243  1 
 0.383051  1.9518  1 
 0.377167  1.93935  1 
 0.370274  1.92455  1 
 0.362501  1.9077  1 
 0.354057  1.88932  1 
 0.345149  1.86991  1 
 0.335988  1.85  1 
 0.326755  1.83  1 
 0.317523  1.81  1 
 0.308337  1.79  1 
 0.299244  1.77  1 
 0.290289  1.75  1 
 0.281519  1.73  1 
 0.272983  1.71  1 
 0.264732  1.69  1 
 0.264732  1.69  1 
 0.256818  1.67  1 
 0.249291  1.65  1 
 0.242198  1.63007  1 
 0.235573  1.61058  1 
 0.229447  1.59195  1 
 0.22385  1.57463  1 
 0.218814  1.55905  1 
 0.214344  1.54548  1 
 0.210356  1.53357  1 
 0.206739  1.52284  1 
 0.203386  1.51276  1 
 0.200186  1.50285  1 
 0.197045  1.49263  1 
 0.193918  1.48177  1 
 0.190776  1.46997  1 
 0.18759  1.45694  1 
 0.184329  1.44238  1 
 0.180967  1.4261  1 
 0.177497  1.40835  1 
 0.173914  1.38951  1 
 0.170214  1.36994  1 
 0.166392  1.35  1 
 0.16246  1.33  1 
 0.158492  1.31  1 
 0.154578  1.29  1 
 0.15081  1.27  1 
 0.147276  1.25  1 
 0.14404  1.23  1 
 0.141048  1.21  1 
 0.138221  1.19  1 
 0.135478  1.17  1 
 0.132738  1.15  1 
 0.12994  1.13  1 
 0.127106  1.11  1 
 0.124274  1.09  1 
 0.121485  1.07  1 
 0.118779  1.05  1 
 0.116184  1.03  1 
 0.113688  1.01  1 
 0.111266  0.99  1 
 0.108893  0.97  1 
 0.106545  0.95  1 
 0.104207  0.93  1 
 0.101893  0.91  1 
 0.0996274  0.89  1 
 0.097435  0.87  1 
 0.0953394  0.85  1 
 0.0933576  0.83  1 
 0.0914787  0.81  1 
 0.0896849  0.79  1 
 0.0879585  0.77  1 
 0.0862816  0.75  1 
 0.0846406  0.73  1 
 0.0830388  0.71  1 
 0.0814836  0.69  1 
 0.0799826  0.67  1 
 0.0785432  0.65  1 
 0.0771711  0.63  1 
 0.0758642  0.61  1 
 0.074619  0.59  1 
 0.0734315  0.57  1 
 0.0722981  0.55  1 
 0.0712155  0.529933  1 
 0.0701824  0.509467  1 
 0.0691978  0.4882  1 
 0.0682611  0.465733  1 
 0.0673713  0.441667  1 
 0.0665254  0.415333  1 
 0.0657109  0.385  1 
 0.0649133  0.348667  1 
 0.064118  0.304333  1 
 0.0633104  0.250003  1 


-0.145997  0.25  1 
-0.147006  0.304333  1 
-0.148817  0.348667  1 
-0.151141  0.385  1 
-0.153687  0.415333  1 
-0.156167  0.441667  1 
-0.158365  0.465733  1 
-0.160361  0.4882  1 
-0.162312  0.509467  1 
-0.164372  0.529933  1 
-0.166698  0.55  1 
-0.169399  0.57  1 
-0.172395  0.59  1 
-0.175564  0.61  1 
-0.178781  0.63  1 
-0.181922  0.65  1 
-0.184878  0.669894  1 
-0.187608  0.689149  1 
-0.190083  0.707128  1 
-0.192277  0.723192  1 
-0.194164  0.736703  1 
-0.195738  0.747316  1 
-0.197081  0.755851  1 
-0.198294  0.763425  1 
-0.19948  0.771152  1 
-0.200742  0.780147  1 
-0.202159  0.791286  1 
-0.20372  0.804492  1 
-0.205391  0.819451  1 
-0.207139  0.835849  1 
-0.20893  0.85337  1 
-0.210743  0.871725  1 
-0.212605  0.890728  1 
-0.21456  0.910216  1 
-0.216648  0.930027  1 
-0.21891  0.95  1 
-0.221369  0.97  1 
-0.223972  0.99  1 
-0.226646  1.01  1 
-0.229319  1.03  1 
-0.231918  1.05  1 
-0.234395  1.07  1 
-0.236797  1.09  1 
-0.239193  1.11  1 
-0.241655  1.13  1 
-0.244253  1.15  1 
-0.247037  1.17  1 
-0.249986  1.19  1 
-0.253058  1.21  1 
-0.25621  1.23  1 
-0.259402  1.25  1 
-0.262606  1.27  1 
-0.265858  1.29  1 
-0.269208  1.31  1 
-0.272705  1.33  1 
-0.276399  1.35  1 
-0.280326  1.37  1 
-0.284461  1.39  1 
-0.288765  1.41  1 
-0.293198  1.43  1 
-0.297722  1.45  1 
-0.302312  1.47  1 
-0.307008  1.49  1 
-0.311863  1.51  1 
-0.316934  1.53  1 
-0.322273  1.55  1 
-0.327914  1.57  1 
-0.333802  1.59  1 
-0.339858  1.61  1 
-0.346006  1.63  1 
-0.352167  1.65  1 
-0.358264  1.66993  1 
-0.364211  1.68946  1 
-0.369924  1.70817  1 
-0.375318  1.72566  1 
-0.380305  1.74153  1 
-0.384833  1.75549  1 
-0.388964  1.76785  1 
-0.392796  1.77901  1 
-0.396422  1.7894  1 
-0.399938  1.79944  1 
-0.403447  1.80953  1 
-0.407085  1.82008  1 
-0.410997  1.83145  1 
-0.415327  1.84403  1 
-0.420219  1.85819  1 
-0.425784  1.87419  1 
-0.431997  1.89177  1 
-0.438797  1.91052  1 
-0.446125  1.93007  1 
-0.453923  1.95  1 
-0.462132  1.97  1 
-0.470697  1.99  1 
-0.479565  2.01  1 
-0.488682  2.03  1 
-0.497995  2.05  1 
-0.507461  2.06998  1 
-0.517083  2.08985  1 
-0.526871  2.10949  1 
-0.536839  2.1288  1 
-0.546999  2.14765  1 
-0.557328  2.16588  1 
-0.567665  2.18308  1 
-0.577812  2.1988  1 
-0.587574  2.21257  1 
-0.596753  2.22393  1 
-0.605387  2.23268  1 
-0.614448  2.23965  1 
-0.625141  2.24594  1 
-0.638673  2.25265  1 
-0.656249  2.26088  1 
-0.678581  2.27137  1 
-0.704407  2.28347  1 
-0.731969  2.29621  1 
-0.759512  2.30857  1 
-0.785278  2.31958  1 
-0.807982  2.3285  1 
-0.828222  2.3356  1 
-0.847069  2.34142  1 
-0.865593  2.34651  1 
-0.884863  2.35139  1 
-0.905814  2.35643  1 
-0.928836  2.36134  1 
-0.954185  2.36566  1 
-0.982115  2.36891  1 
-1.01288  2.37063  1 
-1.04637  2.37052  1 
-1.08098  2.36892  1 
-1.11475  2.36633  1 
-1.14571  2.36325  1 
-1.17188  2.36018  1 
-1.19204  2.35747  1 
-1.20791  2.35487  1 
-1.22192  2.35194  1 
-1.23653  2.34829  1 
-1.25419  2.34349  1 
-1.27671  2.33724  1 
-1.30339  2.32969  1 
-1.33287  2.32111  1 
-1.3638  2.31177  1 
-1.39485  2.30193  1 
-1.42482  2.29186  1 
-1.4532  2.28186  1 
-1.47963  2.27223  1 
-1.50375  2.26327  1 
-1.5252  2.25527  1 
-1.54398  2.24837  1 
-1.56143  2.24206  1 
-1.57928  2.23564  1 
-1.59922  2.22846  1 
-1.62297  2.21981  1 
-1.65151  2.20931  1 
-1.68301  2.19764  1 
-1.71487  2.18579  1 
-1.74454  2.17473  1 
-1.76945  2.16545  1 
-1.78917  2.15802  1 
-1.81182  2.14897  1 
-1.84766  2.1339  1 
-1.90697  2.10844  1 
-1.99999  2.06822  1 
-2 0.25 1





==> anc/electron_exp.dat.2 <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_2d.out.2" u ($2/$3):($1/1000):($11*factor/$13)"

# Contour 0, label:        1
-0.545159  2.10827  1 
-0.554665  2.12589  1 
-0.563586  2.14197  1 
-0.571935  2.15625  1 
-0.580517  2.16896  1 
-0.590335  2.18046  1 
-0.602394  2.19109  1 
-0.617695  2.20123  1 
-0.63683  2.21113  1 
-0.658732  2.22072  1 
-0.681923  2.22986  1 
-0.704922  2.23837  1 
-0.72625  2.24611  1 
-0.744966  2.253  1 
-0.762277  2.25933  1 
-0.779928  2.26544  1 
-0.799663  2.27172  1 
-0.823229  2.27852  1 
-0.851893  2.286  1 
-0.885018  2.29356  1 
-0.921487  2.30036  1 
-0.960186  2.3056  1 
-1  2.30844  1 
-1.03988  2.30832  1 
-1.07906  2.3056  1 
-1.11681  2.30086  1 
-1.15245  2.29471  1 
-1.18525  2.28774  1 
-1.21472  2.28047  1 
-1.24117  2.27312  1 
-1.26513  2.26582  1 
-1.28713  2.25871  1 
-1.30767  2.25193  1 
-1.32737  2.24551  1 
-1.34709  2.23909  1 
-1.36777  2.23222  1 
-1.39037  2.22443  1 
-1.41581  2.21527  1 
-1.44454  2.20451  1 
-1.47498  2.19279  1 
-1.50502  2.18103  1 
-1.53258  2.1701  1 
-1.55557  2.1609  1 
-1.57269  2.15397  1 
-1.58586  2.14844  1 
-1.59779  2.14313  1 
-1.61121  2.13683  1 
-1.62883  2.12833  1 
-1.65246  2.11685  1 
-1.68023  2.10335  1 
-1.70936  2.08917  1 
-1.73708  2.07569  1 
-1.76062  2.06428  1 
-1.77945  2.05529  1 
-1.80206  2.04514  1 
-1.83919  2.02923  1 
-1.90159  2.00295  1 
-1.99999  1.96172  1 

-0.148417  0.25  1 
-0.149612  0.304333  1 
-0.151562  0.348667  1 
-0.153989  0.385  1 
-0.156618  0.415333  1 
-0.159173  0.441667  1 
-0.16145  0.465733  1 
-0.163529  0.4882  1 
-0.165563  0.509467  1 
-0.167705  0.529933  1 
-0.170107  0.55  1 
-0.172876  0.57  1 
-0.175938  0.59  1 
-0.179173  0.61  1 
-0.182461  0.63  1 
-0.185682  0.65  1 
-0.188725  0.669868  1 
-0.191511  0.68894  1 
-0.193974  0.706423  1 
-0.196043  0.721521  1 
-0.197651  0.733439  1 
-0.198772  0.741779  1 
-0.199557  0.747729  1 
-0.200202  0.752874  1 
-0.2009  0.758799  1 
-0.201847  0.767089  1 
-0.203188  0.778932  1 
-0.20487  0.793941  1 
-0.206792  0.811329  1 
-0.208853  0.830312  1 
-0.210951  0.850105  1 
-0.213011  0.870054  1 
-0.215062  0.890023  1 
-0.217162  0.910007  1 
-0.219366  0.930001  1 
-0.221731  0.95  1 
-0.224292  0.97  1 
-0.226998  0.99  1 
-0.229777  1.01  1 
-0.232556  1.03  1 
-0.235264  1.05  1 
-0.237851  1.07  1 
-0.240364  1.09  1 
-0.242873  1.11  1 
-0.245448  1.13  1 
-0.248158  1.15  1 
-0.251057  1.17  1 
-0.254123  1.19  1 
-0.257317  1.21  1 
-0.260601  1.23  1 
-0.263935  1.25  1 
-0.267296  1.27  1 
-0.270715  1.29  1 
-0.274243  1.31  1 
-0.277925  1.33  1 
-0.281812  1.35  1 
-0.285935  1.37  1 
-0.290271  1.39  1 
-0.294783  1.41  1 
-0.299433  1.43  1 
-0.304182  1.45  1 
-0.309009  1.47  1 
-0.313951  1.49  1 
-0.319062  1.51  1 
-0.324397  1.53  1 
-0.330008  1.55  1 
-0.335927  1.57  1 
-0.342101  1.59  1 
-0.34845  1.61  1 
-0.3549  1.63  1 
-0.361372  1.65  1 
-0.367772  1.66989  1 
-0.373929  1.68913  1 
-0.379657  1.70707  1 
-0.384768  1.72306  1 
-0.389073  1.73645  1 
-0.392479  1.74688  1 
-0.395263  1.75522  1 
-0.397795  1.7626  1 
-0.400449  1.77019  1 
-0.403593  1.77913  1 
-0.407521  1.79032  1 
-0.412212  1.80367  1 
-0.417567  1.81882  1 
-0.423486  1.83542  1 
-0.429869  1.85312  1 
-0.436637  1.8716  1 
-0.443786  1.89067  1 
-0.45133  1.9102  1 
-0.459284  1.93002  1 
-0.467665  1.95  1 
-0.476474  1.97  1 
-0.485668  1.99  1 
-0.49519  2.01  1 
-0.504983  2.03  1 
-0.514991  2.05  1 
-0.525136  2.06994  1 
-0.535254  2.08949  1 
-0.545159  2.10827  1 

 0.26683  1.69  1 
 0.258743  1.67  1 
 0.251056  1.65  1 
 0.243813  1.63007  1 
 0.237045  1.61056  1 
 0.230775  1.59188  1 
 0.225028  1.57445  1 
 0.219828  1.55869  1 
 0.21518  1.54487  1 
 0.211012  1.53269  1 
 0.20723  1.52169  1 
 0.203744  1.51142  1 
 0.20046  1.50143  1 
 0.197293  1.49129  1 
 0.19419  1.48063  1 
 0.191103  1.46909  1 
 0.187985  1.45634  1 
 0.184789  1.44203  1 
 0.181475  1.42592  1 
 0.178035  1.40828  1 
 0.174466  1.38949  1 
 0.170768  1.36994  1 
 0.166937  1.35  1 
 0.16299  1.33  1 
 0.159002  1.31  1 
 0.155068  1.29  1 
 0.151279  1.27  1 
 0.14773  1.25  1 
 0.144484  1.23  1 
 0.141486  1.21  1 
 0.138655  1.19  1 
 0.135906  1.17  1 
 0.133158  1.15  1 
 0.130347  1.13  1 
 0.127496  1.11  1 
 0.124646  1.09  1 
 0.121841  1.07  1 
 0.119123  1.05  1 
 0.116524  1.03  1 
 0.114027  1.01  1 
 0.111606  0.99  1 
 0.109234  0.97  1 
 0.106885  0.95  1 
 0.10454  0.93  1 
 0.102217  0.91  1 
 0.0999407  0.89  1 
 0.0977375  0.87  1 
 0.0956332  0.85  1 
 0.093646  0.83  1 
 0.0917641  0.81  1 
 0.0899681  0.79  1 
 0.0882386  0.77  1 
 0.0865561  0.75  1 
 0.0849059  0.73  1 
 0.0832926  0.71  1 
 0.0817253  0.69  1 
 0.080213  0.67  1 
 0.0787651  0.65  1 
 0.0773883  0.63  1 
 0.0760795  0.61  1 
 0.0748335  0.59  1 
 0.0736446  0.57  1 
 0.0725076  0.55  1 
 0.0714181  0.529933  1 
 0.0703758  0.509467  1 
 0.0693818  0.4882  1 
 0.068437  0.465733  1 
 0.0675421  0.441667  1 
 0.0666949  0.415333  1 
 0.0658795  0.385  1 
 0.065077  0.348667  1 
 0.0642684  0.304333  1 
 0.0634347  0.250003  1 

 2  2.06536  1 
 1.96635  2.11213  1 
 1.93639  2.15147  1 
 1.90995  2.18424  1 
 1.88685  2.21131  1 
 1.86694  2.23358  1 
 1.84975  2.25182  1 
 1.83381  2.26653  1 
 1.81733  2.27813  1 
 1.79856  2.28702  1 
 1.77574  2.29361  1 
 1.74772  2.29837  1 
 1.71586  2.30194  1 
 1.68217  2.30501  1 
 1.64862  2.30829  1 
 1.61721  2.31246  1 
 1.58946  2.31806  1 
 1.56496  2.32493  1 
 1.54283  2.33276  1 
 1.5222  2.34122  1 
 1.50218  2.35001  1 
 1.48193  2.35886  1 
 1.4607  2.3678  1 
 1.43776  2.37689  1 
 1.41239  2.38622  1 
 1.38388  2.39588  1 
 1.35195  2.40583  1 
 1.31816  2.41569  1 
 1.28452  2.42494  1 
 1.25304  2.43309  1 
 1.22572  2.43963  1 
 1.20389  2.44424  1 
 1.18613  2.4472  1 
 1.17034  2.449  1 
 1.15441  2.45009  1 
 1.13623  2.45095  1 
 1.11439  2.45193  1 
 1.09017  2.45297  1 
 1.06557  2.45392  1 
 1.04256  2.4546  1 
 1.02311  2.45487  1 
 1.00848  2.45452  1 
 0.996927  2.45326  1 
 0.986007  2.45076  1 
 0.973259  2.44668  1 
 0.956222  2.44071  1 
 0.933053  2.43268  1 
 0.904361  2.42313  1 
 0.87137  2.41276  1 
 0.835305  2.40229  1 
 0.797389  2.39243  1 
 0.758923  2.38374  1 
 0.721519  2.37629  1 
 0.686863  2.37  1 
 0.656643  2.3648  1 
 0.632546  2.36062  1 
 0.615633  2.35724  1 
 0.604457  2.35387  1 
 0.596944  2.34957  1 
 0.591019  2.34341  1 
 0.584608  2.33445  1 
 0.576089  2.32204  1 
 0.56565  2.30664  1 
 0.553929  2.289  1 
 0.541566  2.26988  1 
 0.5292  2.25  1 
 0.517355  2.23  1 
 0.50609  2.21  1 
 0.495352  2.19  1 
 0.485083  2.17  1 
 0.47523  2.15  1 
 0.465752  2.13003  1 
 0.456674  2.11028  1 
 0.448033  2.09094  1 
 0.439871  2.07224  1 
 0.432226  2.05437  1 
 0.425135  2.03754  1 
 0.418621  2.02194  1 
 0.412704  2.00772  1 
 0.407404  1.99507  1 
 0.402743  1.98415  1 
 0.398671  1.97494  1 
 0.394859  1.96666  1 
 0.390912  1.95834  1 
 0.386432  1.94901  1 
 0.381022  1.9377  1 
 0.374394  1.9237  1 
 0.366695  1.90734  1 
 0.358182  1.88921  1 
 0.34911  1.8699  1 
 0.339737  1.85  1 
 0.330283  1.83  1 
 0.320831  1.81  1 
 0.311428  1.79  1 
 0.302122  1.77  1 
 0.29296  1.75  1 
 0.283989  1.73  1 
 0.275262  1.71  1 
 0.26683  1.69  1 



==> anc/electron_obs.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_2d.out" u ($2/$3):($1/1000):($11/$12)"

# Contour 0, label:        1
-0.529708  0.25  1 
-0.491442  0.304333  1 
-0.463018  0.348667  1 
-0.442672  0.385  1 
-0.428638  0.415333  1 
-0.419152  0.441667  1 
-0.412652  0.465701  1 
-0.408384  0.487942  1 
-0.4058  0.508597  1 
-0.40435  0.527872  1 
-0.403485  0.545975  1 
-0.402748  0.56304  1 
-0.402057  0.578918  1 
-0.40142  0.59339  1 
-0.400848  0.606235  1 
-0.40035  0.617232  1 
-0.399935  0.626239  1 
-0.399607  0.633426  1 
-0.399369  0.639038  1 
-0.399224  0.643324  1 
-0.399175  0.64653  1 
-0.399266  0.649014  1 
-0.399702  0.651579  1 
-0.400732  0.655137  1 
-0.402602  0.660603  1 
-0.405558  0.668888  1 
-0.40978  0.680635  1 
-0.415168  0.695395  1 
-0.421557  0.712448  1 
-0.428779  0.731075  1 
-0.436666  0.750555  1 
-0.445124  0.770284  1 
-0.454338  0.79012  1 
-0.464565  0.810036  1 
-0.476064  0.830004  1 
-0.489091  0.85  1 
-0.503715  0.869895  1 
-0.519247  0.889163  1 
-0.53481  0.907174  1 
-0.549525  0.9233  1 
-0.562515  0.936915  1 
-0.573366  0.947621  1 
-0.583523  0.955954  1 
-0.594891  0.962679  1 
-0.609379  0.968564  1 
-0.628893  0.974375  1 
-0.654793  0.980705  1 
-0.686241  0.987452  1 
-0.721849  0.994338  1 
-0.760231  1.00109  1 
-0.8  1.00742  1 
-0.84  1.0131  1 
-0.88  1.01796  1 
-0.92  1.02188  1 
-0.96  1.02474  1 
-1  1.02641  1 
-1.04  1.02683  1 
-1.08  1.02607  1 
-1.12  1.02429  1 
-1.16  1.02162  1 
-1.2  1.01821  1 
-1.24  1.01418  1 
-1.28  1.00958  1 
-1.32  1.00446  1 
-1.36  0.998832  1 
-1.4  0.992747  1 
-1.43979  0.986285  1 
-1.47828  0.979716  1 
-1.5142  0.973358  1 
-1.54626  0.96753  1 
-1.57316  0.962549  1 
-1.59432  0.958578  1 
-1.61194  0.955165  1 
-1.62894  0.951702  1 
-1.64823  0.947581  1 
-1.67272  0.942195  1 
-1.70551  0.93485  1 
-1.75052  0.924508  1 
-1.81186  0.910048  1 
-1.89365  0.890347  1 
-1.99999  0.864282  1 
-2  0.324024  1
-1.923  0.30654  1
-1.85199  0.290396  1
-1.78699  0.275591  1 
-1.72798  0.262126  1 
-1.67496  0.25  1 


 2  0.927933  1 
 1.9735  0.942883  1 
 1.93842  0.960104  1 
 1.89736  0.977872  1 
 1.85294  0.99446  1 
 1.80778  1.00815  1 
 1.76408  1.01768  1 
 1.72248  1.02368  1 
 1.68319  1.02725  1 
 1.64644  1.02949  1 
 1.61246  1.03149  1 
 1.5814  1.03421  1 
 1.55313  1.03795  1 
 1.52747  1.04286  1 
 1.50422  1.04911  1 
 1.48317  1.05684  1 
 1.46413  1.06611  1 
 1.44679  1.07647  1 
 1.43083  1.0874  1 
 1.41594  1.09835  1 
 1.4018  1.10879  1 
 1.38804  1.11835  1 
 1.37404  1.12735  1 
 1.35915  1.13629  1 
 1.34271  1.14569  1 
 1.32404  1.15603  1 
 1.30261  1.16759  1 
 1.27836  1.17978  1 
 1.25135  1.19177  1 
 1.22166  1.20274  1 
 1.18934  1.21187  1 
 1.15466  1.21845  1 
 1.1186  1.22222  1 
 1.08237  1.22301  1 
 1.04716  1.22068  1 
 1.01414  1.21507  1 
 0.984254  1.20618  1 
 0.957322  1.1946  1 
 0.932911  1.18106  1 
 0.910585  1.16631  1 
 0.889907  1.15108  1 
 0.870489  1.13604  1 
 0.852141  1.12157  1 
 0.834722  1.10799  1 
 0.818091  1.09561  1 
 0.802107  1.08475  1 
 0.786561  1.07563  1 
 0.770974  1.06812  1 
 0.754803  1.06201  1 
 0.7375  1.05708  1 
 0.71852  1.05311  1 
 0.697491  1.04979  1 
 0.674728  1.0464  1 
 0.650723  1.04213  1 
 0.625964  1.03616  1 
 0.600942  1.02768  1 
 0.576116  1.01613  1 
 0.551824  1.0019  1 
 0.528377  0.985627  1 
 0.506082  0.967962  1 
 0.485248  0.949545  1 
 0.46617  0.931034  1 
 0.449088  0.913144  1 
 0.434226  0.896605  1 
 0.421808  0.882146  1 
 0.41206  0.870497  1 
 0.404994  0.862023  1 
 0.399778  0.855628  1 
 0.395364  0.849849  1 
 0.390707  0.843224  1 
 0.384762  0.834291  1 
 0.376751  0.821957  1 
 0.366963  0.806607  1 
 0.355958  0.788995  1 
 0.344295  0.769874  1 
 0.33253  0.75  1 
 0.321198  0.73  1 
 0.310729  0.71  1 
 0.30153  0.69  1 
 0.294006  0.67  1 
 0.288563  0.65  1 
 0.285444  0.63  1 
 0.28425  0.61  1 
 0.284416  0.59  1 
 0.285379  0.57  1 
 0.286576  0.55  1 
 0.287642  0.53  1 
 0.289001  0.51  1 
 0.291272  0.49  1 
 0.295078  0.47  1 
 0.301039  0.45  1 
 0.309566  0.430045  1 
 0.320221  0.410358  1 
 0.332357  0.391208  1 
 0.345327  0.372862  1 
 0.358483  0.355591  1 
 0.371482  0.339303  1 
 0.385207  0.322478  1 
 0.400844  0.303239  1 
 0.400844  0.303239  1 
 0.41958  0.279705  1 
 0.442601  0.250002  1 
 2  0.260512  1 
 1.99658  0.258409  1 
 1.99315  0.256307  1 
 1.98973  0.254205  1 
 1.9863  0.252102  1 
 1.98288  0.25  1 




==> anc/electron_obs.dat.2 <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_2d.out.2" u ($2/$3):($1/1000):($11/$12)"

# Contour 0, label:        1
-1.57273  0.25  1 
-1.59716  0.256095  1 
-1.63512  0.265686  1 
-1.68266  0.277775  1 
-1.73586  0.291361  1 
-1.79078  0.305443  1 
-1.84386  0.319126  1 
-1.89302  0.331935  1 
-1.93657  0.343499  1 
-1.9728  0.353447  1 
-2  0.361409  1 

-0.539649  0.25  1 
-0.5005  0.304333  1 
-0.471396  0.348667  1 
-0.450542  0.385  1 
-0.436145  0.415333  1 
-0.426414  0.441667  1 
-0.419757  0.465733  1 
-0.415394  0.4882  1 
-0.412751  0.509467  1 
-0.41125  0.529933  1 
-0.410313  0.55  1 
-0.409518  0.57  1 
-0.409048  0.59  1 
-0.409236  0.61  1 
-0.410421  0.63  1 
-0.412935  0.65  1 
-0.41702  0.67  1 
-0.422534  0.69  1 
-0.429239  0.71  1 
-0.436897  0.73  1 
-0.445271  0.75  1 
-0.454209  0.77  1 
-0.463905  0.79  1 
-0.474637  0.81  1 
-0.486683  0.83  1 
-0.500323  0.85  1 
-0.515612  0.869879  1 
-0.531723  0.889031  1 
-0.547603  0.906728  1 
-0.562201  0.922245  1 
-0.574465  0.934853  1 
-0.583885  0.944106  1 
-0.592106  0.950674  1 
-0.601313  0.95551  1 
-0.613692  0.959565  1 
-0.631428  0.963789  1 
-0.656091  0.968915  1 
-0.686788  0.974797  1 
-0.722011  0.981068  1 
-0.760251  0.987362  1 
-0.8  0.993314  1 
-0.84  0.998597  1 
-0.88  1.00304  1 
-0.92  1.00652  1 
-0.96  1.00889  1 
-1  1.01004  1 
-1.04  1.00987  1 
-1.08  1.00848  1 
-1.12  1.006  1 
-1.16  1.00259  1 
-1.2  0.99838  1 
-1.23986  0.993522  1 
-1.27892  0.988223  1 
-1.31635  0.982704  1 
-1.35134  0.977187  1 
-1.38309  0.97189  1 
-1.41105  0.966978  1 
-1.43579  0.962393  1 
-1.45814  0.958019  1 
-1.47893  0.953743  1 
-1.49901  0.949449  1 
-1.5192  0.945008  1 
-1.54027  0.940226  1 
-1.56299  0.934897  1 
-1.58812  0.928812  1 
-1.61642  0.921764  1 
-1.64831  0.91364  1 
-1.6828  0.904712  1 
-1.71854  0.895347  1 
-1.75419  0.885913  1 
-1.78839  0.876777  1 
-1.82068  0.867972  1 
-1.85408  0.858197  1 
-1.8925  0.845813  1 
-1.93984  0.829186  1 
-2  0.806679  1 

 0.401922  0.305093  1 
 0.421081  0.281065  1 
 0.445252  0.250002  1 

 2  0.90217  1 
 1.95689  0.928828  1 
 1.91576  0.951478  1 
 1.876  0.970229  1 
 1.83702  0.985189  1 
 1.79821  0.996466  1 
 1.75909  1.00431  1 
 1.7197  1.00957  1 
 1.68018  1.01321  1 
 1.64069  1.01622  1 
 1.60137  1.01958  1 
 1.56259  1.02403  1 
 1.52553  1.02931  1 
 1.49162  1.03494  1 
 1.46224  1.0404  1 
 1.4388  1.04522  1 
 1.42204  1.04912  1 
 1.41004  1.05279  1 
 1.40019  1.05714  1 
 1.38992  1.06308  1 
 1.37664  1.07152  1 
 1.35849  1.08303  1 
 1.33663  1.09678  1 
 1.31295  1.11156  1 
 1.28936  1.12621  1 
 1.26774  1.13952  1 
 1.24935  1.15058  1 
 1.23287  1.15952  1 
 1.21633  1.16671  1 
 1.19779  1.17255  1 
 1.17527  1.17742  1 
 1.14751  1.18158  1 
 1.11605  1.18479  1 
 1.08311  1.18668  1 
 1.05093  1.18689  1 
 1.02173  1.18505  1 
 0.997127  1.18087  1 
 0.976247  1.17431  1 
 0.957601  1.16543  1 
 0.939695  1.15426  1 
 0.921039  1.14085  1 
 0.900627  1.12545  1 
 0.879389  1.10908  1 
 0.858741  1.09299  1 
 0.840098  1.0784  1 
 0.824878  1.06655  1 
 0.813837  1.05832  1 
 0.805104  1.05318  1 
 0.796149  1.05025  1 
 0.784442  1.04864  1 
 0.767454  1.04749  1 
 0.743446  1.04596  1 
 0.713845  1.04348  1 
 0.680869  1.03952  1 
 0.646737  1.03356  1 
 0.613666  1.02507  1 
 0.583444  1.0137  1 
 0.556135  0.99981  1 
 0.531369  0.983926  1 
 0.508779  0.966575  1 
 0.487998  0.948284  1 
 0.468777  0.929636  1 
 0.451349  0.911427  1 
 0.436068  0.894509  1 
 0.423285  0.879734  1 
 0.413355  0.867954  1 
 0.406381  0.859617  1 
 0.401466  0.853573  1 
 0.397465  0.848267  1 
 0.393233  0.842146  1 
 0.387623  0.833655  1 
 0.379781  0.821631  1 
 0.370014  0.806469  1 
 0.358922  0.788954  1 
 0.347102  0.769869  1 
 0.335154  0.75  1 
 0.323643  0.73  1 
 0.313013  0.71  1 
 0.303672  0.69  1 
 0.296032  0.67  1 
 0.290502  0.65  1 
 0.287329  0.63  1 
 0.286106  0.61  1 
 0.286262  0.59  1 
 0.287227  0.57  1 
 0.28843  0.55  1 
 0.2895  0.53  1 
 0.290867  0.51  1 
 0.293158  0.49  1 
 0.297002  0.47  1 
 0.303029  0.45  1 
 0.311646  0.430051  1 
 0.32238  0.410408  1 
 0.334538  0.391377  1 
 0.347427  0.373263  1 
 0.360354  0.356374  1 
 0.372976  0.340606  1 
 0.386359  0.324226  1 
 0.401922  0.305093  1 

 2  0.278356  1 
 1.99123  0.272685  1 
 1.98245  0.267013  1 
 1.97368  0.261342  1 
 1.96491  0.255671  1 
 1.95614  0.25  1 



==> anc/k.gnu <==
set term pdfcairo enhanced color solid font "Arial,20"
set size square

set ytics 1
set xtics 1
set mxtics 5
set mytics 4

set output "../bounds.pdf"
set arrow 1 from -0.4, graph 0 to -0.4, graph 1 nohead dt 2
set arrow 2 from 1.3, graph 0 to 1.3, graph 1 nohead dt 2
set label 1 "Run II exclusion" at -1.9, 0.6
set ylabel "M_{Z^'}/TeV"
set xlabel "X_e/X_{/Symbol m}"
set style fill transparent solid 0.2 border
plot [-2:2] [0.25:4.25] "electron_obs.dat" w filledcurves closed lc rgb "red" tit "e^+e^-", \
"muons_obs.dat" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^-"

#set output "bounds2.pdf"
#plot [-2:2] [0.25:4.25] "electron_obs.dat.2" w filledcurves closed lc rgb "red" tit "e^+e^-", \
#"muons_obs.dat.2" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^-"

set output "../sensitivity.pdf"
set label 1 "HL-LHC sensitivity" at -1.9, 0.6
plot [-2:2] [0.25:4.25] "electron_exp.dat" w filledcurves closed lc rgb "red" tit "e^+e^-", \
"muons_exp.dat" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^-"

#set output "sensitivity2.pdf"
#plot [-2:2] [0.25:4.25] "electron_exp.dat.2" w filledcurves closed lc rgb "red" tit "e^+e^-", \
#"muons_exp.dat.2" w filledcurves closed lc rgb "blue" tit "{/Symbol m}^+{/Symbol m}^-"

unset label 1

set style fill transparent solid 0.1 noborder
unset arrow 1
unset arrow 2
set ytics 0.1
set ylabel "BR"
set output "../brs.pdf"
plot "benRun_1d.out" u ($2/$3):7 tit "e^+e^-" w l dt "--" lw 2 lc rgb "red", \
"benRun_1d.out" u ($2/$3):8 tit "{/Symbol m}^+{/Symbol m}^-" w l lw 2 lc rgb "black", \
2 * (3-10*x-10)**2 / ( 3. * (4 + x**2 + 10.**2 + (3-10*x-10)**2) ) tit "{/Symbol t}^+{/Symbol t}^-" w l lw 2 lc rgb "blue" dt ".-", \
"benRun_1d.out" u ($2/$3):9 tit 'b ~{b}{1.3\_} =t ~{t}{1.3\_}' w l lw 2 lc rgb "magenta" dt "..", "print.out" i 1 w filledcurves x2 lc rgb "black" notit

set output "../width.pdf"
set ytics 0.001
set ylabel "{/Symbol G}/M_{Z'}"
plot [-2:2] [0:0.005] "benRun_1d.out" u ($2/$3):($6/1050) notit w l lw 2 lc rgb "black", "print.out" i 1 w filledcurves x2 lc rgb "black" notit

set output "../gzp.pdf"
set ylabel "(3 TeV)g_{Z'}/ M_{Z'}"
set ytics auto nomirror
set yrange [0:0.1]
set y2range [10:40]
set y2tics auto nomirror 
set y2label "M@_{Z'}^{max}/TeV"
plot "print.out" i 0 u ($1/10):10 tit "g_{Z'}/M_{Z'}" w l lw 2 lt 1 lc rgb "black", "print.out" i 0 u ($1/10):(3.0/($10)*sqrt(4 * pi / (104 + ($1)**2 +(-7.0 - $1)**2))) tit "M@_{Z'}^{max}" w l lw 2 dt 2 lc rgb "black" axes x1y2, "print.out" i 1 w filledcurves x2 lc rgb "black" notit
unset yrange
unset y2range
unset y2tics
unset ytics
set ytics auto
unset y2label

set output "../tsb.pdf"
set ylabel "-{/Symbol q}_{sb}"
plot "print.out" i 0 u ($1/10):(-$11) notit w l lw 2 lc rgb "black", "print.out" i 2 w filledcurves x2 lc rgb "black" notit

# set style fill solid noborder
# set output "../dileptonBR.pdf"
# set xlabel "X_e"
# set ylabel "X_{/Symbol m}"
# set samples 41,10
# set view map
# set ytics 1
# set xtics 10
# set mxtics 10
# unset mytics
# set pm3d corners2color c1
# set palette grayscale
# set label 1 "BR(Z'->l^+l^-)" at 20,11
# splot [-20:20] [1:10] (x**2+y**2)*(0.66667) / (4 + x**2+y**2 + (3-x-y)**2) notit w pm3d


==> anc/k_prepare_data.gnu <==
print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines of k_prepare_data.gnu"
quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 41,21,8
set cntrparam bspline

#The following confirmed no points with width greater than mass / 10
#set table "wzp.dat"
#set cntrparam levels discrete 0.1
#splot "benRun_2d.out" u ($2/$3):($1/1000):($6/$1)

factor = sqrt(3000./139.)

###### prepare contour data #############
set cntrparam levels discrete 1
set table "muons_exp.dat"
splot "benRun_2d.out" u ($2/$3):($1/1000):($14*factor/$16)
set table "electron_exp.dat"
splot "benRun_2d.out" u ($2/$3):($1/1000):($11*factor/$13)
set table "muons_obs.dat"
splot "benRun_2d.out" u ($2/$3):($1/1000):($14/$15)
set table "electron_obs.dat"
splot "benRun_2d.out" u ($2/$3):($1/1000):($11/$12)



==> anc/k_prepare_data.gnu.2 <==
print "WARNING: running will require the points found in the contour to be re-ordered by hand in order to make the plot. If you really want to do this, comment these two initial lines of k_prepare_data.gnu"
quit
 
set size square
set contour
set nosurface
set cntrparam bspline 
set noclip

set dgrid3d 41,21,8
set cntrparam bspline

#The following confirmed no points with width greater than mass / 10
#set table "wzp.dat"
#set cntrparam levels discrete 0.1
#splot "benRun_2d.out" u ($2/$3):($1/1000):($6/$1)

factor = sqrt(3000./139.)

###### prepare contour data #############
set cntrparam levels discrete 1
set table "muons_exp.dat.2"
splot "benRun_2d.out.2" u ($2/$3):($1/1000):($14*factor/$16)
set table "electron_exp.dat.2"
splot "benRun_2d.out.2" u ($2/$3):($1/1000):($11*factor/$13)
set table "muons_obs.dat.2"
splot "benRun_2d.out.2" u ($2/$3):($1/1000):($14/$15)
set table "electron_obs.dat.2"
splot "benRun_2d.out.2" u ($2/$3):($1/1000):($11/$12)



==> anc/muons_exp.dat <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_2d.out" u ($2/$3):($1/1000):($14*factor/$16)"

# Contour 0, label:        1
 1.9485  0.25  1 
 1.93098  0.304333  1 
 1.91583  0.348667  1 
 1.90242  0.385  1 
 1.89009  0.415333  1 
 1.87823  0.441667  1 
 1.86636  0.465636  1 
 1.8547  0.48742  1 
 1.84363  0.506834  1 
 1.83355  0.523692  1 
 1.82484  0.53781  1 
 1.81768  0.549192  1 
 1.81139  0.558605  1 
 1.80509  0.567002  1 
 1.79791  0.57534  1 
 1.78896  0.584573  1 
 1.77757  0.595473  1 
 1.76384  0.608069  1 
 1.74812  0.622205  1 
 1.73071  0.637726  1 
 1.71195  0.654477  1 
 1.69227  0.672166  1 
 1.67259  0.689957  1 
 1.65393  0.706877  1 
 1.63733  0.721955  1 
 1.62382  0.734217  1 
 1.61404  0.743098  1 
 1.60711  0.749664  1 
 1.60178  0.755388  1 
 1.59676  0.761742  1 
 1.59081  0.770199  1 
 1.58292  0.781875  1 
 1.57325  0.796454  1 
 1.56218  0.813264  1 
 1.55014  0.831631  1 
 1.53753  0.850883  1 
 1.52469  0.870428  1 
 1.51167  0.889994  1 
 1.49845  0.909392  1 
 1.48501  0.928433  1 
 1.47132  0.946925  1 
 1.45746  0.964652  1 
 1.44385  0.981284  1 
 1.43105  0.996463  1 
 1.41956  1.00983  1 
 1.40992  1.02103  1 
 1.40245  1.02997  1 
 1.39657  1.03753  1 
 1.3915  1.04488  1 
 1.38645  1.05319  1 
 1.38064  1.06359  1 
 1.37343  1.07696  1 
 1.36485  1.09294  1 
 1.35507  1.11087  1 
 1.34424  1.13011  1 
 1.33256  1.15  1 
 1.32019  1.17  1 
 1.3073  1.19  1 
 1.29405  1.21  1 
 1.28061  1.23  1 
 1.26714  1.25  1 
 1.25388  1.26987  1 
 1.24124  1.28895  1 
 1.22971  1.30646  1 
 1.21977  1.32161  1 
 1.21192  1.3336  1 
 1.20638  1.34206  1 
 1.2024  1.34814  1 
 1.19897  1.35341  1 
 1.1951  1.35943  1 
 1.18979  1.36775  1 
 1.18227  1.37956  1 
 1.17283  1.39448  1 
 1.16198  1.41174  1 
 1.15026  1.43059  1 
 1.13818  1.45027  1 
 1.12615  1.47014  1 
 1.11412  1.49006  1 
 1.10192  1.51002  1 
 1.08938  1.53  1 
 1.07632  1.55  1 
 1.06273  1.56987  1 
 1.04917  1.589  1 
 1.03634  1.60661  1 
 1.02496  1.62197  1 
 1.01573  1.63432  1 
 1.00908  1.64328  1 
 1.00434  1.64993  1 
 1.00055  1.65573  1 
 0.996753  1.66214  1 
 0.991987  1.67062  1 
 0.985489  1.68227  1 
 0.977256  1.6968  1 
 0.967479  1.71353  1 
 0.956345  1.73181  1 
 0.944043  1.75099  1 
 0.930807  1.77051  1 
 0.917049  1.79021  1 
 0.903223  1.81006  1 
 0.889787  1.83001  1 
 0.877197  1.85  1 
 0.865809  1.86992  1 
 0.855589  1.88939  1 
 0.846403  1.90792  1 
 0.838119  1.92508  1 
 0.830602  1.94039  1 
 0.823736  1.95357  1 
 0.817471  1.96503  1 
 0.811772  1.97535  1 
 0.806606  1.98511  1 
 0.801939  1.99491  1 
 0.797721  2.00525  1 
 0.793832  2.01642  1 
 0.790138  2.02863  1 
 0.786503  2.04211  1 
 0.782792  2.05706  1 
 0.778886  2.07361  1 
 0.774737  2.09152  1 
 0.770313  2.11045  1 
 0.765583  2.13006  1 
 0.760515  2.15  1 
 0.755085  2.17  1 
 0.749294  2.19  1 
 0.743151  2.21  1 
 0.736666  2.23  1 
 0.729845  2.25  1 
 0.722701  2.27  1 
 0.71525  2.29  1 
 0.707513  2.31  1 
 0.699509  2.33  1 
 0.691256  2.35  1 
 0.682776  2.36999  1 
 0.674091  2.38994  1 
 0.665224  2.40979  1 
 0.656199  2.42949  1 
 0.647038  2.44901  1 
 0.637821  2.46818  1 
 0.628852  2.48646  1 
 0.62049  2.50319  1 
 0.613096  2.51771  1 
 0.607028  2.52936  1 
 0.602408  2.53784  1 
 0.598401  2.54425  1 
 0.593932  2.55006  1 
 0.587929  2.55671  1 
 0.579316  2.56567  1 
 0.56743  2.57802  1 
 0.553253  2.59339  1 
 0.538174  2.611  1 
 0.523585  2.63013  1 
 0.510876  2.65  1 
 0.501276  2.6699  1 
 0.495366  2.68919  1 
 0.493563  2.70726  1 
 0.496285  2.72351  1 
 0.50395  2.73732  1 
 0.516621  2.74836  1 
 0.532942  2.75739  1 
 0.551202  2.76542  1 
 0.569691  2.77349  1 
 0.586698  2.78262  1 
 0.600802  2.79361  1 
 0.611735  2.80634  1 
 0.619517  2.82048  1 
 0.624171  2.83568  1 
 0.625718  2.85161  1 
 0.62421  2.86774  1 
 0.619827  2.88281  1 
 0.61278  2.89537  1 
 0.603279  2.90397  1 
 0.591536  2.90716  1 
 0.577766  2.90396  1 
 0.562201  2.89527  1 
 0.545076  2.88249  1 
 0.526628  2.86697  1 
 0.507093  2.85011  1 
 0.486832  2.83326  1 
 0.466706  2.8178  1 
 0.447703  2.80508  1 
 0.430807  2.79645  1 
 0.417008  2.79327  1 
 0.407012  2.79645  1 
 0.400419  2.80509  1 
 0.39655  2.81783  1 
 0.394727  2.83334  1 
 0.39427  2.85026  1 
 0.394722  2.86736  1 
 0.39651  2.88393  1 
 0.400283  2.89936  1 
 0.40669  2.91306  1 
 0.416379  2.92443  1 
 0.429631  2.93317  1 
 0.445258  2.94027  1 
 0.461701  2.94699  1 
 0.477405  2.95462  1 
 0.490813  2.96444  1 
 0.500754  2.97739  1 
 0.500754  2.97739  1 
 0.507603  2.99312  1 
 0.512121  3.01092  1 
 0.515068  3.03012  1 
 0.517207  3.05  1 
 0.519195  3.07  1 
 0.521281  3.09  1 
 0.523608  3.11  1 
 0.526321  3.13  1 
 0.529567  3.15  1 
 0.53336  3.17  1 
 0.537207  3.19  1 
 0.540482  3.21  1 
 0.542563  3.23  1 
 0.542826  3.25  1 
 0.540844  3.27  1 
 0.536978  3.29  1 
 0.531786  3.31  1 
 0.525824  3.33  1 
 0.519652  3.35  1 
 0.513713  3.37  1 
 0.507997  3.39  1 
 0.502381  3.41  1 
 0.496741  3.43  1 
 0.490954  3.45  1 
 0.484893  3.47  1 
 0.478414  3.49  1 
 0.471371  3.51  1 
 0.463617  3.53  1 
 0.455005  3.55  1 
 0.445542  3.57  1 
 0.435855  3.59  1 
 0.426721  3.61  1 
 0.418921  3.63  1 
 0.413235  3.65  1 
 0.410179  3.67  1 
 0.40922  3.69  1 
 0.409562  3.71  1 
 0.410408  3.73  1 
 0.410963  3.75  1 
 0.410614  3.7699  1 
 0.409476  3.78922  1 
 0.40785  3.80738  1 
 0.406035  3.82378  1 
 0.404331  3.83785  1 
 0.402975  3.84927  1 
 0.401962  3.85871  1 
 0.401225  3.86714  1 
 0.400696  3.8755  1 
 0.400308  3.88474  1 
 0.399999  3.89564  1 
 0.399726  3.90821  1 
 0.399453  3.92231  1 
 0.399143  3.9378  1 
 0.398757  3.95452  1 
 0.398246  3.97238  1 
 0.397515  3.99151  1 
 0.396455  4.01209  1 
 0.394955  4.0343  1 
 0.39291  4.05833  1 
 0.39021  4.08467  1 
 0.386756  4.115  1 
 0.382449  4.15133  1 
 0.37719  4.19567  1 
 0.370881  4.25  1 
 0.0343164  4.25  1 
 0.0345596  4.19567  1 
 0.034146  4.15133  1 
 0.0332696  4.115  1 
 0.0321244  4.08467  1 
 0.0309044  4.05833  1 
 0.0297635  4.03427  1 
 0.0286945  4.0118  1 
 0.0276497  3.99053  1 
 0.0265818  3.97007  1 
 0.0254433  3.95  1 
 0.0242072  3.93  1 
 0.0229285  3.91  1 
 0.0216831  3.89  1 
 0.0205464  3.87  1 
 0.0195942  3.85  1 
 0.0188772  3.83  1 
 0.018347  3.81  1 
 0.0179303  3.79  1 
 0.0175537  3.77  1 
 0.0171439  3.75  1 
 0.01665  3.73  1 
 0.0161112  3.71  1 
 0.015589  3.69  1 
 0.0151452  3.67  1 
 0.0148411  3.65  1 
 0.0147195  3.63  1 
 0.0147464  3.61  1 
 0.014869  3.59  1 
 0.0150343  3.57  1 
 0.0151894  3.55  1 
 0.015279  3.53  1 
 0.0152383  3.51  1 
 0.015  3.49  1 
 0.0144968  3.47  1 
 0.0136615  3.45  1 
 0.0124578  3.43007  1 
 0.0109738  3.41055  1 
 0.00932845  3.39185  1 
 0.00764091  3.37439  1 
 0.00603023  3.35857  1 
 0.00457231  3.34467  1 
 0.00317053  3.33239  1 
 0.00168511  3.3213  1 
-2.3749e-05  3.31097  1 
-0.00209582  3.30095  1 
-0.00458339  3.29087  1 
-0.00718873  3.28053  1 
-0.00952663  3.26978  1 
-0.0112119  3.25847  1 
-0.0118592  3.24647  1 
-0.0112163  3.23372  1 
-0.00956181  3.22067  1 
-0.00730746  3.20782  1 
-0.00486483  3.19573  1 
-0.00264551  3.18491  1 
-0.000967487  3.17566  1 
 0.000225769  3.16727  1 
 0.00108441  3.15881  1 
 0.0017586  3.14934  1 
 0.00239849  3.13789  1 
 0.00311145  3.1238  1 
 0.0038338  3.10739  1 
 0.00445904  3.08923  1 
 0.0048807  3.0699  1 
 0.0049923  3.05  1 
 0.00472497  3.0301  1 
 0.0041602  3.01082  1 
 0.00341711  2.99277  1 
 0.0026148  2.97657  1 
 0.00187237  2.96282  1 
 0.00124817  2.95188  1 
 0.000557485  2.94297  1 
-0.000445136  2.93504  1 
-0.00200516  2.92705  1 
-0.00436806  2.91796  1 
-0.00778802  2.90692  1 
-0.0125542  2.89398  1 
-0.0189644  2.87937  1 
-0.0273166  2.86335  1 
-0.0379086  2.84616  1 
-0.0508763  2.82803  1 
-0.0657071  2.80917  1 
-0.0817267  2.78975  1 
-0.0982606  2.76997  1 
-0.114634  2.75  1 
-0.130236  2.73011  1 
-0.144707  2.71088  1 
-0.15775  2.69299  1 
-0.169068  2.67708  1 
-0.178366  2.66382  1 
-0.185566  2.65357  1 
-0.191461  2.64545  1 
-0.197067  2.63827  1 
-0.203398  2.63083  1 
-0.211466  2.62195  1 
-0.222022  2.6107  1 
-0.234762  2.5972  1 
-0.249117  2.58185  1 
-0.249117  2.58185  1 
-0.264519  2.56504  1 
-0.280399  2.54715  1 
-0.296236  2.52862  1 
-0.311699  2.51  1 
-0.326503  2.4919  1 
-0.340363  2.4749  1 
-0.352994  2.45962  1 
-0.364253  2.44644  1 
-0.374551  2.43499  1 
-0.384443  2.42468  1 
-0.394482  2.41492  1 
-0.40522  2.40513  1 
-0.41712  2.39479  1 
-0.430275  2.38361  1 
-0.444689  2.37139  1 
-0.460364  2.35791  1 
-0.477304  2.34295  1 
-0.495363  2.32649  1 
-0.5138  2.30928  1 
-0.531726  2.29224  1 
-0.548253  2.27633  1 
-0.562491  2.26247  1 
-0.573832  2.25128  1 
-0.582789  2.24209  1 
-0.590154  2.2339  1 
-0.596721  2.22572  1 
-0.603283  2.21654  1 
-0.610479  2.20558  1 
-0.618328  2.19283  1 
-0.626695  2.17849  1 
-0.635447  2.16275  1 
-0.644448  2.1458  1 
-0.653585  2.12785  1 
-0.662827  2.10909  1 
-0.672163  2.08973  1 
-0.681582  2.06997  1 
-0.691076  2.05  1 
-0.700611  2.03  1 
-0.710072  2.01  1 
-0.719323  1.99  1 
-0.728226  1.97  1 
-0.736644  1.95  1 
-0.744477  1.93006  1 
-0.751773  1.91047  1 
-0.758616  1.8916  1 
-0.765091  1.8738  1 
-0.771281  1.85742  1 
-0.777275  1.84272  1 
-0.783171  1.82953  1 
-0.789072  1.81759  1 
-0.795081  1.80662  1 
-0.801298  1.79635  1 
-0.807825  1.78648  1 
-0.814752  1.77652  1 
-0.822168  1.76593  1 
-0.830161  1.75419  1 
-0.838819  1.74075  1 
-0.84821  1.72527  1 
-0.858318  1.708  1 
-0.869105  1.68941  1 
-0.880534  1.66993  1 
-0.892566  1.65  1 
-0.905115  1.63002  1 
-0.917897  1.61019  1 
-0.930577  1.59064  1 
-0.942822  1.57152  1 
-0.954298  1.55298  1 
-0.964722  1.53518  1 
-0.974025  1.51847  1 
-0.982187  1.50322  1 
-0.98919  1.48979  1 
-0.995015  1.47857  1 
-0.99977  1.46966  1 
-1.00406  1.46215  1 
-1.00863  1.45487  1 
-1.01421  1.44665  1 
-1.02153  1.43631  1 
-1.0311  1.42299  1 
-1.04252  1.40704  1 
-1.05514  1.38912  1 
-1.06833  1.36989  1 
-1.08146  1.35  1 
-1.09402  1.33  1 
-1.10603  1.31  1 
-1.11766  1.29  1 
-1.12905  1.27  1 
-1.14037  1.25  1 
-1.15167  1.23013  1 
-1.1626  1.21102  1 
-1.17268  1.19343  1 
-1.18147  1.17814  1 
-1.1885  1.16589  1 
-1.19355  1.15708  1 
-1.19729  1.1506  1 
-1.20067  1.14495  1 
-1.2046  1.13866  1 
-1.21001  1.13022  1 
-1.21761  1.11852  1 
-1.21761  1.11852  1 
-1.22727  1.10389  1 
-1.23862  1.087  1 
-1.25132  1.06855  1 
-1.26502  1.04922  1 
-1.27937  1.0296  1 
-1.29406  1.00983  1 
-1.30879  0.98995  1 
-1.32325  0.969994  1 
-1.33713  0.95  1 
-1.35015  0.930128  1 
-1.36204  0.911022  1 
-1.37253  0.893448  1 
-1.38139  0.878173  1 
-1.38834  0.865962  1 
-1.39336  0.857206  1 
-1.39729  0.850781  1 
-1.40119  0.845191  1 
-1.40611  0.838935  1 
-1.41312  0.830517  1 
-1.42298  0.818802  1 
-1.43521  0.804124  1 
-1.44902  0.787181  1 
-1.46364  0.768672  1 
-1.47828  0.749296  1 
-1.49231  0.729668  1 
-1.50568  0.710077  1 
-1.5185  0.690727  1 
-1.53086  0.671824  1 
-1.54286  0.653573  1 
-1.55455  0.636194  1 
-1.56574  0.619957  1 
-1.57622  0.605149  1 
-1.58573  0.592054  1 
-1.59404  0.58096  1 
-1.60109  0.571921  1 
-1.60745  0.564082  1 
-1.61385  0.556357  1 
-1.62105  0.54766  1 
-1.62978  0.536907  1 
-1.64059  0.523229  1 
-1.65329  0.506638  1 
-1.66751  0.487362  1 
-1.68287  0.465629  1 
-1.699  0.441667  1 
-1.71567  0.415333  1 
-1.7333  0.385  1 
-1.75246  0.348667  1 
-1.77374  0.304333  1 
-1.7977  0.250003  1 








==> anc/muons_exp.dat.2 <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_2d.out.2" u ($2/$3):($1/1000):($14*factor/$16)"

# Contour 0, label:        1
-1.20429  1.08154  1 
-1.20991  1.0723  1 
-1.21633  1.06268  1 
-1.2241  1.05197  1 
-1.23373  1.03945  1 
-1.24557  1.0246  1 
-1.25913  1.00772  1 
-1.27376  0.989325  1 
-1.28878  0.969916  1 
-1.30353  0.95  1 
-1.31744  0.930064  1 
-1.33038  0.910515  1 
-1.34231  0.891737  1 
-1.35319  0.874117  1 
-1.36299  0.85804  1 
-1.37174  0.84377  1 
-1.37966  0.831071  1 
-1.38705  0.819587  1 
-1.39419  0.808959  1 
-1.40137  0.798829  1 
-1.40886  0.788825  1 
-1.41681  0.77852  1 
-1.42538  0.767471  1 
-1.43469  0.755237  1 
-1.44489  0.741374  1 
-1.45607  0.725583  1 
-1.46813  0.708137  1 
-1.48094  0.689448  1 
-1.49434  0.669931  1 
-1.5082  0.65  1 
-1.52232  0.63009  1 
-1.53624  0.610718  1 
-1.54947  0.592424  1 
-1.5615  0.575747  1 
-1.57183  0.561224  1 
-1.58015  0.54917  1 
-1.58699  0.538993  1 
-1.59306  0.529877  1 
-1.59906  0.521006  1 
-1.60573  0.511564  1 
-1.61367  0.500806  1 
-1.62304  0.488277  1 
-1.6339  0.473593  1 
-1.64632  0.45637  1 
-1.66036  0.436224  1 
-1.67613  0.412547  1 
-1.69398  0.383824  1 
-1.71428  0.348318  1 
-1.73745  0.30429  1 
-1.76388  0.250003  1 

-0.230656  2.56926  1 
-0.241711  2.55646  1 
-0.253816  2.54209  1 
-0.267001  2.52598  1 
-0.281063  2.50851  1 
-0.295742  2.49024  1 
-0.310778  2.4717  1 
-0.325909  2.45345  1 
-0.34086  2.43598  1 
-0.355295  2.41964  1 
-0.36886  2.40474  1 
-0.381204  2.39157  1 
-0.391974  2.38045  1 
-0.401048  2.37144  1 
-0.409228  2.36367  1 
-0.417544  2.35604  1 
-0.427028  2.34744  1 
-0.438712  2.33678  1 
-0.453297  2.32327  1 
-0.470169  2.30743  1 
-0.488383  2.29012  1 
-0.506994  2.27218  1 
-0.525057  2.25447  1 
-0.541765  2.23771  1 
-0.556855  2.22218  1 
-0.570199  2.20803  1 
-0.581672  2.19543  1 
-0.591146  2.18453  1 
-0.598633  2.1753  1 
-0.604693  2.16697  1 
-0.610024  2.15858  1 
-0.615324  2.14917  1 
-0.62129  2.1378  1 
-0.628458  2.12375  1 
-0.636717  2.10736  1 
-0.645795  2.08922  1 
-0.655418  2.0699  1 
-0.665312  2.05  1 
-0.675232  2.03  1 
-0.685033  2.01  1 
-0.6946  1.99  1 
-0.703816  1.97  1 
-0.712565  1.95  1 
-0.720787  1.93  1 
-0.728656  1.91  1 
-0.736403  1.89  1 
-0.744259  1.87  1 
-0.752455  1.85  1 
-0.7611  1.83013  1 
-0.769811  1.81105  1 
-0.778085  1.79354  1 
-0.785416  1.77839  1 
-0.7913  1.76638  1 
-0.795454  1.75792  1 
-0.79848  1.75182  1 
-0.801203  1.74655  1 
-0.804446  1.74052  1 
-0.809032  1.73219  1 
-0.815603  1.72039  1 
-0.824061  1.70548  1 
-0.834127  1.68822  1 
-0.845522  1.66938  1 
-0.857966  1.64972  1 
-0.871168  1.62985  1 
-0.884798  1.60994  1 
-0.898516  1.58998  1 
-0.91198  1.57  1 
-0.924851  1.55  1 
-0.936835  1.53009  1 
-0.947832  1.51072  1 
-0.957789  1.49242  1 
-0.966652  1.47575  1 
-0.974368  1.46122  1 
-0.980973  1.44917  1 
-0.986855  1.43899  1 
-0.99249  1.42987  1 
-0.998355  1.421  1 
-1.00493  1.41155  1 
-1.01257  1.40086  1 
-1.02123  1.3888  1 
-1.03075  1.37539  1 
-1.04096  1.36063  1 
-1.05169  1.34455  1 
-1.0628  1.32721  1 
-1.07421  1.30882  1 
-1.08585  1.28965  1 
-1.09768  1.26996  1 
-1.10962  1.25  1 
-1.12159  1.23005  1 
-1.13336  1.21039  1 
-1.14467  1.19132  1 
-1.15527  1.17313  1 
-1.1649  1.15611  1 
-1.17339  1.1405  1 
-1.18084  1.12628  1 
-1.18745  1.11336  1 
-1.19343  1.10167  1 
-1.19896  1.09113  1 
-1.20429  1.08154  1 

 0.0351167  4.25  1 
 0.0354845  4.19567  1 
 0.0351501  4.15133  1 
 0.0343188  4.115  1 
 0.033196  4.08467  1 
 0.031987  4.05833  1 
 0.0308549  4.03427  1 
 0.0297932  4.0118  1 
 0.028753  3.99053  1 
 0.0276854  3.97007  1 
 0.0265414  3.95  1 
 0.0252937  3.93  1 
 0.0240005  3.91  1 
 0.0227415  3.89  1 
 0.0215966  3.87  1 
 0.0206454  3.85  1 
 0.0199416  3.83  1 
 0.0194337  3.81  1 
 0.0190443  3.79  1 
 0.0186959  3.77  1 
 0.0183109  3.75  1 
 0.0178353  3.73  1 
 0.0173095  3.71  1 
 0.0167972  3.69  1 
 0.0163622  3.67  1 
 0.0160683  3.65  1 
 0.0159595  3.63  1 
 0.0160004  3.61  1 
 0.0161359  3.59  1 
 0.0163108  3.57  1 
 0.0164698  3.55  1 
 0.0165561  3.53  1 
 0.0165051  3.51  1 
 0.0162505  3.49  1 
 0.0157262  3.47  1 
 0.0148658  3.45  1 
 0.0136329  3.43006  1 
 0.0121102  3.41046  1 
 0.0104105  3.39154  1 
 0.00864641  3.37365  1 
 0.00693052  3.35714  1 
 0.00533987  3.34224  1 
 0.00380891  3.32883  1 
 0.00223647  3.31667  1 
 0.000521378  3.30554  1 
-0.00143755  3.29522  1 
-0.00367344  3.28547  1 
-0.00594717  3.27605  1 
-0.00795156  3.26675  1 
-0.00937946  3.25732  1 
-0.00992369  3.24753  1 
-0.00938358  3.23723  1 
-0.0079845  3.22658  1 
-0.00605834  3.21581  1 
-0.00393695  3.20518  1 
-0.00195223  3.19492  1 
-0.000362524  3.18512  1 
 0.00086788  3.17536  1 
 0.00184821  3.16504  1 
 0.00268772  3.15358  1 
 0.00349561  3.1404  1 
 0.00434649  3.12508  1 
 0.00517631  3.10793  1 
 0.00588639  3.08939  1 
 0.00637805  3.06992  1 
 0.00655259  3.05  1 
 0.00634467  3.03004  1 
 0.00582235  3.01035  1 
 0.00508702  2.99119  1 
 0.00424006  2.97283  1 
 0.00338287  2.95553  1 
 0.00258666  2.93951  1 
 0.00180195  2.92483  1 
 0.000949074  2.91148  1 
-5.16387e-05  2.89946  1 
-0.00127985  2.88879  1 
-0.00289622  2.87933  1 
-0.00538536  2.87041  1 
-0.00931289  2.86123  1 
-0.0152444  2.85098  1 
-0.0237455  2.83886  1 
-0.0351559  2.8243  1 
-0.0489114  2.80759  1 
-0.0642216  2.78929  1 
-0.0802966  2.76991  1 
-0.096346  2.75  1 
-0.111689  2.73007  1 
-0.126083  2.71056  1 
-0.139394  2.69189  1 
-0.151489  2.67449  1 
-0.162234  2.65876  1 
-0.171591  2.64499  1 
-0.1799  2.63286  1 
-0.1876  2.62191  1 
-0.195126  2.61168  1 
-0.202915  2.60171  1 
-0.211345  2.59155  1 
-0.220563  2.58085  1 
-0.230656  2.56926  1 

 0.453421  2.9781  1 
 0.46484  2.99342  1 
 0.476044  3.01101  1 
 0.486334  3.03013  1 
 0.495014  3.05  1 
 0.501596  3.07  1 
 0.506436  3.09  1 
 0.5101  3.11  1 
 0.513153  3.13  1 
 0.51616  3.15  1 
 0.519506  3.17  1 
 0.522845  3.19  1 
 0.525649  3.21  1 
 0.52739  3.23  1 
 0.52754  3.25  1 
 0.525737  3.27  1 
 0.522276  3.29  1 
 0.517618  3.31  1 
 0.512223  3.33  1 
 0.506552  3.35  1 
 0.500973  3.37  1 
 0.495484  3.39  1 
 0.489989  3.41  1 
 0.484393  3.43  1 
 0.4786  3.45  1 
 0.472524  3.46997  1 
 0.466108  3.48979  1 
 0.459304  3.50927  1 
 0.452065  3.52828  1 
 0.444341  3.54664  1 
 0.436172  3.56417  1 
 0.427942  3.58058  1 
 0.420122  3.59555  1 
 0.413184  3.60876  1 
 0.407597  3.6199  1 
 0.403698  3.62886  1 
 0.401272  3.63632  1 
 0.399972  3.64317  1 
 0.399448  3.65032  1 
 0.399351  3.65866  1 
 0.399392  3.66879  1 
 0.399522  3.68024  1 
 0.399754  3.69222  1 
 0.400097  3.70397  1 
 0.400565  3.71473  1 
 0.401151  3.72392  1 
 0.401775  3.73177  1 
 0.402341  3.73874  1 
 0.402752  3.74524  1 
 0.40291  3.75172  1 
 0.402752  3.75856  1 
 0.402345  3.76592  1 
 0.401788  3.7739  1 
 0.40118  3.78261  1 
 0.400623  3.79216  1 
 0.400193  3.80265  1 
 0.399879  3.8142  1 
 0.399649  3.82692  1 
 0.39947  3.84094  1 
 0.399309  3.85637  1 
 0.399136  3.87326  1 
 0.398933  3.89138  1 
 0.398682  3.91041  1 
 0.398368  3.93005  1 
 0.397975  3.95  1 
 0.39747  3.97007  1 
 0.396751  3.99053  1 
 0.395699  4.0118  1 
 0.394197  4.03427  1 
 0.392124  4.05833  1 
 0.389367  4.08467  1 
 0.385832  4.115  1 
 0.381429  4.15133  1 
 0.376069  4.19567  1 
 0.369663  4.25  1 

 0.88529  1.81  1 
 0.871506  1.83  1 
 0.858646  1.85  1 
 0.847095  1.86989  1 
 0.836932  1.88908  1 
 0.82816  1.9069  1 
 0.82078  1.92264  1 
 0.814795  1.93563  1 
 0.81014  1.94549  1 
 0.806481  1.95318  1 
 0.803418  1.95995  1 
 0.800552  1.96709  1 
 0.797481  1.97585  1 
 0.793895  1.98722  1 
 0.78984  2.00102  1 
 0.785454  2.01678  1 
 0.780872  2.03403  1 
 0.77623  2.0523  1 
 0.771628  2.07118  1 
 0.767019  2.0905  1 
 0.762319  2.11015  1 
 0.757446  2.13002  1 
 0.752315  2.15  1 
 0.746856  2.17  1 
 0.74105  2.19  1 
 0.734892  2.21  1 
 0.728376  2.23  1 
 0.721496  2.25  1 
 0.714253  2.27  1 
 0.706675  2.29  1 
 0.698793  2.31  1 
 0.690643  2.33  1 
 0.682257  2.35  1 
 0.673678  2.36997  1 
 0.664993  2.38974  1 
 0.656297  2.40914  1 
 0.647685  2.42796  1 
 0.639253  2.44601  1 
 0.631095  2.4631  1 
 0.623295  2.47901  1 
 0.615936  2.49351  1 
 0.609101  2.50637  1 
 0.602873  2.51738  1 
 0.597192  2.52651  1 
 0.591432  2.53458  1 
 0.584823  2.54261  1 
 0.576597  2.55164  1 
 0.565984  2.56268  1 
 0.552501  2.57649  1 
 0.536799  2.59274  1 
 0.519816  2.61081  1 
 0.502491  2.6301  1 
 0.48576  2.65  1 
 0.470678  2.66992  1 
 0.45877  2.68933  1 
 0.451678  2.70775  1 
 0.451043  2.72468  1 
 0.458509  2.7396  1 
 0.474917  2.75223  1 
 0.497921  2.76307  1 
 0.524374  2.7728  1 
 0.55113  2.78213  1 
 0.575042  2.79175  1 
 0.593601  2.80222  1 
 0.606852  2.81357  1 
 0.615473  2.82567  1 
 0.620147  2.8384  1 
 0.621554  2.85164  1 
 0.62029  2.86509  1 
 0.616614  2.87771  1 
 0.610701  2.88824  1 
 0.602726  2.89547  1 
 0.592864  2.89816  1 
 0.58125  2.89543  1 
 0.567869  2.88788  1 
 0.552665  2.87648  1 
 0.535583  2.86218  1 
 0.516568  2.84595  1 
 0.495793  2.82887  1 
 0.474351  2.81256  1 
 0.453559  2.79876  1 
 0.434739  2.7892  1 
 0.419209  2.78563  1 
 0.407941  2.78924  1 
 0.400514  2.799  1 
 0.396161  2.81338  1 
 0.394113  2.83081  1 
 0.393601  2.84973  1 
 0.393996  2.86873  1 
 0.39523  2.88695  1 
 0.397372  2.9037  1 
 0.400493  2.91827  1 
 0.404662  2.92995  1 
 0.40994  2.9384  1 
 0.416349  2.94473  1 
 0.423902  2.95043  1 
 0.432609  2.95696  1 
 0.442485  2.96582  1 
 0.453421  2.9781  1 

 1.93271  0.25  1 
 1.91391  0.304324  1 
 1.89787  0.348592  1 
 1.8839  0.384747  1 
 1.8713  0.414734  1 
 1.85937  0.440496  1 
 1.8476  0.463615  1 
 1.83622  0.484222  1 
 1.82565  0.502085  1 
 1.81633  0.516972  1 
 1.80865  0.528652  1 
 1.80278  0.537172  1 
 1.7977  0.543685  1 
 1.79214  0.549622  1 
 1.78482  0.556415  1 
 1.77447  0.565496  1 
 1.76021  0.577895  1 
 1.7428  0.593036  1 
 1.72343  0.609941  1 
 1.70324  0.627632  1 
 1.68343  0.645134  1 
 1.66498  0.661613  1 
 1.64826  0.676826  1 
 1.63345  0.690672  1 
 1.62074  0.703052  1 
 1.61032  0.713868  1 
 1.60219  0.723186  1 
 1.59564  0.731739  1 
 1.58974  0.740426  1 
 1.5836  0.750147  1 
 1.57631  0.7618  1 
 1.56718  0.776042  1 
 1.55639  0.792549  1 
 1.54434  0.810755  1 
 1.53144  0.830094  1 
 1.51808  0.85  1 
 1.50463  0.869943  1 
 1.49128  0.889543  1 
 1.47817  0.908456  1 
 1.46546  0.926341  1 
 1.45331  0.942853  1 
 1.44183  0.957745  1 
 1.43108  0.971151  1 
 1.42109  0.9833  1 
 1.41187  0.994421  1 
 1.40345  1.00474  1 
 1.3958  1.01455  1 
 1.38863  1.02437  1 
 1.38158  1.03475  1 
 1.3743  1.04628  1 
 1.36644  1.05952  1 
 1.35771  1.07487  1 
 1.34809  1.09206  1 
 1.33763  1.11061  1 
 1.32636  1.13008  1 
 1.31435  1.15  1 
 1.30166  1.16996  1 
 1.28861  1.1897  1 
 1.27551  1.20897  1 
 1.26272  1.22757  1 
 1.25056  1.24525  1 
 1.23932  1.26181  1 
 1.22911  1.27712  1 
 1.21999  1.29105  1 
 1.21201  1.30349  1 
 1.20523  1.31433  1 
 1.19959  1.32363  1 
 1.19455  1.33212  1 
 1.18946  1.34072  1 
 1.18368  1.35034  1 
 1.17655  1.36192  1 
 1.1676  1.3761  1 
 1.1571  1.39257  1 
 1.14548  1.41076  1 
 1.1332  1.4301  1 
 1.1207  1.45  1 
 1.10833  1.46997  1 
 1.09614  1.48979  1 
 1.08407  1.50929  1 
 1.07207  1.52831  1 
 1.0601  1.54671  1 
 1.04817  1.56428  1 
 1.0366  1.58074  1 
 1.02576  1.59576  1 
 1.01604  1.60901  1 
 1.00782  1.62016  1 
 1.00129  1.62914  1 
 0.995923  1.63683  1 
 0.991012  1.64434  1 
 0.985844  1.65282  1 
 0.979708  1.66337  1 
 0.972035  1.67685  1 
 0.962832  1.69289  1 
 0.952249  1.71086  1 
 0.940436  1.73011  1 
 0.927543  1.75  1 
 0.913771  1.77  1 
 0.899533  1.79  1 
 0.88529  1.81  1 



==> anc/muons_obs.dat <==
 1.27552  0.25  1 
 1.2336  0.275167  1 
 1.19765  0.296554  1 
 1.16646  0.314727  1 
 1.13882  0.330256  1 
 1.1135  0.343706  1 
 1.08937  0.355618  1 
 1.06558  0.366415  1 
 1.04134  0.376494  1 
 1.01589  0.386251  1 
 0.98843  0.396081  1 
 0.958628  0.406255  1 
 0.927858  0.416531  1 
 0.897926  0.426539  1 
 0.870641  0.435913  1 
 0.847811  0.444282  1 
 0.830711  0.451463  1 
 0.818481  0.458  1 
 0.809731  0.464624  1 
 0.803069  0.472064  1 
 0.797104  0.481048  1 
 0.790651  0.492138  1 
 0.783357  0.50522  1 
 0.775076  0.520012  1 
 0.765664  0.536231  1 
 0.754973  0.553595  1 
 0.743174  0.571841  1 
 0.7317  0.590777  1 
 0.722299  0.61023  1 
 0.71672  0.630029  1 
 0.716712  0.65  1 
 0.72335  0.669876  1 
 0.735022  0.689012  1 
 0.74944  0.706665  1 
 0.764319  0.722096  1 
 0.777373  0.734562  1 
 0.786999  0.743683  1 
 0.794334  0.750522  1 
 0.801199  0.756503  1 
 0.809414  0.763048  1 
 0.820802  0.77158  1 
 0.836364  0.783152  1 
 0.853835  0.797341  1 
 0.870132  0.813349  1 
 0.882171  0.830384  1 
 0.88687  0.847649  1 
 0.882152  0.864425  1 
 0.86998  0.880294  1 
 0.853322  0.894911  1 
 0.835148  0.907933  1 
 0.818426  0.919017  1 
 0.805313  0.928056  1 
 0.794712  0.935899  1 
 0.78471  0.943628  1 
 0.773397  0.95233  1 
 0.758862  0.963087  1 
 0.739837  0.976612  1 
 0.717632  0.992114  1 
 0.694202  1.00843  1 
 0.671501  1.0244  1 
 0.651483  1.03887  1 
 0.635535  1.05098  1 
 0.622779  1.06123  1 
 0.611767  1.07041  1 
 0.601054  1.07933  1 
 0.589194  1.0888  1 
 0.57506  1.09941  1 
 0.558803  1.11099  1 
 0.540894  1.12318  1 
 0.521804  1.1356  1 
 0.502003  1.14789  1 
 0.481995  1.15974  1 
 0.462422  1.17112  1 
 0.443959  1.18206  1 
 0.427281  1.1926  1 
 0.413062  1.20278  1 
 0.401729  1.21269  1 
 0.392706  1.22278  1 
 0.385171  1.23353  1 
 0.378299  1.24544  1 
 0.371267  1.25903  1 
 0.3634  1.27462  1 
 0.354628  1.29195  1 
 0.345029  1.31058  1 
 0.334681  1.33007  1 
 0.323664  1.35  1 
 0.312152  1.37  1 
 0.300704  1.39  1 
 0.289976  1.41  1 
 0.280621  1.43  1 
 0.273296  1.45  1 
 0.268484  1.47  1 
 0.265982  1.49  1 
 0.265419  1.51  1 
 0.266421  1.53  1 
 0.268614  1.55  1 
 0.271547  1.57  1 
 0.274447  1.59  1 
 0.276463  1.61  1 
 0.276463  1.61  1 
 0.276744  1.63  1 
 0.274439  1.65  1 
 0.269002  1.66994  1 
 0.261103  1.68948  1 
 0.251717  1.70826  1 
 0.24182  1.72588  1 
 0.232387  1.74195  1 
 0.224173  1.75608  1 
 0.217054  1.76784  1 
 0.210686  1.77678  1 
 0.204725  1.78247  1 
 0.198827  1.78447  1 
 0.192654  1.78247  1 
 0.1859  1.77678  1 
 0.178264  1.76784  1 
 0.169447  1.75608  1 
 0.159148  1.74195  1 
 0.14732  1.72588  1 
 0.134917  1.70826  1 
 0.123149  1.68948  1 
 0.113222  1.66994  1 
 0.106343  1.65  1 
 0.103348  1.63  1 
 0.103571  1.61  1 
 0.105978  1.59  1 
 0.10953  1.57  1 
 0.113192  1.55  1 
 0.116011  1.53  1 
 0.117381  1.51  1 
 0.11678  1.49  1 
 0.113688  1.47  1 
 0.107583  1.45  1 
 0.0982078  1.43006  1 
 0.0863562  1.41045  1 
 0.0730864  1.39151  1 
 0.0594564  1.37357  1 
 0.046524  1.35698  1 
 0.0350782  1.34196  1 
 0.0248311  1.32842  1 
 0.0152258  1.31615  1 
 0.00570554  1.30493  1 
-0.00428669  1.29457  1 
-0.0152741  1.28484  1 
-0.0276458  1.2754  1 
-0.0417569  1.26592  1 
-0.057963  1.25602  1 
-0.0766194  1.24537  1 
-0.0978349  1.23376  1 
-0.120732  1.22157  1 
-0.144186  1.20934  1 
-0.167073  1.19761  1 
-0.188269  1.18691  1 
-0.207026  1.17758  1 
-0.224095  1.16908  1 
-0.240604  1.16069  1 
-0.257683  1.15168  1 
-0.276459  1.14132  1 
-0.297642  1.12916  1 
-0.320275  1.11585  1 
-0.342982  1.10232  1 
-0.364388  1.08952  1 
-0.383117  1.07838  1 
-0.398335  1.06956  1 
-0.411367  1.0626  1 
-0.424079  1.05678  1 
-0.438338  1.05136  1 
-0.456009  1.04563  1 
-0.478384  1.03899  1 
-0.504451  1.03141  1 
-0.532621  1.023  1 
-0.561309  1.01387  1 
-0.588926  1.00414  1 
-0.61424  0.993854  1 
-0.637435  0.982866  1 
-0.659051  0.970964  1 
-0.679625  0.957941  1 
-0.699696  0.943587  1 
-0.71959  0.927898  1 
-0.738772  0.911694  1 
-0.756495  0.895995  1 
-0.772011  0.881826  1 
-0.784572  0.870209  1 
-0.793657  0.861876  1 
-0.799654  0.856396  1 
-0.803177  0.853047  1 
-0.80484  0.851106  1 
-0.805258  0.849852  1 
-0.804865  0.848568  1 
-0.803377  0.846554  1 
-0.800332  0.843117  1 
-0.795264  0.837564  1 
-0.78771  0.8292  1 
-0.777334  0.817582  1 
-0.764303  0.803265  1 
-0.748916  0.787053  1 
-0.731466  0.76975  1 
-0.71225  0.752161  1 
-0.691648  0.735022  1 
-0.691648  0.735022  1 
-0.670374  0.718791  1 
-0.649227  0.703858  1 
-0.629004  0.690612  1 
-0.610503  0.679444  1 
-0.594454  0.67058  1 
-0.581307  0.663602  1 
-0.571444  0.657928  1 
-0.565246  0.652975  1 
-0.563095  0.648164  1 
-0.565183  0.642971  1 
-0.570944  0.637108  1 
-0.57962  0.630347  1 
-0.590456  0.622458  1 
-0.602695  0.613212  1 
-0.615685  0.602432  1 
-0.629188  0.590142  1 
-0.643069  0.576418  1 
-0.657195  0.561335  1 
-0.671431  0.54497  1 
-0.685649  0.527526  1 
-0.69974  0.509722  1 
-0.713603  0.492407  1 
-0.727135  0.476428  1 
-0.740233  0.462633  1 
-0.753008  0.451559  1 
-0.766419  0.442498  1 
-0.78164  0.43443  1 
-0.799845  0.426337  1 
-0.822205  0.417199  1 
-0.849285  0.406326  1 
-0.879214  0.394339  1 
-0.909509  0.382189  1 
-0.937691  0.370828  1 
-0.961277  0.361205  1 
-0.979641  0.353292  1 
-0.999571  0.343142  1 
-1.02971  0.325827  1 
-1.0787  0.296422  1 
-1.15517  0.250003  1 


==> anc/muons_obs.dat.2 <==

# Surface 0 of 1 surfaces

# Curve title: ""benRun_2d.out.2" u ($2/$3):($1/1000):($14/$15)"

# Contour 0, label:        1
-0.54799  0.639409  1 
-0.5561  0.630964  1 
-0.567734  0.621994  1 
-0.581347  0.612563  1 
-0.595397  0.602739  1 
-0.608662  0.592524  1 
-0.621188  0.58168  1 
-0.633341  0.569904  1 
-0.645489  0.556895  1 
-0.657998  0.542351  1 
-0.671146  0.526176  1 
-0.684866  0.509087  1 
-0.699002  0.492004  1 
-0.713398  0.47585  1 
-0.7279  0.461545  1 
-0.742515  0.449714  1 
-0.757898  0.439792  1 
-0.774868  0.430915  1 
-0.794244  0.422221  1 
-0.816844  0.412848  1 
-0.843038  0.402187  1 
-0.871407  0.390644  1 
-0.900084  0.378877  1 
-0.927201  0.367545  1 
-0.950889  0.357309  1 
-0.970746  0.348062  1 
-0.992217  0.336638  1 
-1.02221  0.319107  1 
-1.06765  0.291538  1 
-1.13542  0.250002  1 

 0.274966  1.61  1 
 0.275255  1.63  1 
 0.272953  1.65  1 
 0.267511  1.66993  1 
 0.259612  1.68946  1 
 0.250247  1.70816  1 
 0.240409  1.72564  1 
 0.231088  1.74149  1 
 0.223052  1.7553  1 
 0.216172  1.76669  1 
 0.210097  1.77529  1 
 0.204475  1.78073  1 
 0.198953  1.78262  1 
 0.193186  1.78073  1 
 0.186847  1.77529  1 
 0.179616  1.76669  1 
 0.171173  1.7553  1 
 0.161197  1.74149  1 
 0.149624  1.72564  1 
 0.137415  1.70816  1 
 0.125786  1.68946  1 
 0.115955  1.66993  1 
 0.109138  1.65  1 
 0.106177  1.63  1 
 0.106412  1.61  1 
 0.108808  1.59  1 
 0.11233  1.57  1 
 0.115943  1.55  1 
 0.1187  1.53  1 
 0.120008  1.51  1 
 0.119364  1.49  1 
 0.116263  1.47  1 
 0.110201  1.45  1 
 0.100925  1.43005  1 
 0.089191  1.41037  1 
 0.0760031  1.39126  1 
 0.0623673  1.37299  1 
 0.0492893  1.35584  1 
 0.0375418  1.34004  1 
 0.0269645  1.3256  1 
 0.0171644  1.31248  1 
 0.00774796  1.30063  1 
-0.00167786  1.29003  1 
-0.0115532  1.28053  1 
-0.0225052  1.27164  1 
-0.0352078  1.26276  1 
-0.0503352  1.25332  1 
-0.0685612  1.24272  1 
-0.0901844  1.23061  1 
-0.114002  1.21756  1 
-0.138434  1.20438  1 
-0.161903  1.19187  1 
-0.182829  1.18086  1 
-0.200184  1.17183  1 
-0.215136  1.16402  1 
-0.229403  1.15635  1 
-0.244704  1.14776  1 
-0.262755  1.13715  1 
-0.284637  1.12387  1 
-0.308872  1.1089  1 
-0.333343  1.09363  1 
-0.355935  1.07944  1 
-0.37453  1.06774  1 
-0.387828  1.05948  1 
-0.397786  1.0539  1 
-0.407179  1.04982  1 
-0.418781  1.04604  1 
-0.435366  1.04139  1 
-0.458831  1.03494  1 
-0.487579  1.02689  1 
-0.519133  1.01771  1 
-0.551021  1.00786  1 
-0.580767  0.997807  1 
-0.606498  0.987858  1 
-0.628743  0.977694  1 
-0.648632  0.966836  1 
-0.667293  0.954803  1 
-0.685857  0.941118  1 
-0.704971  0.925453  1 
-0.723352  0.908082  1 
-0.739234  0.889432  1 
-0.750851  0.869929  1 
-0.756437  0.85  1 
-0.754763  0.830039  1 
-0.746742  0.810314  1 
-0.733821  0.791061  1 
-0.717449  0.772514  1 
-0.699075  0.754911  1 
-0.67995  0.738462  1 
-0.660532  0.723284  1 
-0.641082  0.709471  1 
-0.621862  0.697115  1 
-0.603133  0.686309  1 
-0.585307  0.677054  1 
-0.569404  0.668982  1 
-0.556595  0.661632  1 
-0.548051  0.654546  1 
-0.544943  0.647262  1 
-0.54799  0.639409  1 

 1.26171  0.25  1 
 1.22591  0.271716  1 
 1.19253  0.291808  1 
 1.16154  0.310139  1 
 1.13292  0.326576  1 
 1.10662  0.340985  1 
 1.08242  0.353351  1 
 1.05931  0.364152  1 
 1.03609  0.373984  1 
 1.01157  0.383445  1 
 0.984528  0.393132  1 
 0.95434  0.40345  1 
 0.922619  0.414026  1 
 0.891547  0.424293  1 
 0.863305  0.433686  1 
 0.840073  0.441639  1 
 0.823383  0.447853  1 
 0.812172  0.453099  1 
 0.804728  0.458417  1 
 0.799339  0.464846  1 
 0.794292  0.473424  1 
 0.788166  0.484926  1 
 0.780698  0.49906  1 
 0.771918  0.51527  1 
 0.761854  0.532999  1 
 0.750534  0.551689  1 
 0.738268  0.570865  1 
 0.726488  0.590365  1 
 0.716908  0.610108  1 
 0.711239  0.630014  1 
 0.711194  0.65  1 
 0.717827  0.669887  1 
 0.729551  0.689093  1 
 0.744117  0.706937  1 
 0.75928  0.72274  1 
 0.772793  0.735821  1 
 0.783054  0.745819  1 
 0.791052  0.753656  1 
 0.798422  0.760574  1 
 0.806799  0.767814  1 
 0.817816  0.776618  1 
 0.832381  0.78791  1 
 0.84848  0.801341  1 
 0.863373  0.816246  1 
 0.874319  0.831958  1 
 0.878577  0.84781  1 
 0.8743  0.863207  1 
 0.863218  0.877833  1 
 0.847957  0.891441  1 
 0.83114  0.903787  1 
 0.815394  0.914623  1 
 0.802617  0.9239  1 
 0.791809  0.932349  1 
 0.781245  0.940896  1 
 0.769199  0.950467  1 
 0.753945  0.961989  1 
 0.734374  0.976041  1 
 0.711843  0.991808  1 
 0.688322  1.00813  1 
 0.665783  1.02384  1 
 0.646199  1.03778  1 
 0.630942  1.04915  1 
 0.618996  1.05854  1 
 0.608742  1.06692  1 
 0.598566  1.07524  1 
 0.58685  1.08447  1 
 0.572364  1.09531  1 
 0.555427  1.10746  1 
 0.536742  1.12037  1 
 0.517015  1.13348  1 
 0.49695  1.14625  1 
 0.477213  1.15824  1 
 0.458323  1.1695  1 
 0.44076  1.18019  1 
 0.425006  1.19048  1 
 0.411541  1.20054  1 
 0.400642  1.21058  1 
 0.391773  1.22097  1 
 0.384197  1.23214  1 
 0.377172  1.2445  1 
 0.36996  1.25847  1 
 0.361957  1.27434  1 
 0.353099  1.29183  1 
 0.343454  1.31054  1 
 0.333094  1.33007  1 
 0.322089  1.35  1 
 0.310606  1.37  1 
 0.299195  1.39  1 
 0.288504  1.41  1 
 0.27918  1.43  1 
 0.271872  1.45  1 
 0.267058  1.47  1 
 0.264541  1.49  1 
 0.263954  1.51  1 
 0.264932  1.53  1 
 0.267109  1.55  1 
 0.270037  1.57  1 
 0.272941  1.59  1 
 0.274966  1.61  1 



==> anc/print.out <==
# From 2306.08669: fit to flavour and LEP data
# xl2=10
#  1     2     3    4     5     6     7    8     9         10          11   12    13     14     15     16    17    18     19
#xl1 Dchi2  pval dc2L  pLFU dc2qu pquar dc2L  pLEP        gZp         tsb  MZ' dchi2 RKhigh RKSlow  RKShi RKsho RKS+   RKlow
 -20 -5.85 0.136 1.50 0.771 -7.94 0.059 0.58 0.430 0.01533705 -0.32848006 3000 -5.85 -0.315 -0.262 -1.735 1.059 1.131 -0.469
 -19 -6.04 0.137 1.79 0.755 -8.48 0.062 0.64 0.428 0.01636331 -0.31532294 3000 -6.04 -0.346 -0.276 -1.812 1.031 1.114 -0.493
 -18 -6.24 0.139 1.64 0.764 -8.49 0.062 0.61 0.429 0.01647575 -0.31231389 3000 -6.24 -0.330 -0.268 -1.771 1.045 1.123 -0.481
 -17 -6.45 0.140 1.72 0.759 -8.80 0.063 0.63 0.428 0.01714047 -0.30375295 3000 -6.45 -0.340 -0.272 -1.794 1.036 1.118 -0.488
 -16 -6.67 0.142 1.80 0.755 -9.12 0.065 0.65 0.428 0.01783881 -0.29517576 3000 -6.67 -0.349 -0.276 -1.814 1.028 1.114 -0.495
 -15 -6.91 0.144 1.89 0.750 -9.47 0.067 0.67 0.428 0.01863190 -0.28630234 3000 -6.91 -0.360 -0.280 -1.840 1.017 1.108 -0.503
 -14 -7.16 0.146 1.97 0.746 -9.82 0.069 0.69 0.427 0.01942684 -0.27768819 3000 -7.16 -0.368 -0.283 -1.858 1.009 1.104 -0.510
 -13 -7.44 0.148 2.08 0.740 -10.23 0.071 0.71 0.427 0.02037448 -0.26836784 3000 -7.44 -0.381 -0.288 -1.886 0.997 1.098 -0.519
 -12 -7.74 0.150 2.13 0.737 -10.60 0.074 0.73 0.426 0.02127785 -0.25974419 3000 -7.74 -0.388 -0.290 -1.900 0.990 1.094 -0.524
 -11 -8.06 0.153 2.19 0.734 -10.99 0.076 0.74 0.426 0.02226960 -0.25088167 3000 -8.06 -0.395 -0.292 -1.914 0.983 1.091 -0.529
 -10 -8.41 0.155 2.28 0.729 -11.44 0.079 0.75 0.426 0.02344652 -0.24130152 3000 -8.41 -0.405 -0.295 -1.936 0.972 1.086 -0.537
  -9 -8.78 0.158 2.26 0.730 -11.79 0.081 0.75 0.426 0.02446920 -0.23296339 3000 -8.78 -0.406 -0.294 -1.933 0.971 1.087 -0.538
  -8 -9.19 0.162 2.25 0.731 -12.17 0.084 0.74 0.426 0.02561967 -0.22421871 3000 -9.19 -0.407 -0.293 -1.930 0.971 1.088 -0.539
  -7 -9.67 0.166 3.27 0.673 -13.84 0.095 0.91 0.422 0.02979280 -0.20191264 3000 -9.67 -0.497 -0.329 -2.140 0.894 1.038 -0.606
  -6 -10.26 0.171 2.75 0.703 -13.80 0.095 0.79 0.425 0.03008404 -0.19781423 3000 -10.26 -0.458 -0.310 -2.039 0.929 1.063 -0.577
  -5 -10.83 0.176 2.27 0.730 -13.78 0.095 0.68 0.427 0.03046725 -0.19296304 3000 -10.83 -0.419 -0.291 -1.939 0.961 1.086 -0.548
  -4 -11.39 0.181 2.23 0.732 -14.24 0.098 0.62 0.429 0.03248998 -0.18154277 3000 -11.39 -0.419 -0.288 -1.931 0.961 1.089 -0.548
  -3 -11.99 0.186 2.13 0.737 -14.65 0.102 0.54 0.431 0.03475865 -0.16936195 3000 -11.99 -0.415 -0.283 -1.911 0.965 1.094 -0.544
  -2 -12.63 0.192 2.00 0.744 -15.05 0.105 0.42 0.433 0.03747073 -0.15591982 3000 -12.63 -0.408 -0.276 -1.884 0.970 1.100 -0.539
  -1 -13.32 0.199 1.89 0.750 -15.46 0.108 0.26 0.437 0.04127122 -0.13906814 3000 -13.32 -0.404 -0.270 -1.860 0.974 1.106 -0.536
   0 -14.04 0.206 1.64 0.763 -15.70 0.110 0.01 0.443 0.04591103 -0.11965444 3000 -14.04 -0.386 -0.258 -1.803 0.992 1.119 -0.522
   1 -14.75 0.213 1.12 0.790 -15.55 0.109 -0.32 0.450 0.05013241 -0.10034351 3000 -14.75 -0.329 -0.234 -1.666 1.046 1.148 -0.480
   2 -15.39 0.219 0.67 0.812 -15.12 0.105 -0.94 0.464 0.06739705 -0.05499057 3000 -15.39 -0.269 -0.209 -1.522 1.099 1.183 -0.435
   3 -15.81 0.223 0.30 0.829 -15.18 0.106 -0.93 0.464 0.05448499 -0.08467504 3000 -15.81 -0.210 -0.186 -1.383 1.147 1.218 -0.391
   4 -16.10 0.226 0.01 0.842 -15.12 0.105 -0.99 0.466 0.05025623 -0.09983802 3000 -16.10 -0.150 -0.163 -1.244 1.193 1.250 -0.346
   5 -16.23 0.228 -0.19 0.851 -15.02 0.104 -1.02 0.466 0.04716851 -0.11367674 3000 -16.23 -0.089 -0.141 -1.106 1.247 1.282 -0.300
   6 -16.23 0.228 -0.30 0.855 -14.92 0.104 -1.01 0.466 0.04872177 -0.12277346 3000 -16.23 -0.062 -0.129 -1.032 1.269 1.298 -0.280
   7 -16.04 0.226 -0.38 0.859 -14.72 0.102 -0.94 0.464 0.04623276 -0.13452496 3000 -16.04 0.011 -0.105 -0.873 1.328 1.331 -0.224
   8 -15.83 0.224 -0.33 0.857 -14.59 0.101 -0.91 0.464 0.04165386 -0.14691959 3000 -15.83 0.099 -0.080 -0.697 1.391 1.367 -0.159
   9 -15.45 0.220 -0.22 0.852 -14.42 0.100 -0.81 0.461 0.04031524 -0.15725848 3000 -15.45 0.162 -0.060 -0.564 1.437 1.392 -0.110
  10 -14.92 0.214 -0.01 0.843 -14.23 0.098 -0.67 0.458 0.03917162 -0.16701372 3000 -14.92 0.227 -0.041 -0.433 1.487 1.417 -0.060
  11 -14.25 0.208 0.27 0.831 -13.99 0.096 -0.53 0.455 0.03779613 -0.17674757 3000 -14.25 0.291 -0.020 -0.306 1.533 1.443 0.015
  12 -13.52 0.201 0.59 0.816 -13.66 0.094 -0.45 0.453 0.03586931 -0.18664052 3000 -13.52 0.349 0.015 -0.190 1.573 1.468 0.017
  13 -12.76 0.193 0.91 0.800 -13.29 0.091 -0.38 0.451 0.03400311 -0.19644953 3000 -12.76 0.401 0.019 -0.086 1.607 1.490 0.063
  14 -11.99 0.186 1.23 0.785 -12.89 0.089 -0.33 0.450 0.03222375 -0.20606450 3000 -11.99 0.447 0.011 0.015 1.635 1.509 0.098
  15 -11.22 0.179 1.52 0.770 -12.43 0.085 -0.30 0.450 0.03041410 -0.21562472 3000 -11.22 0.484 0.019 0.076 1.659 1.525 0.126
  16 -10.46 0.173 1.78 0.756 -11.95 0.082 -0.29 0.449 0.02872937 -0.22512514 3000 -10.46 0.515 0.031 0.141 1.680 1.538 0.150
  17 -9.71 0.166 2.14 0.737 -11.66 0.080 -0.19 0.447 0.02780747 -0.23385999 3000 -9.71 0.554 0.043 0.217 1.707 1.553 0.179
  18 -8.90 0.159 2.60 0.711 -11.56 0.080 0.06 0.441 0.02775000 -0.23500000 3000 -8.90 0.602 0.055 0.305 1.739 1.570 0.215
  19 -8.22 0.154 2.31 0.727 -10.24 0.071 -0.29 0.449 0.02421562 -0.25308446 3000 -8.22 0.572 0.054 0.268 1.720 1.564 0.193
  20 -7.62 0.149 2.41 0.722 -9.73 0.069 -0.30 0.450 0.02288974 -0.26235453 3000 -7.62 0.582 0.059 0.292 1.726 1.569 0.201


-0.4 0.0
1.3  0.0


-0.4 0.0
1.3  0.0

==> anc/val.py <==
#! /usr/bin/python3
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
# data 95% upper cross-section x BR limits from# table_doi: 10.17182/hepdata.88425.v3/t8
observed_dimuon_0 = {250: 5.25595, 251: 5.88745, 252: 6.51896, 253: 7.15046, 254: 7.78196, 255: 8.41347, 256: 9.04497, 257: 9.60464, 258: 10.1461, 259: 10.6426, 260: 11.1104, 261: 11.5248, 262: 11.8606, 263: 12.1325, 264: 12.3221, 265: 12.4703, 266: 12.5651, 267: 12.6108, 268: 12.6063, 269: 12.5625, 270: 12.4841, 271: 12.3748, 272: 12.2208, 273: 12.0686, 274: 11.8851, 275: 11.6801, 276: 11.4531, 277: 11.2226, 278: 10.9501, 279: 10.6545, 280: 10.3365, 281: 9.99638, 282: 9.63835, 283: 9.24417, 284: 8.85917, 285: 8.46512, 286: 8.06513, 287: 7.67723, 288: 7.30203, 289: 6.94499, 290: 6.59437, 291: 6.27953, 292: 5.98103, 293: 5.72703, 294: 5.50127, 295: 5.32806, 296: 5.19348, 297: 5.08072, 298: 5.02674, 299: 4.97748, 300: 4.93777, 301: 4.90925, 302: 4.89086, 303: 4.90898, 304: 4.91029, 305: 4.93306, 306: 4.93868, 307: 4.93321, 308: 4.89873, 309: 4.85934, 310: 4.80324, 311: 4.72675, 312: 4.64469, 313: 4.53848, 314: 4.43997, 315: 4.33436, 316: 4.20703, 317: 4.09411, 318: 3.9639, 319: 3.83513, 320: 3.72422, 321: 3.61629, 322: 3.51504, 323: 3.41841, 324: 3.31963, 325: 3.2153, 326: 3.14507, 327: 3.07023, 328: 2.99544, 329: 2.92752, 330: 2.85327, 331: 2.79323, 332: 2.73437, 333: 2.67419, 334: 2.618, 335: 2.57367, 336: 2.52623, 337: 2.48743, 338: 2.45437, 339: 2.41946, 340: 2.38094, 341: 2.34923, 342: 2.31755, 343: 2.29014, 344: 2.26006, 345: 2.23385, 346: 2.2076, 347: 2.18156, 348: 2.15325, 349: 2.12618, 350: 2.09874, 351: 2.07119, 352: 2.04472, 353: 2.01937, 354: 1.99445, 355: 1.97228, 356: 1.95108, 357: 1.93237, 358: 1.91475, 359: 1.9009, 360: 1.89078, 361: 1.8845, 362: 1.8815, 363: 1.88223, 364: 1.88949, 365: 1.90166, 366: 1.92007, 367: 1.94393, 368: 1.97197, 369: 1.99582, 370: 2.03242, 371: 2.0858, 372: 2.1445, 373: 2.21063, 374: 2.27476, 375: 2.3465, 376: 2.44009, 377: 2.53577, 378: 2.64274, 379: 2.7493, 380: 2.86117, 381: 2.97478, 382: 3.1038, 383: 3.22971, 384: 3.35099, 385: 3.47854, 386: 3.59766, 387: 3.72602, 388: 3.84858, 389: 3.95294, 390: 4.0515, 391: 4.13704, 392: 4.21839, 393: 4.28901, 394: 4.35382, 395: 4.40624, 396: 4.44678, 397: 4.47401, 398: 4.4823, 399: 4.50029, 400: 4.48931, 401: 4.468, 402: 4.43242, 403: 4.4397, 404: 4.39519, 405: 4.34569, 406: 4.29122, 407: 4.23177, 408: 4.16917, 409: 4.09191, 410: 4.01447, 411: 3.94144, 412: 3.86001, 413: 3.81794, 414: 3.80109, 415: 3.75881, 416: 3.65538, 417: 3.64613, 418: 3.61801, 419: 3.571, 420: 3.5274, 421: 3.48697, 422: 3.46159, 423: 3.43682, 424: 3.46256, 425: 3.48206, 426: 3.43866, 427: 3.40281, 428: 3.39178, 429: 3.39094, 430: 3.33787, 431: 3.31249, 432: 3.31479, 433: 3.32941, 434: 3.39383, 435: 3.41824, 436: 3.44264, 437: 3.46863, 438: 3.47873, 439: 3.50541, 440: 3.5549, 441: 3.5781, 442: 3.62349, 443: 3.66465, 444: 3.71514, 445: 3.76009, 446: 3.79262, 447: 3.77521, 448: 3.8199, 449: 3.86425, 450: 3.87675, 451: 3.92058, 452: 3.98894, 453: 4.00358, 454: 4.06437, 455: 4.1076, 456: 4.18601, 457: 4.24342, 458: 4.30991, 459: 4.38559, 460: 4.47046, 461: 4.53776, 462: 4.5982, 463: 4.63555, 464: 4.65868, 465: 4.71044, 466: 4.7596, 467: 4.78148, 468: 4.80464, 469: 4.81536, 470: 4.82883, 471: 4.84691, 472: 4.86291, 473: 4.87041, 474: 4.87397, 475: 4.88425, 476: 4.89749, 477: 4.89773, 478: 4.85585, 479: 4.83693, 480: 4.82992, 481: 4.80666, 482: 4.7746, 483: 4.75374, 484: 4.72855, 485: 4.68085, 486: 4.61707, 487: 4.55537, 488: 4.48967, 489: 4.42797, 490: 4.42964, 491: 4.39596, 492: 4.35021, 493: 4.29342, 494: 4.25288, 495: 4.21495, 496: 4.15737, 497: 4.10916, 498: 4.0951, 499: 4.05836, 500: 4.015, 501: 3.96783, 502: 3.90973, 503: 3.796, 504: 3.74089, 505: 3.66879, 506: 3.62735, 507: 3.57241, 508: 3.50629, 509: 3.45663, 510: 3.41078, 511: 3.31003, 512: 3.24594, 513: 3.18429, 514: 3.14148, 515: 3.08995, 516: 3.05494, 517: 3.00677, 518: 2.96768, 519: 2.91155, 520: 2.86799, 521: 2.83639, 522: 2.80574, 523: 2.72961, 524: 2.68814, 525: 2.64856, 526: 2.61417, 527: 2.56822, 528: 2.54125, 529: 2.50398, 530: 2.46806, 531: 2.46246, 532: 2.41974, 533: 2.38653, 534: 2.34147, 535: 2.2928, 536: 2.26808, 537: 2.24057, 538: 2.20835, 539: 2.18159, 540: 2.15502, 541: 2.1232, 542: 2.11973, 543: 2.11802, 544: 2.05687, 545: 2.03965, 546: 2.01724, 547: 1.99663, 548: 1.97441, 549: 1.95062, 550: 1.95524, 551: 1.94686, 552: 1.92804, 553: 1.93098, 554: 1.91579, 555: 1.89218, 556: 1.8516, 557: 1.83227, 558: 1.81641, 559: 1.78988, 560: 1.77857, 561: 1.76525, 562: 1.78544, 563: 1.77989, 564: 1.76385, 565: 1.75863, 566: 1.74833, 567: 1.76856, 568: 1.74124, 569: 1.73723, 570: 1.7675, 571: 1.7919, 572: 1.82706, 573: 1.82426, 574: 1.82597, 575: 1.79754, 576: 1.7676, 577: 1.77441, 578: 1.77436, 579: 1.76008, 580: 1.73752, 581: 1.74603, 582: 1.75584, 583: 1.74434, 584: 1.73219, 585: 1.71939, 586: 1.73499, 587: 1.75163, 588: 1.77104, 589: 1.79917, 590: 1.81891, 591: 1.83989, 592: 1.86201, 593: 1.88521, 594: 1.91308, 595: 1.93846, 596: 1.96477, 597: 1.98882, 598: 2.0119, 599: 2.04407, 600: 2.074, 601: 2.09717, 602: 2.12069, 603: 2.14765, 604: 2.17469, 605: 2.2018, 606: 2.22905, 607: 2.25441, 608: 2.27794, 609: 2.29594, 610: 2.32062, 611: 2.34696, 612: 2.37136, 613: 2.39615, 614: 2.42264, 615: 2.4481, 616: 2.46785, 617: 2.48737, 618: 2.50632, 619: 2.5228, 620: 2.53527, 621: 2.55061, 622: 2.56904, 623: 2.58288, 624: 2.59446, 625: 2.59726, 626: 2.59832, 627: 2.60684, 628: 2.60702, 629: 2.61191, 630: 2.61398, 631: 2.61353, 632: 2.61501, 633: 2.614, 634: 2.60915, 635: 2.6042, 636: 2.59749, 637: 2.59042, 638: 2.58372, 639: 2.5761, 640: 2.56202, 641: 2.55262, 642: 2.54141, 643: 2.5291, 644: 2.51706, 645: 2.50291, 646: 2.4898, 647: 2.47401, 648: 2.45742, 649: 2.44064, 650: 2.42318, 651: 2.40658, 652: 2.39134, 653: 2.37648, 654: 2.36049, 655: 2.3442, 656: 2.32828, 657: 2.31032, 658: 2.29424, 659: 2.27769, 660: 2.26534, 661: 2.25172, 662: 2.23826, 663: 2.2233, 664: 2.20862, 665: 2.19425, 666: 2.17769, 667: 2.16285, 668: 2.14675, 669: 2.13451, 670: 2.12491, 671: 2.11052, 672: 2.09782, 673: 2.08532, 674: 2.07419, 675: 2.06328, 676: 2.05151, 677: 2.03856, 678: 2.02473, 679: 2.01521, 680: 2.0051, 681: 1.99339, 682: 1.97698, 683: 1.96192, 684: 1.95171, 685: 1.94059, 686: 1.92419, 687: 1.90717, 688: 1.88852, 689: 1.87272, 690: 1.85675, 691: 1.84378, 692: 1.82817, 693: 1.80892, 694: 1.79511, 695: 1.78245, 696: 1.76336, 697: 1.74243, 698: 1.71976, 699: 1.70004, 700: 1.68132, 701: 1.66508, 702: 1.64538, 703: 1.62792, 704: 1.6042, 705: 1.57862, 706: 1.55506, 707: 1.5325, 708: 1.5051, 709: 1.48086, 710: 1.45676, 711: 1.43471, 712: 1.41026, 713: 1.38753, 714: 1.36201, 715: 1.33929, 716: 1.31021, 717: 1.28737, 718: 1.26105, 719: 1.2361, 720: 1.20585, 721: 1.1818, 722: 1.15694, 723: 1.13116, 724: 1.10521, 725: 1.08477, 726: 1.058, 727: 1.032, 728: 1.00627, 729: 0.984944, 730: 0.961111, 731: 0.941425, 732: 0.921343, 733: 0.903122, 734: 0.884258, 735: 0.866633, 736: 0.849018, 737: 0.834885, 738: 0.814482, 739: 0.802111, 740: 0.788192, 741: 0.77466, 742: 0.760594, 743: 0.746752, 744: 0.736606, 745: 0.725362, 746: 0.715067, 747: 0.705579, 748: 0.697565, 749: 0.690353, 750: 0.677749, 755: 0.651109, 760: 0.624528, 765: 0.606168, 770: 0.594205, 775: 0.585249, 780: 0.57828, 785: 0.573386, 790: 0.571623, 795: 0.57668, 800: 0.581599, 805: 0.589847, 810: 0.595674, 815: 0.607884, 820: 0.62072, 825: 0.631947, 830: 0.644005, 835: 0.654157, 840: 0.670281, 845: 0.68712, 850: 0.698992, 855: 0.715021, 860: 0.732579, 865: 0.750195, 870: 0.766861, 875: 0.791128, 880: 0.812745, 885: 0.836223, 890: 0.865715, 895: 0.89516, 900: 0.923837, 905: 0.949229, 910: 0.968917, 915: 0.997921, 920: 1.01971, 925: 1.0377, 930: 1.05545, 935: 1.07627, 940: 1.09016, 945: 1.09883, 950: 1.10861, 955: 1.10862, 960: 1.10916, 965: 1.1018, 970: 1.09586, 975: 1.09305, 980: 1.08077, 985: 1.07188, 990: 1.05533, 995: 1.03947, 1000: 1.01589, 1005: 0.989386, 1010: 0.965647, 1015: 0.935447, 1020: 0.905045, 1025: 0.871407, 1030: 0.843515, 1035: 0.807357, 1040: 0.774263, 1045: 0.743639, 1050: 0.711177, 1055: 0.682354, 1060: 0.65292, 1065: 0.625681, 1070: 0.601789, 1075: 0.580305, 1080: 0.559707, 1085: 0.542016, 1090: 0.525249, 1095: 0.510065, 1100: 0.497384, 1105: 0.485796, 1110: 0.474296, 1115: 0.464051, 1120: 0.458315, 1125: 0.454018, 1130: 0.449704, 1135: 0.445232, 1140: 0.441214, 1145: 0.440133, 1150: 0.441254, 1155: 0.443355, 1160: 0.446208, 1165: 0.451408, 1170: 0.456209, 1175: 0.460573, 1180: 0.469216, 1185: 0.476845, 1190: 0.485669, 1195: 0.498439, 1200: 0.513057, 1205: 0.526553, 1210: 0.539666, 1215: 0.553312, 1220: 0.567035, 1225: 0.583937, 1230: 0.59808, 1235: 0.611928, 1240: 0.626239, 1245: 0.640097, 1250: 0.654786, 1255: 0.667089, 1260: 0.675546, 1265: 0.685875, 1270: 0.694499, 1275: 0.70439, 1280: 0.714681, 1285: 0.722342, 1290: 0.726309, 1295: 0.732362, 1300: 0.73726, 1305: 0.741386, 1310: 0.744088, 1315: 0.744823, 1320: 0.746412, 1325: 0.747511, 1330: 0.746096, 1335: 0.746452, 1340: 0.745114, 1345: 0.741414, 1350: 0.739989, 1355: 0.737306, 1360: 0.733976, 1365: 0.730223, 1370: 0.726619, 1375: 0.722723, 1380: 0.717864, 1385: 0.712652, 1390: 0.707426, 1395: 0.701461, 1400: 0.694133, 1405: 0.687402, 1410: 0.680488, 1415: 0.672519, 1420: 0.665155, 1425: 0.657421, 1430: 0.649379, 1435: 0.641114, 1440: 0.632399, 1445: 0.623882, 1450: 0.615191, 1455: 0.605887, 1460: 0.59677, 1465: 0.587431, 1470: 0.579436, 1475: 0.571162, 1480: 0.561441, 1485: 0.55271, 1490: 0.543266, 1495: 0.534692, 1500: 0.524801, 1510: 0.506732, 1520: 0.488826, 1530: 0.471201, 1540: 0.454557, 1550: 0.440476, 1560: 0.426531, 1570: 0.410534, 1580: 0.397362, 1590: 0.386605, 1600: 0.37448, 1610: 0.365435, 1620: 0.355516, 1630: 0.347568, 1640: 0.340859, 1650: 0.334907, 1660: 0.330772, 1670: 0.327063, 1680: 0.32222, 1690: 0.318817, 1700: 0.316075, 1710: 0.313132, 1720: 0.311239, 1730: 0.31116, 1740: 0.310198, 1750: 0.310108, 1760: 0.309827, 1770: 0.308894, 1780: 0.307703, 1790: 0.305962, 1800: 0.304548, 1810: 0.303122, 1820: 0.301854, 1830: 0.300854, 1840: 0.299071, 1850: 0.297091, 1860: 0.294064, 1870: 0.290878, 1880: 0.287564, 1890: 0.284153, 1900: 0.280589, 1910: 0.277714, 1920: 0.273693, 1930: 0.269325, 1940: 0.266803, 1950: 0.263996, 1960: 0.260009, 1970: 0.256162, 1980: 0.25167, 1990: 0.247055, 2000: 0.2419, 2010: 0.237898, 2020: 0.23372, 2030: 0.22974, 2040: 0.225816, 2050: 0.222877, 2060: 0.219312, 2070: 0.213706, 2080: 0.207927, 2090: 0.203745, 2100: 0.199536, 2110: 0.19486, 2120: 0.190767, 2130: 0.187767, 2140: 0.183878, 2150: 0.181247, 2160: 0.178687, 2170: 0.175496, 2180: 0.171818, 2190: 0.168743, 2200: 0.165452, 2210: 0.162653, 2220: 0.160104, 2230: 0.157578, 2240: 0.15558, 2250: 0.154051, 2260: 0.152481, 2270: 0.150658, 2280: 0.147845, 2290: 0.145153, 2300: 0.142668, 2310: 0.140651, 2320: 0.13892, 2330: 0.137753, 2340: 0.13644, 2350: 0.13493, 2360: 0.133222, 2370: 0.131284, 2380: 0.129116, 2390: 0.126899, 2400: 0.124836, 2410: 0.123272, 2420: 0.121657, 2430: 0.120152, 2440: 0.118592, 2450: 0.117169, 2460: 0.115557, 2470: 0.113847, 2480: 0.112275, 2490: 0.110846, 2500: 0.109533, 2510: 0.108394, 2520: 0.107246, 2530: 0.106356, 2540: 0.105073, 2550: 0.104078, 2560: 0.103148, 2570: 0.102147, 2580: 0.101122, 2590: 0.100127, 2600: 0.0991067, 2610: 0.098109, 2620: 0.0971366, 2630: 0.0961534, 2640: 0.095104, 2650: 0.0940582, 2660: 0.0931182, 2670: 0.0921859, 2680: 0.0912761, 2690: 0.0906641, 2700: 0.0898019, 2710: 0.088933, 2720: 0.088373, 2730: 0.0875344, 2740: 0.0869852, 2750: 0.0865631, 2760: 0.0862967, 2770: 0.0858567, 2780: 0.0850818, 2790: 0.0841671, 2800: 0.0833756, 2810: 0.0826417, 2820: 0.0816267, 2830: 0.0809179, 2840: 0.0802193, 2850: 0.0792624, 2860: 0.0786002, 2870: 0.0776561, 2880: 0.0766078, 2890: 0.0756441, 2900: 0.0747212, 2910: 0.0740999, 2920: 0.0735077, 2930: 0.0729294, 2940: 0.072398, 2950: 0.0718272, 2960: 0.0712704, 2970: 0.0707255, 2980: 0.0701941, 2990: 0.0696637, 3000: 0.0691518, 3010: 0.0686451, 3020: 0.0679593, 3030: 0.0675883, 3040: 0.067201, 3050: 0.066772, 3060: 0.0663481, 3070: 0.0658671, 3080: 0.0654172, 3090: 0.0649844, 3100: 0.0645587, 3110: 0.0641289, 3120: 0.0637237, 3130: 0.0634867, 3140: 0.0633537, 3150: 0.0633205, 3160: 0.0628214, 3170: 0.0623699, 3180: 0.0619665, 3190: 0.0616098, 3200: 0.0612499, 3210: 0.0609239, 3220: 0.0607189, 3230: 0.0604037, 3240: 0.0601022, 3250: 0.0597987, 3260: 0.0593485, 3270: 0.0588081, 3280: 0.0581595, 3290: 0.05789, 3300: 0.057628, 3310: 0.0573728, 3320: 0.0571667, 3330: 0.057006, 3340: 0.0567638, 3350: 0.0564475, 3360: 0.0563057, 3370: 0.0561555, 3380: 0.0559957, 3390: 0.0558373, 3400: 0.0556406, 3410: 0.0555054, 3420: 0.0553723, 3430: 0.0551788, 3440: 0.0550497, 3450: 0.054829, 3460: 0.0545703, 3470: 0.0543807, 3480: 0.0541186, 3490: 0.0538445, 3500: 0.0536172, 3510: 0.0534163, 3520: 0.0532348, 3530: 0.0531134, 3540: 0.0529702, 3550: 0.0528218, 3560: 0.0528077, 3570: 0.0526279, 3580: 0.0525114, 3590: 0.0523923, 3600: 0.0523249, 3610: 0.0523178, 3620: 0.0520927, 3630: 0.0519345, 3640: 0.0518637, 3650: 0.0517509, 3660: 0.0517889, 3670: 0.0516964, 3680: 0.051575, 3690: 0.0513682, 3700: 0.0511598, 3710: 0.0510114, 3720: 0.0509354, 3730: 0.0508371, 3740: 0.0507166, 3750: 0.0507917, 3760: 0.0507956, 3770: 0.0506879, 3780: 0.0506175, 3790: 0.0503661, 3800: 0.0502525, 3810: 0.0501749, 3820: 0.0501127, 3830: 0.0501574, 3840: 0.0501338, 3850: 0.0500419, 3860: 0.0499578, 3870: 0.0498595, 3880: 0.0497564, 3890: 0.0494944, 3900: 0.0493212, 3910: 0.0492144, 3920: 0.0490005, 3930: 0.0488493, 3940: 0.048761, 3950: 0.048606, 3960: 0.0483846, 3970: 0.0481732, 3980: 0.0479673, 3990: 0.0477602, 4000: 0.0475899, 4010: 0.0474472, 4020: 0.047455, 4030: 0.047406, 4040: 0.0472668, 4050: 0.0472364, 4060: 0.0471076, 4070: 0.0470151, 4080: 0.0468889, 4090: 0.0468594, 4100: 0.0468498, 4110: 0.0468777, 4120: 0.0469337, 4130: 0.0470014, 4140: 0.0470809, 4150: 0.0471852, 4160: 0.047314, 4170: 0.0475009, 4180: 0.0477458, 4190: 0.0479848, 4200: 0.048083, 4210: 0.0482606, 4220: 0.0483871, 4230: 0.0484624, 4240: 0.0486215, 4250: 0.0487504, 4260: 0.0488492, 4270: 0.0489179, 4280: 0.0489565, 4290: 0.0489722, 4300: 0.0489626, 4310: 0.0489275, 4320: 0.0488175, 4330: 0.0487593, 4340: 0.0487954, 4350: 0.0488862, 4360: 0.049014, 4370: 0.0490324, 4380: 0.0490446, 4390: 0.0490507, 4400: 0.0489744, 4410: 0.0489828, 4420: 0.0489659, 4430: 0.048926, 4440: 0.0488632, 4450: 0.0489159, 4460: 0.0490325, 4470: 0.0490322, 4480: 0.049047, 4490: 0.0490213, 4500: 0.0489538, 4510: 0.0489516, 4520: 0.0489322, 4530: 0.048972, 4540: 0.0489038, 4550: 0.0489707, 4560: 0.04905, 4570: 0.0491409, 4580: 0.0492235, 4590: 0.0492228, 4600: 0.0492549, 4610: 0.0493025, 4620: 0.0493875, 4630: 0.0495097, 4640: 0.0495728, 4650: 0.0496502, 4660: 0.0497419, 4670: 0.0497832, 4680: 0.0497873, 4690: 0.0498167, 4700: 0.0498723, 4710: 0.049778, 4720: 0.0498117, 4730: 0.0498714, 4740: 0.0498821, 4750: 0.0498954, 4760: 0.0499113, 4770: 0.0499299, 4780: 0.0499599, 4790: 0.0499268, 4800: 0.0499417, 4810: 0.0499104, 4820: 0.049893, 4830: 0.0498894, 4840: 0.0500706, 4850: 0.0500169, 4860: 0.0500717, 4870: 0.0500254, 4880: 0.0500574, 4890: 0.0500894, 4900: 0.0501216, 4910: 0.0501539, 4920: 0.0502601, 4930: 0.0503937, 4940: 0.0504264, 4950: 0.0504897, 4960: 0.0505834, 4970: 0.050516, 4980: 0.0506573, 4990: 0.0506853, 5000: 0.0506962, 5010: 0.0507522, 5020: 0.0506222, 5030: 0.0505909, 5040: 0.0506466, 5050: 0.0506991, 5060: 0.0507483, 5070: 0.0508689, 5080: 0.0509298, 5090: 0.0509153, 5100: 0.0510171, 5110: 0.0510074, 5120: 0.051054, 5130: 0.0513512, 5140: 0.0513954, 5150: 0.0516324, 5160: 0.0517775, 5170: 0.0518458, 5180: 0.0518473, 5190: 0.0517739, 5200: 0.0517414, 5210: 0.0517498, 5220: 0.0518145, 5230: 0.0519011, 5240: 0.0520096, 5250: 0.0522141, 5260: 0.0525516, 5270: 0.0528686, 5280: 0.0530286, 5290: 0.0530316, 5300: 0.0530903, 5310: 0.0531064, 5320: 0.0532786, 5330: 0.0534321, 5340: 0.0535312, 5350: 0.0535757, 5360: 0.0536001, 5370: 0.0536701, 5380: 0.0535139, 5390: 0.0531517, 5400: 0.0528718, 5410: 0.0526457, 5420: 0.0526177, 5430: 0.0525717, 5440: 0.0526885, 5450: 0.0527776, 5460: 0.0528423, 5470: 0.0528737, 5480: 0.0528719, 5490: 0.0529391, 5500: 0.0530553, 5510: 0.0533527, 5520: 0.0534519, 5530: 0.0535023, 5540: 0.0536475, 5550: 0.0537434, 5560: 0.0538474, 5570: 0.0539582, 5580: 0.0540279, 5590: 0.0540324, 5600: 0.0541466, 5610: 0.0542985, 5620: 0.0543105, 5630: 0.0541368, 5640: 0.0539144, 5650: 0.0538847, 5660: 0.0539718, 5670: 0.0540604, 5680: 0.0541505, 5690: 0.0541951, 5700: 0.0542299, 5710: 0.0543029, 5720: 0.0542366, 5730: 0.0542654, 5740: 0.0542615, 5750: 0.0544726, 5760: 0.0548986, 5770: 0.055491, 5780: 0.0561435, 5790: 0.0569097, 5800: 0.0575195, 5810: 0.0579729, 5820: 0.0582594, 5830: 0.0583433, 5840: 0.0583853, 5850: 0.0586369, 5860: 0.0587335, 5870: 0.0588751, 5880: 0.0588894, 5890: 0.0587763, 5900: 0.0584476, 5910: 0.0580467, 5920: 0.0574214, 5930: 0.0570514, 5940: 0.0568438, 5950: 0.0568702, 5960: 0.0568966, 5970: 0.056923, 5980: 0.0569494, 5990: 0.0569758, 6000: 0.0570022}
observed_dimuon_005 = {250: 5.59849, 251: 6.24225, 252: 6.88601, 253: 7.52977, 254: 8.17354, 255: 8.8173, 256: 9.46106, 257: 10.0158, 258: 10.5704, 259: 11.0806, 260: 11.5428, 261: 11.9648, 262: 12.3173, 263: 12.603, 264: 12.8648, 265: 13.0178, 266: 13.1185, 267: 13.1608, 268: 13.1555, 269: 13.1422, 270: 13.0807, 271: 12.98, 272: 12.8342, 273: 12.6682, 274: 12.4892, 275: 12.2487, 276: 12.0048, 277: 11.6858, 278: 11.3857, 279: 11.073, 280: 10.7382, 281: 10.3832, 282: 9.976, 283: 9.56655, 284: 9.12812, 285: 8.70686, 286: 8.29756, 287: 7.8552, 288: 7.46635, 289: 7.10076, 290: 6.77875, 291: 6.45096, 292: 6.1611, 293: 5.89168, 294: 5.66591, 295: 5.46615, 296: 5.34048, 297: 5.25062, 298: 5.1835, 299: 5.12386, 300: 5.10641, 301: 5.0912, 302: 5.077, 303: 5.06789, 304: 5.0846, 305: 5.0734, 306: 5.07049, 307: 5.05814, 308: 5.0448, 309: 4.99059, 310: 4.92371, 311: 4.8418, 312: 4.74772, 313: 4.64812, 314: 4.54899, 315: 4.42614, 316: 4.30648, 317: 4.17583, 318: 4.05972, 319: 3.9362, 320: 3.80802, 321: 3.68955, 322: 3.57615, 323: 3.47063, 324: 3.37753, 325: 3.27082, 326: 3.18462, 327: 3.09972, 328: 3.02481, 329: 2.94345, 330: 2.87828, 331: 2.81054, 332: 2.75431, 333: 2.69906, 334: 2.64178, 335: 2.59775, 336: 2.55568, 337: 2.51078, 338: 2.48693, 339: 2.45064, 340: 2.42012, 341: 2.38647, 342: 2.35744, 343: 2.32673, 344: 2.29723, 345: 2.26825, 346: 2.24181, 347: 2.21581, 348: 2.19003, 349: 2.1616, 350: 2.134, 351: 2.10789, 352: 2.08215, 353: 2.05793, 354: 2.03498, 355: 2.01377, 356: 1.99395, 357: 1.97608, 358: 1.96109, 359: 1.94928, 360: 1.94079, 361: 1.92617, 362: 1.91883, 363: 1.92213, 364: 1.92257, 365: 1.92861, 366: 1.94425, 367: 1.97067, 368: 2.0012, 369: 2.03284, 370: 2.06708, 371: 2.12007, 372: 2.18009, 373: 2.24795, 374: 2.33397, 375: 2.422, 376: 2.51665, 377: 2.62402, 378: 2.73696, 379: 2.8427, 380: 2.95099, 381: 3.07396, 382: 3.20057, 383: 3.3324, 384: 3.45305, 385: 3.57339, 386: 3.6922, 387: 3.80775, 388: 3.92336, 389: 4.02067, 390: 4.11838, 391: 4.20829, 392: 4.29681, 393: 4.37349, 394: 4.43294, 395: 4.47977, 396: 4.51733, 397: 4.54564, 398: 4.56248, 399: 4.56684, 400: 4.55955, 401: 4.54034, 402: 4.51877, 403: 4.53227, 404: 4.48722, 405: 4.43712, 406: 4.37701, 407: 4.31222, 408: 4.25221, 409: 4.18555, 410: 4.14875, 411: 4.08592, 412: 4.02204, 413: 3.95712, 414: 3.89105, 415: 3.82383, 416: 3.71276, 417: 3.65915, 418: 3.63089, 419: 3.59388, 420: 3.60328, 421: 3.61125, 422: 3.62986, 423: 3.57688, 424: 3.60594, 425: 3.61162, 426: 3.60428, 427: 3.64272, 428: 3.64898, 429: 3.64718, 430: 3.63733, 431: 3.6166, 432: 3.65387, 433: 3.61877, 434: 3.58695, 435: 3.55115, 436: 3.57505, 437: 3.54636, 438: 3.54654, 439: 3.57256, 440: 3.56274, 441: 3.59504, 442: 3.65062, 443: 3.72948, 444: 3.78046, 445: 3.85289, 446: 3.90329, 447: 3.95642, 448: 4.01936, 449: 4.06782, 450: 4.11874, 451: 4.17328, 452: 4.2287, 453: 4.28306, 454: 4.32962, 455: 4.44437, 456: 4.48627, 457: 4.55132, 458: 4.55957, 459: 4.61849, 460: 4.6755, 461: 4.73123, 462: 4.84884, 463: 4.88491, 464: 4.93936, 465: 4.98139, 466: 5.01925, 467: 5.05496, 468: 5.07875, 469: 5.11079, 470: 5.13088, 471: 5.14054, 472: 5.14392, 473: 5.13551, 474: 5.11592, 475: 5.04027, 476: 5.09041, 477: 5.08723, 478: 5.07089, 479: 5.05597, 480: 5.04343, 481: 4.94875, 482: 4.89282, 483: 4.84869, 484: 4.80824, 485: 4.77147, 486: 4.74337, 487: 4.71564, 488: 4.68508, 489: 4.58647, 490: 4.49785, 491: 4.43573, 492: 4.36998, 493: 4.31205, 494: 4.26636, 495: 4.22249, 496: 4.1769, 497: 4.12535, 498: 4.06595, 499: 3.99624, 500: 3.94588, 501: 3.86737, 502: 3.80938, 503: 3.77866, 504: 3.73208, 505: 3.68716, 506: 3.63331, 507: 3.61732, 508: 3.55862, 509: 3.50039, 510: 3.43894, 511: 3.3844, 512: 3.34027, 513: 3.27656, 514: 3.23734, 515: 3.18969, 516: 3.13411, 517: 3.08754, 518: 3.03746, 519: 2.98857, 520: 2.89964, 521: 2.85898, 522: 2.81217, 523: 2.7651, 524: 2.7322, 525: 2.72545, 526: 2.69054, 527: 2.66963, 528: 2.64991, 529: 2.6241, 530: 2.58794, 531: 2.55854, 532: 2.53408, 533: 2.51097, 534: 2.50433, 535: 2.47005, 536: 2.43696, 537: 2.40075, 538: 2.33994, 539: 2.31167, 540: 2.25376, 541: 2.21828, 542: 2.18576, 543: 2.1562, 544: 2.11333, 545: 2.07777, 546: 2.03994, 547: 1.98595, 548: 1.97839, 549: 1.99361, 550: 1.97164, 551: 1.94358, 552: 1.91994, 553: 1.91059, 554: 1.88474, 555: 1.86014, 556: 1.84325, 557: 1.83726, 558: 1.82133, 559: 1.80552, 560: 1.78517, 561: 1.7525, 562: 1.71247, 563: 1.7153, 564: 1.73888, 565: 1.73705, 566: 1.72978, 567: 1.75057, 568: 1.74942, 569: 1.77132, 570: 1.79743, 571: 1.7998, 572: 1.80366, 573: 1.81514, 574: 1.82316, 575: 1.82529, 576: 1.81826, 577: 1.81418, 578: 1.84615, 579: 1.85787, 580: 1.83881, 581: 1.84967, 582: 1.83446, 583: 1.81984, 584: 1.83217, 585: 1.84482, 586: 1.85779, 587: 1.87173, 588: 1.89146, 589: 1.91164, 590: 1.91374, 591: 1.90399, 592: 1.92103, 593: 1.94449, 594: 1.96848, 595: 1.995, 596: 2.02264, 597: 2.04955, 598: 2.07125, 599: 2.09415, 600: 2.12091, 601: 2.14785, 602: 2.20645, 603: 2.2373, 604: 2.26737, 605: 2.29424, 606: 2.32063, 607: 2.34162, 608: 2.3672, 609: 2.38881, 610: 2.41015, 611: 2.43388, 612: 2.46342, 613: 2.48644, 614: 2.51026, 615: 2.49658, 616: 2.52183, 617: 2.53512, 618: 2.55314, 619: 2.56993, 620: 2.5916, 621: 2.60284, 622: 2.6151, 623: 2.63179, 624: 2.64984, 625: 2.65689, 626: 2.66271, 627: 2.66654, 628: 2.66994, 629: 2.66492, 630: 2.66726, 631: 2.66688, 632: 2.66747, 633: 2.66196, 634: 2.65974, 635: 2.65621, 636: 2.64409, 637: 2.6329, 638: 2.62394, 639: 2.6155, 640: 2.60346, 641: 2.59624, 642: 2.58231, 643: 2.57027, 644: 2.55661, 645: 2.53994, 646: 2.52666, 647: 2.51221, 648: 2.49643, 649: 2.48218, 650: 2.4668, 651: 2.45029, 652: 2.43439, 653: 2.41786, 654: 2.3975, 655: 2.38208, 656: 2.3661, 657: 2.35148, 658: 2.33834, 659: 2.32279, 660: 2.30685, 661: 2.28955, 662: 2.27399, 663: 2.25741, 664: 2.24167, 665: 2.2253, 666: 2.21047, 667: 2.19559, 668: 2.18351, 669: 2.17074, 670: 2.15719, 671: 2.14362, 672: 2.13037, 673: 2.11576, 674: 2.10283, 675: 2.09115, 676: 2.08008, 677: 2.06903, 678: 2.05905, 679: 2.0446, 680: 2.03351, 681: 2.02015, 682: 2.00377, 683: 1.98995, 684: 1.97273, 685: 1.95818, 686: 1.94667, 687: 1.93392, 688: 1.91868, 689: 1.90328, 690: 1.8883, 691: 1.86742, 692: 1.84902, 693: 1.82865, 694: 1.80798, 695: 1.78898, 696: 1.76626, 697: 1.74988, 698: 1.72357, 699: 1.70307, 700: 1.6799, 701: 1.65818, 702: 1.63267, 703: 1.60566, 704: 1.5838, 705: 1.56295, 706: 1.54008, 707: 1.51664, 708: 1.49161, 709: 1.4685, 710: 1.44382, 711: 1.42194, 712: 1.39688, 713: 1.37272, 714: 1.34495, 715: 1.32273, 716: 1.29725, 717: 1.27307, 718: 1.24401, 719: 1.21903, 720: 1.19379, 721: 1.16964, 722: 1.1483, 723: 1.12217, 724: 1.09962, 725: 1.07224, 726: 1.05074, 727: 1.03118, 728: 1.00736, 729: 0.98641, 730: 0.964309, 731: 0.947772, 732: 0.930864, 733: 0.914916, 734: 0.898106, 735: 0.876409, 736: 0.861821, 737: 0.845524, 738: 0.830529, 739: 0.812575, 740: 0.79474, 741: 0.782512, 742: 0.770128, 743: 0.758677, 744: 0.746462, 745: 0.734503, 746: 0.720618, 747: 0.710753, 748: 0.703086, 749: 0.690367, 750: 0.681192, 755: 0.654795, 760: 0.633815, 765: 0.617211, 770: 0.602362, 775: 0.594211, 780: 0.588851, 785: 0.586186, 790: 0.583623, 795: 0.585807, 800: 0.59195, 805: 0.599793, 810: 0.610965, 815: 0.621009, 820: 0.632927, 825: 0.64713, 830: 0.663706, 835: 0.676688, 840: 0.689422, 845: 0.705973, 850: 0.718146, 855: 0.737614, 860: 0.755167, 865: 0.776218, 870: 0.795417, 875: 0.813574, 880: 0.835409, 885: 0.858246, 890: 0.879354, 895: 0.905418, 900: 0.934588, 905: 0.963696, 910: 0.989078, 915: 1.01495, 920: 1.03838, 925: 1.06318, 930: 1.07827, 935: 1.09941, 940: 1.11368, 945: 1.1282, 950: 1.13747, 955: 1.14299, 960: 1.14263, 965: 1.13818, 970: 1.13147, 975: 1.11889, 980: 1.1092, 985: 1.09179, 990: 1.0732, 995: 1.0573, 1000: 1.03256, 1005: 1.01045, 1010: 0.979651, 1015: 0.952199, 1020: 0.922579, 1025: 0.890856, 1030: 0.860015, 1035: 0.827904, 1040: 0.798383, 1045: 0.764409, 1050: 0.733432, 1055: 0.703414, 1060: 0.67235, 1065: 0.643825, 1070: 0.618206, 1075: 0.598836, 1080: 0.57624, 1085: 0.555028, 1090: 0.537489, 1095: 0.521601, 1100: 0.50501, 1105: 0.49046, 1110: 0.480375, 1115: 0.470805, 1120: 0.463352, 1125: 0.458118, 1130: 0.454312, 1135: 0.44846, 1140: 0.444889, 1145: 0.444738, 1150: 0.447907, 1155: 0.448044, 1160: 0.450091, 1165: 0.455662, 1170: 0.463705, 1175: 0.472389, 1180: 0.484805, 1185: 0.493946, 1190: 0.504191, 1195: 0.516504, 1200: 0.530289, 1205: 0.542391, 1210: 0.558127, 1215: 0.570475, 1220: 0.585408, 1225: 0.600598, 1230: 0.614914, 1235: 0.627777, 1240: 0.640336, 1245: 0.650288, 1250: 0.663563, 1255: 0.675933, 1260: 0.687125, 1265: 0.698554, 1270: 0.708615, 1275: 0.714921, 1280: 0.723347, 1285: 0.730563, 1290: 0.735776, 1295: 0.741673, 1300: 0.746294, 1305: 0.749826, 1310: 0.752924, 1315: 0.754847, 1320: 0.755973, 1325: 0.756296, 1330: 0.755266, 1335: 0.754947, 1340: 0.753381, 1345: 0.752073, 1350: 0.749785, 1355: 0.747016, 1360: 0.743805, 1365: 0.739842, 1370: 0.735585, 1375: 0.731587, 1380: 0.726536, 1385: 0.721031, 1390: 0.715272, 1395: 0.707971, 1400: 0.700795, 1405: 0.694113, 1410: 0.68643, 1415: 0.679229, 1420: 0.671399, 1425: 0.662784, 1430: 0.654326, 1435: 0.646066, 1440: 0.637244, 1445: 0.62904, 1450: 0.620294, 1455: 0.611681, 1460: 0.602499, 1465: 0.592827, 1470: 0.582816, 1475: 0.573237, 1480: 0.563243, 1485: 0.55339, 1490: 0.544619, 1495: 0.535987, 1500: 0.526527, 1510: 0.507278, 1520: 0.488589, 1530: 0.470948, 1540: 0.45349, 1550: 0.437672, 1560: 0.424087, 1570: 0.410173, 1580: 0.398036, 1590: 0.385871, 1600: 0.375413, 1610: 0.364748, 1620: 0.355252, 1630: 0.347952, 1640: 0.341758, 1650: 0.336303, 1660: 0.331156, 1670: 0.326933, 1680: 0.323871, 1690: 0.319857, 1700: 0.317762, 1710: 0.31502, 1720: 0.313829, 1730: 0.312487, 1740: 0.31136, 1750: 0.310299, 1760: 0.309299, 1770: 0.308289, 1780: 0.307503, 1790: 0.307651, 1800: 0.306424, 1810: 0.305056, 1820: 0.30365, 1830: 0.302618, 1840: 0.304242, 1850: 0.305334, 1860: 0.302997, 1870: 0.300004, 1880: 0.296967, 1890: 0.293723, 1900: 0.29004, 1910: 0.28774, 1920: 0.282523, 1930: 0.278157, 1940: 0.273267, 1950: 0.269243, 1960: 0.264334, 1970: 0.256205, 1980: 0.248084, 1990: 0.243484, 2000: 0.239312, 2010: 0.234752, 2020: 0.230273, 2030: 0.225772, 2040: 0.21921, 2050: 0.215368, 2060: 0.211593, 2070: 0.20934, 2080: 0.205667, 2090: 0.201523, 2100: 0.197809, 2110: 0.193942, 2120: 0.191077, 2130: 0.188873, 2140: 0.185825, 2150: 0.183513, 2160: 0.179986, 2170: 0.177091, 2180: 0.17398, 2190: 0.171155, 2200: 0.167298, 2210: 0.163901, 2220: 0.161541, 2230: 0.158715, 2240: 0.156481, 2250: 0.153684, 2260: 0.150059, 2270: 0.1475, 2280: 0.144129, 2290: 0.142304, 2300: 0.140677, 2310: 0.138763, 2320: 0.136628, 2330: 0.134167, 2340: 0.132208, 2350: 0.130173, 2360: 0.128468, 2370: 0.126778, 2380: 0.12534, 2390: 0.123805, 2400: 0.122136, 2410: 0.120535, 2420: 0.119096, 2430: 0.117447, 2440: 0.11614, 2450: 0.11497, 2460: 0.113652, 2470: 0.1125, 2480: 0.111237, 2490: 0.110057, 2500: 0.10933, 2510: 0.108261, 2520: 0.106989, 2530: 0.105973, 2540: 0.10501, 2550: 0.103994, 2560: 0.103002, 2570: 0.101971, 2580: 0.100894, 2590: 0.100142, 2600: 0.0990855, 2610: 0.0980715, 2620: 0.0971002, 2630: 0.0956162, 2640: 0.094177, 2650: 0.0932801, 2660: 0.0923769, 2670: 0.0914824, 2680: 0.090595, 2690: 0.0897006, 2700: 0.0888445, 2710: 0.0879861, 2720: 0.0871614, 2730: 0.0863912, 2740: 0.0855698, 2750: 0.0847418, 2760: 0.0839682, 2770: 0.0832041, 2780: 0.0824342, 2790: 0.0816839, 2800: 0.0809319, 2810: 0.0801211, 2820: 0.0794176, 2830: 0.0787015, 2840: 0.0780114, 2850: 0.0772863, 2860: 0.0765888, 2870: 0.0759549, 2880: 0.0753327, 2890: 0.0748043, 2900: 0.0743146, 2910: 0.0738587, 2920: 0.0735934, 2930: 0.0733202, 2940: 0.0728071, 2950: 0.0722376, 2960: 0.0716864, 2970: 0.0711407, 2980: 0.0706373, 2990: 0.0701201, 3000: 0.0696185, 3010: 0.0693328, 3020: 0.0687278, 3030: 0.068122, 3040: 0.0674915, 3050: 0.0667968, 3060: 0.0660288, 3070: 0.065584, 3080: 0.0651454, 3090: 0.064718, 3100: 0.0642945, 3110: 0.0638867, 3120: 0.0634957, 3130: 0.0630968, 3140: 0.062493, 3150: 0.0621098, 3160: 0.0617244, 3170: 0.0613612, 3180: 0.0608408, 3190: 0.060404, 3200: 0.0599577, 3210: 0.0596298, 3220: 0.0593036, 3230: 0.0589885, 3240: 0.0587038, 3250: 0.05841, 3260: 0.0581705, 3270: 0.0579893, 3280: 0.05772, 3290: 0.0574448, 3300: 0.0571821, 3310: 0.0570742, 3320: 0.0569565, 3330: 0.056829, 3340: 0.0565968, 3350: 0.0563653, 3360: 0.056143, 3370: 0.0559039, 3380: 0.0556939, 3390: 0.0554421, 3400: 0.055146, 3410: 0.0549481, 3420: 0.0547594, 3430: 0.054591, 3440: 0.0543746, 3450: 0.0542132, 3460: 0.054046, 3470: 0.0538815, 3480: 0.0537258, 3490: 0.0535694, 3500: 0.0534194, 3510: 0.0533173, 3520: 0.053231, 3530: 0.0531427, 3540: 0.0530502, 3550: 0.0529635, 3560: 0.0528523, 3570: 0.0526917, 3580: 0.0525165, 3590: 0.0523871, 3600: 0.0522735, 3610: 0.0521652, 3620: 0.0521041, 3630: 0.0520456, 3640: 0.0519419, 3650: 0.0518234, 3660: 0.0516688, 3670: 0.0515308, 3680: 0.0514107, 3690: 0.0512973, 3700: 0.0512006, 3710: 0.0511205, 3720: 0.0510484, 3730: 0.0509644, 3740: 0.0509013, 3750: 0.050818, 3760: 0.0505754, 3770: 0.0503378, 3780: 0.0501094, 3790: 0.0499318, 3800: 0.0497523, 3810: 0.0495708, 3820: 0.0493896, 3830: 0.0492081, 3840: 0.0490263, 3850: 0.0488533, 3860: 0.0486857, 3870: 0.048655, 3880: 0.0484809, 3890: 0.048485, 3900: 0.0485031, 3910: 0.0485375, 3920: 0.0484223, 3930: 0.0483269, 3940: 0.0482059, 3950: 0.0481656, 3960: 0.0481967, 3970: 0.0481965, 3980: 0.048165, 3990: 0.0480878, 4000: 0.0479723, 4010: 0.047871, 4020: 0.0477137, 4030: 0.0475466, 4040: 0.0473669, 4050: 0.0473252, 4060: 0.0474071, 4070: 0.047566, 4080: 0.0477044, 4090: 0.0476957, 4100: 0.0476427, 4110: 0.0476958, 4120: 0.0478696, 4130: 0.0479884, 4140: 0.0481809, 4150: 0.0483771, 4160: 0.0484854, 4170: 0.0486855, 4180: 0.0489008, 4190: 0.0489759, 4200: 0.0491603, 4210: 0.0492138, 4220: 0.049263, 4230: 0.0493988, 4240: 0.0494562, 4250: 0.049441, 4260: 0.0493681, 4270: 0.0493209, 4280: 0.0492995, 4290: 0.0493705, 4300: 0.0493544, 4310: 0.0493435, 4320: 0.0493378, 4330: 0.0491801, 4340: 0.0490711, 4350: 0.0490109, 4360: 0.0489781, 4370: 0.0489871, 4380: 0.048996, 4390: 0.0490048, 4400: 0.049029, 4410: 0.0490581, 4420: 0.0490991, 4430: 0.0491281, 4440: 0.0490144, 4450: 0.0490274, 4460: 0.0490352, 4470: 0.0490837, 4480: 0.0491728, 4490: 0.0492254, 4500: 0.0492521, 4510: 0.0492758, 4520: 0.0492965, 4530: 0.0492892, 4540: 0.0493258, 4550: 0.0493419, 4560: 0.0493686, 4570: 0.0495438, 4580: 0.0495981, 4590: 0.0496632, 4600: 0.0497327, 4610: 0.0498066, 4620: 0.0498924, 4630: 0.0499796, 4640: 0.0500815, 4650: 0.050198, 4660: 0.0503541, 4670: 0.050376, 4680: 0.0503898, 4690: 0.0503954, 4700: 0.0503858, 4710: 0.0503789, 4720: 0.0503745, 4730: 0.0503726, 4740: 0.0503165, 4750: 0.0502061, 4760: 0.0501814, 4770: 0.0501244, 4780: 0.0500352, 4790: 0.0498432, 4800: 0.0497866, 4810: 0.0497755, 4820: 0.0498024, 4830: 0.0498675, 4840: 0.0497787, 4850: 0.049681, 4860: 0.0495054, 4870: 0.0494393, 4880: 0.0494826, 4890: 0.0494954, 4900: 0.0495358, 4910: 0.0496039, 4920: 0.0497702, 4930: 0.0499054, 4940: 0.0500094, 4950: 0.0500821, 4960: 0.0501237, 4970: 0.0503082, 4980: 0.0504216, 4990: 0.0505328, 5000: 0.0506468, 5010: 0.0507635, 5020: 0.0507904, 5030: 0.0507872, 5040: 0.0507539, 5050: 0.0506904, 5060: 0.0506472, 5070: 0.0506243, 5080: 0.0506673, 5090: 0.0507194, 5100: 0.0507834, 5110: 0.0509285, 5120: 0.0511548, 5130: 0.0512676, 5140: 0.0513205, 5150: 0.0514062, 5160: 0.0515847, 5170: 0.0517718, 5180: 0.0519675, 5190: 0.0521081, 5200: 0.0521587, 5210: 0.0522214, 5220: 0.0521536, 5230: 0.0522887, 5240: 0.052389, 5250: 0.0524545, 5260: 0.0525446, 5270: 0.0525246, 5280: 0.0525827, 5290: 0.0525744, 5300: 0.052584, 5310: 0.0526115, 5320: 0.0526814, 5330: 0.052784, 5340: 0.0527717, 5350: 0.0528438, 5360: 0.0527006, 5370: 0.0525798, 5380: 0.0524968, 5390: 0.0526128, 5400: 0.0527637, 5410: 0.052816, 5420: 0.0528152, 5430: 0.05285, 5440: 0.052915, 5450: 0.0529836, 5460: 0.0531002, 5470: 0.0531371, 5480: 0.0532463, 5490: 0.0533912, 5500: 0.0535719, 5510: 0.0536894, 5520: 0.0535824, 5530: 0.0536013, 5540: 0.0536112, 5550: 0.0536509, 5560: 0.0537725, 5570: 0.0538633, 5580: 0.0539423, 5590: 0.0540097, 5600: 0.0540818, 5610: 0.0541068, 5620: 0.0540848, 5630: 0.054019, 5640: 0.0540514, 5650: 0.0541786, 5660: 0.0542954, 5670: 0.0544072, 5680: 0.0545955, 5690: 0.054673, 5700: 0.0547577, 5710: 0.0548498, 5720: 0.0549491, 5730: 0.055167, 5740: 0.0554034, 5750: 0.0558178, 5760: 0.0560029, 5770: 0.0561762, 5780: 0.056322, 5790: 0.0564086, 5800: 0.0565107, 5810: 0.0565467, 5820: 0.0564987, 5830: 0.0565681, 5840: 0.0566211, 5850: 0.0566576, 5860: 0.0566666, 5870: 0.0566971, 5880: 0.0565898, 5890: 0.0567107, 5900: 0.0568032, 5910: 0.0568866, 5920: 0.056976, 5930: 0.0570714, 5940: 0.0570392, 5950: 0.0571184, 5960: 0.0571977, 5970: 0.057277, 5980: 0.0573563, 5990: 0.0574356, 6000: 0.0575148}
observed_dimuon_012 = {250: 6.28012, 251: 6.94311, 252: 7.60609, 253: 8.26908, 254: 8.93206, 255: 9.59505, 256: 10.258, 257: 10.8579, 258: 11.4238, 259: 11.9533, 260: 12.4349, 261: 12.8808, 262: 13.2645, 263: 13.5803, 264: 13.8677, 265: 14.0359, 266: 14.1438, 267: 14.1964, 268: 14.1983, 269: 14.2011, 270: 14.1157, 271: 13.994, 272: 13.8393, 273: 13.6542, 274: 13.4606, 275: 13.2198, 276: 12.9409, 277: 12.5963, 278: 12.2674, 279: 11.9145, 280: 11.5407, 281: 11.1472, 282: 10.6904, 283: 10.2676, 284: 9.83308, 285: 9.39549, 286: 8.95991, 287: 8.51177, 288: 8.08994, 289: 7.70749, 290: 7.34866, 291: 7.01916, 292: 6.7335, 293: 6.46937, 294: 6.2345, 295: 6.04061, 296: 5.88075, 297: 5.73821, 298: 5.62592, 299: 5.5624, 300: 5.50895, 301: 5.46937, 302: 5.42327, 303: 5.3925, 304: 5.35422, 305: 5.32074, 306: 5.2834, 307: 5.23653, 308: 5.19122, 309: 5.13436, 310: 5.08306, 311: 5.00721, 312: 4.90631, 313: 4.79489, 314: 4.68445, 315: 4.57827, 316: 4.4581, 317: 4.3442, 318: 4.21103, 319: 4.08714, 320: 3.97335, 321: 3.84567, 322: 3.72925, 323: 3.61733, 324: 3.51189, 325: 3.40554, 326: 3.31215, 327: 3.22831, 328: 3.148, 329: 3.07376, 330: 3.00445, 331: 2.93682, 332: 2.87535, 333: 2.81797, 334: 2.76442, 335: 2.70951, 336: 2.65643, 337: 2.61598, 338: 2.57454, 339: 2.53994, 340: 2.5039, 341: 2.4695, 342: 2.43699, 343: 2.40534, 344: 2.37661, 345: 2.34838, 346: 2.32161, 347: 2.29464, 348: 2.26714, 349: 2.24204, 350: 2.21708, 351: 2.19256, 352: 2.16772, 353: 2.14376, 354: 2.12121, 355: 2.10017, 356: 2.0825, 357: 2.06761, 358: 2.04236, 359: 2.03303, 360: 2.01855, 361: 2.01618, 362: 2.01827, 363: 2.02497, 364: 2.03544, 365: 2.04726, 366: 2.07038, 367: 2.09274, 368: 2.13199, 369: 2.17295, 370: 2.22081, 371: 2.27491, 372: 2.32639, 373: 2.40278, 374: 2.48368, 375: 2.54077, 376: 2.63551, 377: 2.7375, 378: 2.8488, 379: 2.95096, 380: 3.0654, 381: 3.17959, 382: 3.29583, 383: 3.42239, 384: 3.55647, 385: 3.6898, 386: 3.80989, 387: 3.92521, 388: 4.08213, 389: 4.19314, 390: 4.29192, 391: 4.37894, 392: 4.46969, 393: 4.54563, 394: 4.60539, 395: 4.66041, 396: 4.67593, 397: 4.75819, 398: 4.81062, 399: 4.84077, 400: 4.83627, 401: 4.80369, 402: 4.77325, 403: 4.73966, 404: 4.70248, 405: 4.66119, 406: 4.62318, 407: 4.58405, 408: 4.52899, 409: 4.48031, 410: 4.43176, 411: 4.38232, 412: 4.35978, 413: 4.29962, 414: 4.26975, 415: 4.28129, 416: 4.27799, 417: 4.25536, 418: 4.19763, 419: 4.14267, 420: 4.08465, 421: 4.04402, 422: 4.01804, 423: 3.94785, 424: 3.86476, 425: 3.77144, 426: 3.75384, 427: 3.71231, 428: 3.62985, 429: 3.56619, 430: 3.53489, 431: 3.54477, 432: 3.54281, 433: 3.56307, 434: 3.64528, 435: 3.67535, 436: 3.72583, 437: 3.77756, 438: 3.87603, 439: 3.91721, 440: 3.97172, 441: 4.02853, 442: 4.09093, 443: 4.14985, 444: 4.19159, 445: 4.25022, 446: 4.29635, 447: 4.27929, 448: 4.31628, 449: 4.3093, 450: 4.35214, 451: 4.36439, 452: 4.40415, 453: 4.43985, 454: 4.48416, 455: 4.54278, 456: 4.5853, 457: 4.67053, 458: 4.74326, 459: 4.80547, 460: 4.87344, 461: 4.95399, 462: 5.01676, 463: 5.08987, 464: 5.10768, 465: 5.13984, 466: 5.17151, 467: 5.18359, 468: 5.18852, 469: 5.21673, 470: 5.2947, 471: 5.30011, 472: 5.30693, 473: 5.29879, 474: 5.28262, 475: 5.2828, 476: 5.26923, 477: 5.312, 478: 5.3339, 479: 5.321, 480: 5.31011, 481: 5.27916, 482: 5.25349, 483: 5.14215, 484: 5.08499, 485: 5.05796, 486: 5.02591, 487: 4.97507, 488: 4.91154, 489: 4.83009, 490: 4.76294, 491: 4.69096, 492: 4.64359, 493: 4.63089, 494: 4.57709, 495: 4.50978, 496: 4.44634, 497: 4.40727, 498: 4.33133, 499: 4.29, 500: 4.23233, 501: 4.19678, 502: 4.12592, 503: 4.04941, 504: 3.98632, 505: 3.9165, 506: 3.8212, 507: 3.76113, 508: 3.71032, 509: 3.67653, 510: 3.68195, 511: 3.68521, 512: 3.61116, 513: 3.56129, 514: 3.4856, 515: 3.45354, 516: 3.39181, 517: 3.3427, 518: 3.30196, 519: 3.25172, 520: 3.20924, 521: 3.1608, 522: 3.09198, 523: 2.97671, 524: 2.90633, 525: 2.88797, 526: 2.87111, 527: 2.87086, 528: 2.82095, 529: 2.77824, 530: 2.73901, 531: 2.72425, 532: 2.70762, 533: 2.68693, 534: 2.65121, 535: 2.61753, 536: 2.58635, 537: 2.51386, 538: 2.45046, 539: 2.38964, 540: 2.32732, 541: 2.30426, 542: 2.27974, 543: 2.2511, 544: 2.197, 545: 2.15261, 546: 2.11794, 547: 2.09547, 548: 2.07103, 549: 2.07777, 550: 2.09853, 551: 2.06555, 552: 2.0465, 553: 2.02568, 554: 2.0359, 555: 2.01639, 556: 2.00718, 557: 2.00676, 558: 2.02315, 559: 2.0388, 560: 2.04245, 561: 2.02754, 562: 2.01086, 563: 1.96431, 564: 1.96555, 565: 1.95716, 566: 1.98033, 567: 1.95227, 568: 1.94895, 569: 1.93685, 570: 1.91947, 571: 1.8888, 572: 1.85699, 573: 1.83901, 574: 1.85624, 575: 1.86213, 576: 1.86808, 577: 1.87299, 578: 1.87317, 579: 1.85637, 580: 1.86267, 581: 1.87222, 582: 1.8938, 583: 1.91321, 584: 1.93043, 585: 1.97217, 586: 1.98577, 587: 1.99607, 588: 2.00306, 589: 2.04499, 590: 2.09971, 591: 2.12812, 592: 2.14603, 593: 2.17093, 594: 2.19619, 595: 2.21118, 596: 2.26843, 597: 2.30563, 598: 2.30754, 599: 2.33705, 600: 2.35422, 601: 2.36582, 602: 2.37213, 603: 2.36794, 604: 2.39039, 605: 2.4164, 606: 2.44031, 607: 2.46621, 608: 2.48538, 609: 2.46894, 610: 2.47349, 611: 2.49162, 612: 2.51126, 613: 2.5381, 614: 2.55651, 615: 2.56975, 616: 2.58555, 617: 2.6038, 618: 2.61934, 619: 2.63181, 620: 2.64431, 621: 2.66186, 622: 2.67339, 623: 2.68639, 624: 2.70377, 625: 2.71201, 626: 2.71477, 627: 2.72162, 628: 2.73219, 629: 2.74013, 630: 2.74064, 631: 2.74025, 632: 2.73817, 633: 2.73623, 634: 2.73359, 635: 2.73094, 636: 2.72586, 637: 2.71588, 638: 2.70765, 639: 2.69856, 640: 2.68656, 641: 2.67057, 642: 2.65384, 643: 2.64247, 644: 2.63113, 645: 2.6198, 646: 2.60554, 647: 2.58923, 648: 2.57324, 649: 2.55583, 650: 2.53982, 651: 2.52287, 652: 2.50638, 653: 2.49162, 654: 2.47599, 655: 2.45973, 656: 2.44339, 657: 2.42581, 658: 2.40882, 659: 2.39137, 660: 2.37809, 661: 2.36353, 662: 2.34812, 663: 2.32982, 664: 2.31458, 665: 2.3008, 666: 2.28652, 667: 2.2702, 668: 2.25421, 669: 2.24079, 670: 2.22494, 671: 2.21168, 672: 2.19672, 673: 2.17935, 674: 2.1551, 675: 2.13959, 676: 2.12497, 677: 2.1084, 678: 2.09029, 679: 2.07544, 680: 2.06238, 681: 2.04637, 682: 2.02774, 683: 2.01118, 684: 1.99111, 685: 1.97462, 686: 1.95739, 687: 1.94986, 688: 1.93243, 689: 1.91508, 690: 1.89784, 691: 1.88013, 692: 1.85895, 693: 1.83702, 694: 1.82097, 695: 1.80039, 696: 1.77988, 697: 1.75802, 698: 1.7412, 699: 1.72436, 700: 1.6999, 701: 1.67773, 702: 1.65327, 703: 1.63081, 704: 1.61108, 705: 1.58557, 706: 1.56165, 707: 1.52652, 708: 1.50634, 709: 1.48581, 710: 1.4667, 711: 1.43566, 712: 1.40673, 713: 1.37994, 714: 1.35344, 715: 1.33031, 716: 1.3041, 717: 1.27849, 718: 1.25857, 719: 1.23688, 720: 1.21965, 721: 1.19162, 722: 1.16426, 723: 1.13753, 724: 1.11952, 725: 1.09562, 726: 1.0751, 727: 1.05689, 728: 1.03488, 729: 1.01499, 730: 0.990032, 731: 0.96911, 732: 0.947146, 733: 0.928892, 734: 0.914241, 735: 0.89567, 736: 0.87886, 737: 0.859456, 738: 0.845084, 739: 0.829943, 740: 0.8119, 741: 0.798127, 742: 0.783643, 743: 0.774495, 744: 0.760115, 745: 0.749191, 746: 0.736227, 747: 0.722918, 748: 0.715268, 749: 0.705267, 750: 0.695796, 755: 0.665363, 760: 0.640965, 765: 0.622532, 770: 0.60875, 775: 0.600393, 780: 0.59158, 785: 0.585843, 790: 0.58692, 795: 0.596486, 800: 0.60485, 805: 0.614652, 810: 0.627142, 815: 0.637795, 820: 0.648967, 825: 0.662879, 830: 0.676868, 835: 0.694842, 840: 0.707363, 845: 0.720756, 850: 0.736478, 855: 0.750392, 860: 0.76569, 865: 0.77801, 870: 0.799317, 875: 0.817473, 880: 0.846565, 885: 0.875604, 890: 0.904298, 895: 0.932242, 900: 0.955131, 905: 0.978428, 910: 1.00639, 915: 1.03231, 920: 1.05326, 925: 1.07641, 930: 1.09977, 935: 1.11688, 940: 1.1349, 945: 1.14386, 950: 1.1474, 955: 1.14775, 960: 1.14696, 965: 1.14311, 970: 1.14327, 975: 1.13499, 980: 1.12149, 985: 1.10825, 990: 1.088, 995: 1.06798, 1000: 1.04007, 1005: 1.01282, 1010: 0.981325, 1015: 0.951111, 1020: 0.920283, 1025: 0.891718, 1030: 0.863161, 1035: 0.825902, 1040: 0.791126, 1045: 0.760032, 1050: 0.732739, 1055: 0.707737, 1060: 0.678956, 1065: 0.653134, 1070: 0.625839, 1075: 0.60494, 1080: 0.584839, 1085: 0.567039, 1090: 0.546927, 1095: 0.527964, 1100: 0.515925, 1105: 0.503608, 1110: 0.492391, 1115: 0.480543, 1120: 0.469058, 1125: 0.46308, 1130: 0.459212, 1135: 0.456585, 1140: 0.453608, 1145: 0.454143, 1150: 0.453984, 1155: 0.456441, 1160: 0.461136, 1165: 0.469156, 1170: 0.476383, 1175: 0.486983, 1180: 0.496024, 1185: 0.506171, 1190: 0.517082, 1195: 0.530556, 1200: 0.543971, 1205: 0.558516, 1210: 0.571473, 1215: 0.587617, 1220: 0.602215, 1225: 0.61623, 1230: 0.628632, 1235: 0.642733, 1240: 0.654478, 1245: 0.670499, 1250: 0.684133, 1255: 0.696879, 1260: 0.708532, 1265: 0.718922, 1270: 0.727101, 1275: 0.737647, 1280: 0.745027, 1285: 0.75351, 1290: 0.761203, 1295: 0.76682, 1300: 0.772537, 1305: 0.776175, 1310: 0.776671, 1315: 0.778167, 1320: 0.778939, 1325: 0.777269, 1330: 0.77751, 1335: 0.777017, 1340: 0.774586, 1345: 0.771223, 1350: 0.766988, 1355: 0.76308, 1360: 0.759207, 1365: 0.754166, 1370: 0.749849, 1375: 0.74568, 1380: 0.740539, 1385: 0.735361, 1390: 0.729534, 1395: 0.722246, 1400: 0.715553, 1405: 0.707718, 1410: 0.700489, 1415: 0.693341, 1420: 0.684806, 1425: 0.676589, 1430: 0.668649, 1435: 0.659715, 1440: 0.650755, 1445: 0.641306, 1450: 0.63149, 1455: 0.621938, 1460: 0.612452, 1465: 0.602557, 1470: 0.594437, 1475: 0.585297, 1480: 0.574989, 1485: 0.566453, 1490: 0.55769, 1495: 0.547413, 1500: 0.537992, 1510: 0.518954, 1520: 0.502249, 1530: 0.486547, 1540: 0.471248, 1550: 0.456264, 1560: 0.44131, 1570: 0.426701, 1580: 0.413861, 1590: 0.402951, 1600: 0.392184, 1610: 0.382779, 1620: 0.375353, 1630: 0.36916, 1640: 0.363938, 1650: 0.358295, 1660: 0.353498, 1670: 0.352782, 1680: 0.350841, 1690: 0.347675, 1700: 0.344111, 1710: 0.34096, 1720: 0.338086, 1730: 0.33522, 1740: 0.33221, 1750: 0.329056, 1760: 0.327294, 1770: 0.324732, 1780: 0.321873, 1790: 0.318143, 1800: 0.316786, 1810: 0.315386, 1820: 0.313772, 1830: 0.312264, 1840: 0.309837, 1850: 0.306486, 1860: 0.302696, 1870: 0.299445, 1880: 0.295974, 1890: 0.291042, 1900: 0.286673, 1910: 0.282345, 1920: 0.278706, 1930: 0.273188, 1940: 0.267727, 1950: 0.263503, 1960: 0.258766, 1970: 0.254999, 1980: 0.252425, 1990: 0.250537, 2000: 0.246052, 2010: 0.241832, 2020: 0.237999, 2030: 0.234518, 2040: 0.230777, 2050: 0.226949, 2060: 0.21919, 2070: 0.213887, 2080: 0.20973, 2090: 0.205456, 2100: 0.201066, 2110: 0.196209, 2120: 0.190911, 2130: 0.187956, 2140: 0.18524, 2150: 0.181799, 2160: 0.178114, 2170: 0.174816, 2180: 0.171878, 2190: 0.169611, 2200: 0.167041, 2210: 0.164467, 2220: 0.161612, 2230: 0.158544, 2240: 0.156005, 2250: 0.153273, 2260: 0.150058, 2270: 0.146811, 2280: 0.144662, 2290: 0.142851, 2300: 0.141379, 2310: 0.139402, 2320: 0.1367, 2330: 0.134482, 2340: 0.132699, 2350: 0.131354, 2360: 0.130379, 2370: 0.128486, 2380: 0.126993, 2390: 0.1257, 2400: 0.12414, 2410: 0.122532, 2420: 0.120726, 2430: 0.118815, 2440: 0.11741, 2450: 0.116129, 2460: 0.114703, 2470: 0.113209, 2480: 0.111663, 2490: 0.110056, 2500: 0.108951, 2510: 0.107763, 2520: 0.106622, 2530: 0.105552, 2540: 0.104498, 2550: 0.103489, 2560: 0.102429, 2570: 0.101326, 2580: 0.100241, 2590: 0.0992093, 2600: 0.0981998, 2610: 0.0971976, 2620: 0.096193, 2630: 0.0952234, 2640: 0.0942567, 2650: 0.0933097, 2660: 0.0923698, 2670: 0.0914279, 2680: 0.0905149, 2690: 0.0896311, 2700: 0.0887668, 2710: 0.0879209, 2720: 0.0872626, 2730: 0.0864265, 2740: 0.0856101, 2750: 0.0848148, 2760: 0.0840275, 2770: 0.0832489, 2780: 0.0825823, 2790: 0.0818258, 2800: 0.0810907, 2810: 0.0803588, 2820: 0.0796383, 2830: 0.0789291, 2840: 0.0782257, 2850: 0.0773594, 2860: 0.0766942, 2870: 0.0760319, 2880: 0.0753929, 2890: 0.0747424, 2900: 0.0741259, 2910: 0.073415, 2920: 0.0729356, 2930: 0.0725856, 2940: 0.0720074, 2950: 0.07168, 2960: 0.0711314, 2970: 0.0705985, 2980: 0.0700669, 2990: 0.0695343, 3000: 0.0691843, 3010: 0.0686904, 3020: 0.0682216, 3030: 0.067744, 3040: 0.0672924, 3050: 0.0667147, 3060: 0.0660289, 3070: 0.0655894, 3080: 0.06492, 3090: 0.0644929, 3100: 0.0640671, 3110: 0.0636568, 3120: 0.0632657, 3130: 0.0627113, 3140: 0.0623239, 3150: 0.0619394, 3160: 0.0615657, 3170: 0.0611871, 3180: 0.060816, 3190: 0.0603171, 3200: 0.0598833, 3210: 0.0595096, 3220: 0.059196, 3230: 0.0588867, 3240: 0.0586863, 3250: 0.0584392, 3260: 0.0581448, 3270: 0.0578614, 3280: 0.0575886, 3290: 0.0573264, 3300: 0.0570628, 3310: 0.0568691, 3320: 0.056854, 3330: 0.0567546, 3340: 0.056571, 3350: 0.0562532, 3360: 0.0560339, 3370: 0.0557175, 3380: 0.0554602, 3390: 0.0552762, 3400: 0.0550993, 3410: 0.0547969, 3420: 0.0546032, 3430: 0.0544527, 3440: 0.0542924, 3450: 0.0540922, 3460: 0.0538822, 3470: 0.0537196, 3480: 0.0536503, 3490: 0.0536739, 3500: 0.0535345, 3510: 0.0532747, 3520: 0.0530674, 3530: 0.0529125, 3540: 0.052878, 3550: 0.0527641, 3560: 0.0526433, 3570: 0.0524612, 3580: 0.0523462, 3590: 0.0522819, 3600: 0.0522046, 3610: 0.0521183, 3620: 0.0518467, 3630: 0.0517363, 3640: 0.0517442, 3650: 0.0517004, 3660: 0.051605, 3670: 0.051527, 3680: 0.0514202, 3690: 0.0513034, 3700: 0.0512023, 3710: 0.0510275, 3720: 0.0509266, 3730: 0.0508124, 3740: 0.0507186, 3750: 0.0506453, 3760: 0.0505924, 3770: 0.05056, 3780: 0.0505008, 3790: 0.0504116, 3800: 0.0503712, 3810: 0.0502623, 3820: 0.0500789, 3830: 0.0498495, 3840: 0.0496531, 3850: 0.0494028, 3860: 0.0491922, 3870: 0.0489546, 3880: 0.0486902, 3890: 0.0484725, 3900: 0.0483018, 3910: 0.0481283, 3920: 0.0479797, 3930: 0.047716, 3940: 0.0476063, 3950: 0.0476381, 3960: 0.0478112, 3970: 0.0480469, 3980: 0.0483451, 3990: 0.0485062, 4000: 0.0486583, 4010: 0.0486171, 4020: 0.0485254, 4030: 0.048383, 4040: 0.0483214, 4050: 0.0483163, 4060: 0.0484303, 4070: 0.0485452, 4080: 0.0485167, 4090: 0.0484488, 4100: 0.0483416, 4110: 0.048128, 4120: 0.048087, 4130: 0.0480796, 4140: 0.0482899, 4150: 0.0485016, 4160: 0.0486251, 4170: 0.0486089, 4180: 0.0486358, 4190: 0.0487057, 4200: 0.0485798, 4210: 0.0486719, 4220: 0.0487136, 4230: 0.0486942, 4240: 0.0487142, 4250: 0.0486943, 4260: 0.048696, 4270: 0.0487192, 4280: 0.048613, 4290: 0.0487099, 4300: 0.048865, 4310: 0.0488955, 4320: 0.0488643, 4330: 0.0489885, 4340: 0.0488955, 4350: 0.0488958, 4360: 0.0489303, 4370: 0.0489582, 4380: 0.0489794, 4390: 0.0489048, 4400: 0.0488947, 4410: 0.0490417, 4420: 0.049086, 4430: 0.0491553, 4440: 0.0492497, 4450: 0.0493063, 4460: 0.0493307, 4470: 0.0494261, 4480: 0.0494463, 4490: 0.0494632, 4500: 0.0495549, 4510: 0.0495862, 4520: 0.0496288, 4530: 0.0496488, 4540: 0.0496042, 4550: 0.0495116, 4560: 0.0494675, 4570: 0.0494718, 4580: 0.0494928, 4590: 0.0495249, 4600: 0.0495566, 4610: 0.0494388, 4620: 0.0493946, 4630: 0.0493533, 4640: 0.0493096, 4650: 0.0493677, 4660: 0.0494009, 4670: 0.0494701, 4680: 0.0495119, 4690: 0.0496007, 4700: 0.0496379, 4710: 0.0496944, 4720: 0.0497369, 4730: 0.0497768, 4740: 0.0499631, 4750: 0.0499075, 4760: 0.0498921, 4770: 0.049997, 4780: 0.050014, 4790: 0.049943, 4800: 0.0498237, 4810: 0.0498155, 4820: 0.0497648, 4830: 0.0497857, 4840: 0.0497951, 4850: 0.0498128, 4860: 0.0498264, 4870: 0.0498359, 4880: 0.0500207, 4890: 0.0500997, 4900: 0.0501333, 4910: 0.0502211, 4920: 0.05039, 4930: 0.0506398, 4940: 0.0507825, 4950: 0.050818, 4960: 0.0507912, 4970: 0.0507458, 4980: 0.0506953, 4990: 0.050733, 5000: 0.0507041, 5010: 0.0507202, 5020: 0.0507802, 5030: 0.0508327, 5040: 0.0508821, 5050: 0.0509098, 5060: 0.0509158, 5070: 0.0509355, 5080: 0.0509689, 5090: 0.0510459, 5100: 0.0511145, 5110: 0.0511748, 5120: 0.051146, 5130: 0.0511733, 5140: 0.051129, 5150: 0.0510032, 5160: 0.0508474, 5170: 0.0507985, 5180: 0.0508481, 5190: 0.0508962, 5200: 0.0508324, 5210: 0.0508795, 5220: 0.0509966, 5230: 0.0510019, 5240: 0.0510314, 5250: 0.0510849, 5260: 0.0511721, 5270: 0.0512929, 5280: 0.0514572, 5290: 0.051665, 5300: 0.0517794, 5310: 0.0518005, 5320: 0.0518287, 5330: 0.0520307, 5340: 0.0521839, 5350: 0.0522395, 5360: 0.0524083, 5370: 0.052584, 5380: 0.0526856, 5390: 0.0527962, 5400: 0.0529158, 5410: 0.0530443, 5420: 0.0531819, 5430: 0.0533033, 5440: 0.0534337, 5450: 0.0535295, 5460: 0.0536209, 5470: 0.0536421, 5480: 0.0536789, 5490: 0.0537537, 5500: 0.0538372, 5510: 0.0540104, 5520: 0.0541355, 5530: 0.0542126, 5540: 0.0542417, 5550: 0.0542227, 5560: 0.0542329, 5570: 0.054308, 5580: 0.0543378, 5590: 0.0544179, 5600: 0.054614, 5610: 0.0547165, 5620: 0.0547254, 5630: 0.0547399, 5640: 0.0547602, 5650: 0.0548406, 5660: 0.0549361, 5670: 0.0549637, 5680: 0.0550318, 5690: 0.0550902, 5700: 0.0550974, 5710: 0.055207, 5720: 0.0552934, 5730: 0.0553172, 5740: 0.0554024, 5750: 0.055549, 5760: 0.0556317, 5770: 0.0556505, 5780: 0.0557173, 5790: 0.0558202, 5800: 0.0560094, 5810: 0.056205, 5820: 0.0563662, 5830: 0.0565182, 5840: 0.0566612, 5850: 0.0567951, 5860: 0.0568476, 5870: 0.0569043, 5880: 0.0569651, 5890: 0.0570561, 5900: 0.0571259, 5910: 0.0572329, 5920: 0.0572911, 5930: 0.0573333, 5940: 0.0574004, 5950: 0.0574325, 5960: 0.0574646, 5970: 0.0574967, 5980: 0.0575288, 5990: 0.0575609, 6000: 0.0575929}
observed_dimuon_03 = {250: 8.5624, 251: 9.28313, 252: 10.0039, 253: 10.7246, 254: 11.4453, 255: 12.1661, 256: 12.8868, 257: 13.5795, 258: 14.2105, 259: 14.7868, 260: 15.3649, 261: 15.8221, 262: 16.2553, 263: 16.5934, 264: 16.8972, 265: 17.1673, 266: 17.4047, 267: 17.4632, 268: 17.4645, 269: 17.4955, 270: 17.4401, 271: 17.3481, 272: 17.2398, 273: 17.0266, 274: 16.7675, 275: 16.5003, 276: 16.1752, 277: 15.768, 278: 15.2979, 279: 14.8156, 280: 14.4068, 281: 13.9527, 282: 13.3923, 283: 12.808, 284: 12.2672, 285: 11.7004, 286: 11.1475, 287: 10.6714, 288: 10.142, 289: 9.70036, 290: 9.28377, 291: 8.89754, 292: 8.52124, 293: 8.17533, 294: 7.87835, 295: 7.62594, 296: 7.42904, 297: 7.23899, 298: 7.06183, 299: 6.9043, 300: 6.78428, 301: 6.66045, 302: 6.56088, 303: 6.47703, 304: 6.39547, 305: 6.30302, 306: 6.21964, 307: 6.12222, 308: 6.0351, 309: 5.92627, 310: 5.80576, 311: 5.70432, 312: 5.59648, 313: 5.45516, 314: 5.33197, 315: 5.19041, 316: 5.03869, 317: 4.8967, 318: 4.76617, 319: 4.62607, 320: 4.50009, 321: 4.35211, 322: 4.22449, 323: 4.08842, 324: 3.94361, 325: 3.82023, 326: 3.71594, 327: 3.61475, 328: 3.52208, 329: 3.43915, 330: 3.35106, 331: 3.26825, 332: 3.18808, 333: 3.12411, 334: 3.06363, 335: 3.00412, 336: 2.96626, 337: 2.93409, 338: 2.88967, 339: 2.84858, 340: 2.80867, 341: 2.77161, 342: 2.73244, 343: 2.6956, 344: 2.66014, 345: 2.62937, 346: 2.59704, 347: 2.56608, 348: 2.53842, 349: 2.51178, 350: 2.48723, 351: 2.46407, 352: 2.44156, 353: 2.42209, 354: 2.40328, 355: 2.38843, 356: 2.37528, 357: 2.36545, 358: 2.35862, 359: 2.35546, 360: 2.34627, 361: 2.34178, 362: 2.34972, 363: 2.35314, 364: 2.37441, 365: 2.40042, 366: 2.42629, 367: 2.45274, 368: 2.49451, 369: 2.54207, 370: 2.59943, 371: 2.64044, 372: 2.69882, 373: 2.79232, 374: 2.88696, 375: 2.98288, 376: 3.0887, 377: 3.17699, 378: 3.2723, 379: 3.37838, 380: 3.49528, 381: 3.60798, 382: 3.73301, 383: 3.84548, 384: 3.98248, 385: 4.1167, 386: 4.23045, 387: 4.34513, 388: 4.4529, 389: 4.56536, 390: 4.68813, 391: 4.79156, 392: 4.87948, 393: 4.9606, 394: 5.03304, 395: 5.08769, 396: 5.17726, 397: 5.2804, 398: 5.3067, 399: 5.33904, 400: 5.35431, 401: 5.35125, 402: 5.3358, 403: 5.30972, 404: 5.32911, 405: 5.31623, 406: 5.34968, 407: 5.30881, 408: 5.29735, 409: 5.28296, 410: 5.23777, 411: 5.21959, 412: 5.15459, 413: 5.1029, 414: 5.06579, 415: 5.01688, 416: 4.96603, 417: 4.87829, 418: 4.82384, 419: 4.71912, 420: 4.6848, 421: 4.67178, 422: 4.57068, 423: 4.47823, 424: 4.42087, 425: 4.39859, 426: 4.38366, 427: 4.37609, 428: 4.36738, 429: 4.42024, 430: 4.42722, 431: 4.45363, 432: 4.50244, 433: 4.52683, 434: 4.49679, 435: 4.56726, 436: 4.58081, 437: 4.61619, 438: 4.6514, 439: 4.67694, 440: 4.73604, 441: 4.79055, 442: 4.84776, 443: 4.90869, 444: 4.93965, 445: 4.92249, 446: 4.97184, 447: 5.06604, 448: 5.1427, 449: 5.20657, 450: 5.26571, 451: 5.36646, 452: 5.42283, 453: 5.43708, 454: 5.47182, 455: 5.48623, 456: 5.58353, 457: 5.63162, 458: 5.73185, 459: 5.80108, 460: 5.84365, 461: 5.84009, 462: 5.88393, 463: 5.95796, 464: 5.93952, 465: 5.98878, 466: 6.05167, 467: 6.12817, 468: 6.12836, 469: 6.08694, 470: 6.10867, 471: 6.09036, 472: 6.08266, 473: 6.08125, 474: 6.07009, 475: 6.0711, 476: 6.0544, 477: 6.0507, 478: 5.99434, 479: 5.92608, 480: 5.84592, 481: 5.82509, 482: 5.79575, 483: 5.76569, 484: 5.76969, 485: 5.77243, 486: 5.71409, 487: 5.70614, 488: 5.72666, 489: 5.63651, 490: 5.59087, 491: 5.56979, 492: 5.53916, 493: 5.50363, 494: 5.52917, 495: 5.54584, 496: 5.48101, 497: 5.37701, 498: 5.25519, 499: 5.18113, 500: 5.05527, 501: 4.91047, 502: 4.84661, 503: 4.77615, 504: 4.70601, 505: 4.64595, 506: 4.59131, 507: 4.44488, 508: 4.29773, 509: 4.23176, 510: 4.17715, 511: 4.11255, 512: 4.03674, 513: 3.98275, 514: 3.92087, 515: 3.86819, 516: 3.81481, 517: 3.75941, 518: 3.69095, 519: 3.6601, 520: 3.58461, 521: 3.5249, 522: 3.46303, 523: 3.40498, 524: 3.35938, 525: 3.31357, 526: 3.27668, 527: 3.28254, 528: 3.27493, 529: 3.23084, 530: 3.19125, 531: 3.14299, 532: 3.05055, 533: 3.0053, 534: 2.96928, 535: 2.92416, 536: 2.88803, 537: 2.84917, 538: 2.79955, 539: 2.75727, 540: 2.67977, 541: 2.59239, 542: 2.54422, 543: 2.50329, 544: 2.48606, 545: 2.45828, 546: 2.43536, 547: 2.40265, 548: 2.37933, 549: 2.34851, 550: 2.32536, 551: 2.31022, 552: 2.28496, 553: 2.25518, 554: 2.27302, 555: 2.26755, 556: 2.25046, 557: 2.22176, 558: 2.21416, 559: 2.20334, 560: 2.20566, 561: 2.19827, 562: 2.18848, 563: 2.16417, 564: 2.15133, 565: 2.14822, 566: 2.15071, 567: 2.11681, 568: 2.13785, 569: 2.16368, 570: 2.1991, 571: 2.20414, 572: 2.20075, 573: 2.19219, 574: 2.20046, 575: 2.21328, 576: 2.23064, 577: 2.27258, 578: 2.2806, 579: 2.32019, 580: 2.362, 581: 2.34598, 582: 2.35985, 583: 2.34317, 584: 2.33824, 585: 2.35389, 586: 2.40114, 587: 2.44907, 588: 2.46391, 589: 2.47837, 590: 2.51998, 591: 2.57561, 592: 2.5672, 593: 2.5625, 594: 2.57405, 595: 2.55932, 596: 2.57805, 597: 2.61621, 598: 2.64345, 599: 2.63302, 600: 2.61849, 601: 2.63901, 602: 2.66152, 603: 2.63242, 604: 2.62333, 605: 2.64131, 606: 2.65515, 607: 2.68223, 608: 2.70924, 609: 2.73056, 610: 2.7448, 611: 2.75745, 612: 2.7786, 613: 2.79758, 614: 2.81793, 615: 2.83777, 616: 2.85155, 617: 2.86342, 618: 2.87857, 619: 2.89617, 620: 2.9048, 621: 2.91538, 622: 2.92538, 623: 2.93546, 624: 2.94839, 625: 2.95324, 626: 2.96061, 627: 2.96424, 628: 2.96581, 629: 2.96925, 630: 2.97475, 631: 2.9731, 632: 2.97073, 633: 2.96865, 634: 2.96517, 635: 2.96123, 636: 2.95635, 637: 2.94941, 638: 2.94424, 639: 2.93634, 640: 2.9258, 641: 2.91402, 642: 2.90327, 643: 2.88565, 644: 2.87462, 645: 2.86067, 646: 2.8316, 647: 2.81555, 648: 2.79975, 649: 2.78424, 650: 2.76788, 651: 2.75037, 652: 2.73171, 653: 2.71604, 654: 2.70219, 655: 2.68572, 656: 2.66791, 657: 2.64981, 658: 2.63316, 659: 2.63045, 660: 2.61145, 661: 2.59318, 662: 2.57644, 663: 2.56089, 664: 2.54477, 665: 2.52969, 666: 2.51052, 667: 2.49108, 668: 2.47067, 669: 2.45454, 670: 2.43429, 671: 2.41635, 672: 2.40102, 673: 2.38549, 674: 2.36602, 675: 2.34705, 676: 2.32782, 677: 2.30564, 678: 2.28747, 679: 2.26777, 680: 2.24763, 681: 2.23105, 682: 2.20762, 683: 2.188, 684: 2.16405, 685: 2.14347, 686: 2.12307, 687: 2.10056, 688: 2.07977, 689: 2.06006, 690: 2.03663, 691: 2.00987, 692: 1.99177, 693: 1.96887, 694: 1.94095, 695: 1.92175, 696: 1.89107, 697: 1.86709, 698: 1.83991, 699: 1.81249, 700: 1.78824, 701: 1.76287, 702: 1.7366, 703: 1.71499, 704: 1.68932, 705: 1.66413, 706: 1.64229, 707: 1.62115, 708: 1.59008, 709: 1.57506, 710: 1.5487, 711: 1.52129, 712: 1.49812, 713: 1.4767, 714: 1.45131, 715: 1.42528, 716: 1.39704, 717: 1.37682, 718: 1.35075, 719: 1.32277, 720: 1.29818, 721: 1.27895, 722: 1.25059, 723: 1.23155, 724: 1.20977, 725: 1.18378, 726: 1.15815, 727: 1.13355, 728: 1.10817, 729: 1.09109, 730: 1.0677, 731: 1.04839, 732: 1.02985, 733: 1.01114, 734: 0.989665, 735: 0.976388, 736: 0.956857, 737: 0.940942, 738: 0.927035, 739: 0.91481, 740: 0.899794, 741: 0.888004, 742: 0.872029, 743: 0.859218, 744: 0.843501, 745: 0.832429, 746: 0.821183, 747: 0.813123, 748: 0.801415, 749: 0.792983, 750: 0.784527, 755: 0.754451, 760: 0.729, 765: 0.711943, 770: 0.69602, 775: 0.683044, 780: 0.670239, 785: 0.666854, 790: 0.667546, 795: 0.66595, 800: 0.670674, 805: 0.672972, 810: 0.685078, 815: 0.694175, 820: 0.70616, 825: 0.715902, 830: 0.728661, 835: 0.742213, 840: 0.757392, 845: 0.77617, 850: 0.789592, 855: 0.809482, 860: 0.833615, 865: 0.849783, 870: 0.873334, 875: 0.893082, 880: 0.912753, 885: 0.938783, 890: 0.966012, 895: 0.992554, 900: 1.0212, 905: 1.04972, 910: 1.08091, 915: 1.11083, 920: 1.13365, 925: 1.15165, 930: 1.17324, 935: 1.19085, 940: 1.2069, 945: 1.22366, 950: 1.23258, 955: 1.2379, 960: 1.23637, 965: 1.23182, 970: 1.2238, 975: 1.20918, 980: 1.19173, 985: 1.16736, 990: 1.15071, 995: 1.13101, 1000: 1.10548, 1005: 1.07544, 1010: 1.04702, 1015: 1.01458, 1020: 0.978777, 1025: 0.947005, 1030: 0.917764, 1035: 0.888444, 1040: 0.859246, 1045: 0.826963, 1050: 0.800365, 1055: 0.767765, 1060: 0.73709, 1065: 0.71031, 1070: 0.687026, 1075: 0.661212, 1080: 0.640018, 1085: 0.621473, 1090: 0.605094, 1095: 0.587044, 1100: 0.572655, 1105: 0.55872, 1110: 0.551262, 1115: 0.544912, 1120: 0.536973, 1125: 0.531715, 1130: 0.529353, 1135: 0.524931, 1140: 0.523642, 1145: 0.52759, 1150: 0.529404, 1155: 0.530503, 1160: 0.534011, 1165: 0.540985, 1170: 0.547501, 1175: 0.553043, 1180: 0.559358, 1185: 0.569309, 1190: 0.582348, 1195: 0.592595, 1200: 0.606777, 1205: 0.620131, 1210: 0.630622, 1215: 0.645555, 1220: 0.662529, 1225: 0.676985, 1230: 0.686512, 1235: 0.699947, 1240: 0.713719, 1245: 0.728587, 1250: 0.743532, 1255: 0.751713, 1260: 0.762406, 1265: 0.771347, 1270: 0.780805, 1275: 0.789025, 1280: 0.79732, 1285: 0.803027, 1290: 0.808663, 1295: 0.815206, 1300: 0.819662, 1305: 0.823291, 1310: 0.824382, 1315: 0.824219, 1320: 0.825461, 1325: 0.826051, 1330: 0.825859, 1335: 0.825398, 1340: 0.824318, 1345: 0.820912, 1350: 0.81705, 1355: 0.81346, 1360: 0.808381, 1365: 0.803838, 1370: 0.798031, 1375: 0.79261, 1380: 0.787601, 1385: 0.780331, 1390: 0.774768, 1395: 0.767199, 1400: 0.75891, 1405: 0.75174, 1410: 0.743663, 1415: 0.735333, 1420: 0.728186, 1425: 0.719493, 1430: 0.711659, 1435: 0.702133, 1440: 0.692318, 1445: 0.681547, 1450: 0.672344, 1455: 0.660717, 1460: 0.650357, 1465: 0.640282, 1470: 0.628901, 1475: 0.618405, 1480: 0.609235, 1485: 0.598939, 1490: 0.591457, 1495: 0.578656, 1500: 0.569096, 1510: 0.550696, 1520: 0.532027, 1530: 0.514691, 1540: 0.498598, 1550: 0.484469, 1560: 0.469222, 1570: 0.454797, 1580: 0.441551, 1590: 0.427747, 1600: 0.414522, 1610: 0.400078, 1620: 0.390546, 1630: 0.381875, 1640: 0.374217, 1650: 0.368309, 1660: 0.361576, 1670: 0.355814, 1680: 0.349944, 1690: 0.346535, 1700: 0.343203, 1710: 0.340845, 1720: 0.338367, 1730: 0.335271, 1740: 0.334819, 1750: 0.334589, 1760: 0.334582, 1770: 0.332721, 1780: 0.330692, 1790: 0.329101, 1800: 0.327238, 1810: 0.325065, 1820: 0.322931, 1830: 0.321422, 1840: 0.318856, 1850: 0.317312, 1860: 0.313924, 1870: 0.308352, 1880: 0.303018, 1890: 0.2982, 1900: 0.295215, 1910: 0.293583, 1920: 0.289556, 1930: 0.285106, 1940: 0.280274, 1950: 0.274884, 1960: 0.26887, 1970: 0.263041, 1980: 0.256414, 1990: 0.253324, 2000: 0.249072, 2010: 0.244153, 2020: 0.238464, 2030: 0.232772, 2040: 0.22586, 2050: 0.221363, 2060: 0.217006, 2070: 0.212789, 2080: 0.208721, 2090: 0.204496, 2100: 0.200598, 2110: 0.196969, 2120: 0.192596, 2130: 0.188916, 2140: 0.18557, 2150: 0.182431, 2160: 0.179405, 2170: 0.176534, 2180: 0.173432, 2190: 0.170428, 2200: 0.167522, 2210: 0.16486, 2220: 0.162814, 2230: 0.160058, 2240: 0.157327, 2250: 0.15477, 2260: 0.152421, 2270: 0.150125, 2280: 0.147834, 2290: 0.145481, 2300: 0.143306, 2310: 0.141803, 2320: 0.140555, 2330: 0.139039, 2340: 0.137108, 2350: 0.134762, 2360: 0.133286, 2370: 0.132001, 2380: 0.130879, 2390: 0.12992, 2400: 0.12823, 2410: 0.126508, 2420: 0.124817, 2430: 0.122918, 2440: 0.120831, 2450: 0.118605, 2460: 0.116751, 2470: 0.115124, 2480: 0.113821, 2490: 0.112356, 2500: 0.110762, 2510: 0.109021, 2520: 0.107129, 2530: 0.105997, 2540: 0.104936, 2550: 0.104049, 2560: 0.103338, 2570: 0.102691, 2580: 0.102062, 2590: 0.100924, 2600: 0.0998778, 2610: 0.0988437, 2620: 0.0978576, 2630: 0.0968592, 2640: 0.0957766, 2650: 0.0948324, 2660: 0.0939023, 2670: 0.0929934, 2680: 0.0919161, 2690: 0.0907026, 2700: 0.0893932, 2710: 0.0882676, 2720: 0.087412, 2730: 0.0866703, 2740: 0.0858182, 2750: 0.0849943, 2760: 0.084211, 2770: 0.083528, 2780: 0.0827393, 2790: 0.0819747, 2800: 0.0812166, 2810: 0.0804927, 2820: 0.0798541, 2830: 0.0793496, 2840: 0.0784313, 2850: 0.0777672, 2860: 0.0771967, 2870: 0.0765753, 2880: 0.0759317, 2890: 0.0752954, 2900: 0.0749121, 2910: 0.0742987, 2920: 0.0737022, 2930: 0.0731225, 2940: 0.0725451, 2950: 0.0718948, 2960: 0.0711718, 2970: 0.070651, 2980: 0.0700984, 2990: 0.0694021, 3000: 0.0688989, 3010: 0.0684078, 3020: 0.0679069, 3030: 0.0671943, 3040: 0.0667309, 3050: 0.0662668, 3060: 0.0657536, 3070: 0.0652022, 3080: 0.0647652, 3090: 0.0643612, 3100: 0.0639439, 3110: 0.0635434, 3120: 0.0631403, 3130: 0.062706, 3140: 0.0623191, 3150: 0.0618479, 3160: 0.0615546, 3170: 0.0612016, 3180: 0.0608581, 3190: 0.0605796, 3200: 0.060365, 3210: 0.0600489, 3220: 0.0597218, 3230: 0.0594163, 3240: 0.0591116, 3250: 0.0588201, 3260: 0.0585822, 3270: 0.0583089, 3280: 0.0581402, 3290: 0.0578828, 3300: 0.057625, 3310: 0.0573836, 3320: 0.0571402, 3330: 0.056896, 3340: 0.056671, 3350: 0.0564409, 3360: 0.0562126, 3370: 0.0560034, 3380: 0.0557948, 3390: 0.0555894, 3400: 0.0553938, 3410: 0.0551924, 3420: 0.0549203, 3430: 0.0547313, 3440: 0.0544515, 3450: 0.0540919, 3460: 0.0538041, 3470: 0.0535723, 3480: 0.0534116, 3490: 0.053263, 3500: 0.0530481, 3510: 0.0529032, 3520: 0.0527614, 3530: 0.0526229, 3540: 0.0524823, 3550: 0.052321, 3560: 0.0521443, 3570: 0.0520399, 3580: 0.052106, 3590: 0.0521141, 3600: 0.0520651, 3610: 0.0519583, 3620: 0.0518529, 3630: 0.0518183, 3640: 0.0517185, 3650: 0.0516201, 3660: 0.0515392, 3670: 0.0514929, 3680: 0.0514812, 3690: 0.0514211, 3700: 0.0513126, 3710: 0.0512321, 3720: 0.0511445, 3730: 0.0510659, 3740: 0.0509115, 3750: 0.0507602, 3760: 0.0506106, 3770: 0.0503715, 3780: 0.0503705, 3790: 0.0503425, 3800: 0.050291, 3810: 0.0502161, 3820: 0.0502008, 3830: 0.0501445, 3840: 0.0499765, 3850: 0.0497261, 3860: 0.0495471, 3870: 0.0495246, 3880: 0.0495801, 3890: 0.0495422, 3900: 0.0495441, 3910: 0.0492584, 3920: 0.0491997, 3930: 0.0491209, 3940: 0.0490072, 3950: 0.0488585, 3960: 0.0487755, 3970: 0.0486541, 3980: 0.0486832, 3990: 0.048558, 4000: 0.0483217, 4010: 0.0480799, 4020: 0.0479035, 4030: 0.0477895, 4040: 0.0477379, 4050: 0.0474674, 4060: 0.0473147, 4070: 0.0472772, 4080: 0.0473548, 4090: 0.0474052, 4100: 0.0474282, 4110: 0.0474265, 4120: 0.047534, 4130: 0.0477076, 4140: 0.0478416, 4150: 0.0480368, 4160: 0.0484687, 4170: 0.0487752, 4180: 0.0489722, 4190: 0.0489701, 4200: 0.0489727, 4210: 0.04898, 4220: 0.0491225, 4230: 0.0494002, 4240: 0.0497047, 4250: 0.0499496, 4260: 0.0501347, 4270: 0.0502602, 4280: 0.050326, 4290: 0.0501174, 4300: 0.0499213, 4310: 0.0498777, 4320: 0.0497598, 4330: 0.0499623, 4340: 0.0500298, 4350: 0.0499745, 4360: 0.0498661, 4370: 0.0497036, 4380: 0.049581, 4390: 0.0494898, 4400: 0.0494302, 4410: 0.0494022, 4420: 0.0494081, 4430: 0.0494826, 4440: 0.049582, 4450: 0.0498732, 4460: 0.0497752, 4470: 0.049736, 4480: 0.049727, 4490: 0.0496815, 4500: 0.0497203, 4510: 0.0497397, 4520: 0.0496085, 4530: 0.0495396, 4540: 0.0494337, 4550: 0.049318, 4560: 0.0496333, 4570: 0.0498891, 4580: 0.0499031, 4590: 0.0499187, 4600: 0.0499431, 4610: 0.0500046, 4620: 0.0501044, 4630: 0.0501227, 4640: 0.0501653, 4650: 0.0503294, 4660: 0.0504024, 4670: 0.0505669, 4680: 0.0507448, 4690: 0.0504944, 4700: 0.0502096, 4710: 0.0502466, 4720: 0.0502754, 4730: 0.0502957, 4740: 0.0503425, 4750: 0.0503333, 4760: 0.0502681, 4770: 0.0501708, 4780: 0.0500833, 4790: 0.0500055, 4800: 0.0498543, 4810: 0.0498284, 4820: 0.0497806, 4830: 0.0497819, 4840: 0.0498013, 4850: 0.049802, 4860: 0.0497848, 4870: 0.0497661, 4880: 0.0498242, 4890: 0.0499889, 4900: 0.0502272, 4910: 0.0503705, 4920: 0.0505117, 4930: 0.0506775, 4940: 0.0507173, 4950: 0.0508201, 4960: 0.0509111, 4970: 0.0508322, 4980: 0.050933, 4990: 0.0511624, 5000: 0.0512836, 5010: 0.0512964, 5020: 0.0512805, 5030: 0.0512359, 5040: 0.0512186, 5050: 0.0511356, 5060: 0.0510623, 5070: 0.0511864, 5080: 0.0513022, 5090: 0.051424, 5100: 0.0516253, 5110: 0.0516797, 5120: 0.0516382, 5130: 0.0516864, 5140: 0.0518243, 5150: 0.0519423, 5160: 0.0521106, 5170: 0.0523351, 5180: 0.0526158, 5190: 0.0528687, 5200: 0.0528949, 5210: 0.0528999, 5220: 0.0528639, 5230: 0.0529235, 5240: 0.0529762, 5250: 0.053022, 5260: 0.0529823, 5270: 0.0530291, 5280: 0.0533077, 5290: 0.0534773, 5300: 0.0536448, 5310: 0.0538103, 5320: 0.0539555, 5330: 0.0540919, 5340: 0.0542194, 5350: 0.0543634, 5360: 0.0544315, 5370: 0.0544818, 5380: 0.0545068, 5390: 0.0545797, 5400: 0.0546547, 5410: 0.0544962, 5420: 0.0543744, 5430: 0.0542895, 5440: 0.0542413, 5450: 0.05423, 5460: 0.0542646, 5470: 0.0543338, 5480: 0.0544264, 5490: 0.0544999, 5500: 0.0545483, 5510: 0.0545792, 5520: 0.0547453, 5530: 0.0548005, 5540: 0.0547984, 5550: 0.0547915, 5560: 0.0548093, 5570: 0.0548518, 5580: 0.0549191, 5590: 0.0550018, 5600: 0.0551115, 5610: 0.055192, 5620: 0.0552672, 5630: 0.0553874, 5640: 0.0555022, 5650: 0.0554941, 5660: 0.0554829, 5670: 0.0556143, 5680: 0.055781, 5690: 0.0559361, 5700: 0.0560346, 5710: 0.0560765, 5720: 0.0560617, 5730: 0.0561159, 5740: 0.0560508, 5750: 0.0560672, 5760: 0.0561652, 5770: 0.0562664, 5780: 0.0563411, 5790: 0.0564877, 5800: 0.0565974, 5810: 0.0567251, 5820: 0.0568002, 5830: 0.0568886, 5840: 0.0569905, 5850: 0.0571058, 5860: 0.0571088, 5870: 0.0573292, 5880: 0.0573673, 5890: 0.0573784, 5900: 0.0574912, 5910: 0.0575898, 5920: 0.0577523, 5930: 0.0577855, 5940: 0.0578524, 5950: 0.0579536, 5960: 0.0580549, 5970: 0.0581561, 5980: 0.0582574, 5990: 0.0583586, 6000: 0.0584599}
observed_dimuon_06 = {250: 13.1846, 251: 13.9695, 252: 14.7543, 253: 15.5392, 254: 16.3241, 255: 17.1089, 256: 17.8938, 257: 18.681, 258: 19.3639, 259: 20.0546, 260: 20.621, 261: 21.1215, 262: 21.621, 263: 22.0252, 264: 22.4207, 265: 22.7357, 266: 23.0006, 267: 23.2174, 268: 23.2518, 269: 23.2076, 270: 23.1592, 271: 23.0396, 272: 22.7341, 273: 22.4195, 274: 22.1867, 275: 21.837, 276: 21.4483, 277: 20.9487, 278: 20.4354, 279: 19.8438, 280: 19.1887, 281: 18.6234, 282: 18.0119, 283: 17.2741, 284: 16.6126, 285: 16.0255, 286: 15.444, 287: 14.7441, 288: 14.0652, 289: 13.4288, 290: 12.8272, 291: 12.2578, 292: 11.7313, 293: 11.2551, 294: 10.8125, 295: 10.4558, 296: 10.1149, 297: 9.8157, 298: 9.52476, 299: 9.27269, 300: 9.04097, 301: 8.82473, 302: 8.62174, 303: 8.41851, 304: 8.21958, 305: 8.02479, 306: 7.82911, 307: 7.64507, 308: 7.45393, 309: 7.2734, 310: 7.09496, 311: 6.93164, 312: 6.73067, 313: 6.5345, 314: 6.3272, 315: 6.13501, 316: 5.9662, 317: 5.80329, 318: 5.64536, 319: 5.48368, 320: 5.33413, 321: 5.16331, 322: 5.01826, 323: 4.87132, 324: 4.73094, 325: 4.59021, 326: 4.47104, 327: 4.36694, 328: 4.25644, 329: 4.14859, 330: 4.04646, 331: 3.94436, 332: 3.86232, 333: 3.77658, 334: 3.72124, 335: 3.65466, 336: 3.5825, 337: 3.51472, 338: 3.47802, 339: 3.42365, 340: 3.37746, 341: 3.33393, 342: 3.28566, 343: 3.2397, 344: 3.20432, 345: 3.16837, 346: 3.13125, 347: 3.10198, 348: 3.07288, 349: 3.0468, 350: 3.02347, 351: 3.00302, 352: 2.96844, 353: 2.95163, 354: 2.93932, 355: 2.91853, 356: 2.90203, 357: 2.8977, 358: 2.88775, 359: 2.88286, 360: 2.87943, 361: 2.89403, 362: 2.90117, 363: 2.92623, 364: 2.95316, 365: 3.00635, 366: 3.04951, 367: 3.09566, 368: 3.16082, 369: 3.23204, 370: 3.30472, 371: 3.38876, 372: 3.47929, 373: 3.5758, 374: 3.66943, 375: 3.76471, 376: 3.8589, 377: 3.96806, 378: 4.07842, 379: 4.19223, 380: 4.29889, 381: 4.41543, 382: 4.5618, 383: 4.68076, 384: 4.80426, 385: 4.92728, 386: 5.04898, 387: 5.16274, 388: 5.27752, 389: 5.39623, 390: 5.49858, 391: 5.59418, 392: 5.68163, 393: 5.77247, 394: 5.84724, 395: 5.94999, 396: 5.99345, 397: 6.07968, 398: 6.20852, 399: 6.28681, 400: 6.31735, 401: 6.34085, 402: 6.3586, 403: 6.3909, 404: 6.40078, 405: 6.38027, 406: 6.42222, 407: 6.43774, 408: 6.36349, 409: 6.3378, 410: 6.28669, 411: 6.22565, 412: 6.17384, 413: 6.13126, 414: 6.14779, 415: 6.18687, 416: 6.11974, 417: 6.07494, 418: 6.06866, 419: 6.0103, 420: 5.95801, 421: 5.9346, 422: 5.94006, 423: 5.91625, 424: 5.84764, 425: 5.80834, 426: 5.8235, 427: 5.81408, 428: 5.72887, 429: 5.73904, 430: 5.74932, 431: 5.75126, 432: 5.76564, 433: 5.8127, 434: 5.86961, 435: 5.89537, 436: 5.94013, 437: 5.9612, 438: 5.99775, 439: 6.02362, 440: 6.03881, 441: 6.08492, 442: 6.11955, 443: 6.19528, 444: 6.29567, 445: 6.33249, 446: 6.38736, 447: 6.45022, 448: 6.55428, 449: 6.65761, 450: 6.70835, 451: 6.81881, 452: 6.87474, 453: 6.91269, 454: 6.99631, 455: 7.07294, 456: 7.09045, 457: 7.0764, 458: 7.1115, 459: 7.13361, 460: 7.21635, 461: 7.20329, 462: 7.16147, 463: 7.21355, 464: 7.20802, 465: 7.31428, 466: 7.35667, 467: 7.38218, 468: 7.40404, 469: 7.42491, 470: 7.45255, 471: 7.47144, 472: 7.46439, 473: 7.45102, 474: 7.4682, 475: 7.4817, 476: 7.46342, 477: 7.41337, 478: 7.30619, 479: 7.28099, 480: 7.25141, 481: 7.19801, 482: 7.15366, 483: 7.13581, 484: 7.09305, 485: 7.13624, 486: 7.05692, 487: 7.02287, 488: 7.00127, 489: 6.93806, 490: 6.90781, 491: 6.84673, 492: 6.75481, 493: 6.67474, 494: 6.69769, 495: 6.69615, 496: 6.63542, 497: 6.56692, 498: 6.38802, 499: 6.26123, 500: 6.14611, 501: 6.01351, 502: 5.99825, 503: 5.88967, 504: 5.82056, 505: 5.76692, 506: 5.68984, 507: 5.54343, 508: 5.41035, 509: 5.30534, 510: 5.20264, 511: 5.12518, 512: 5.05865, 513: 4.99978, 514: 4.94815, 515: 4.843, 516: 4.79634, 517: 4.72133, 518: 4.6259, 519: 4.54277, 520: 4.46336, 521: 4.39896, 522: 4.34058, 523: 4.30308, 524: 4.25004, 525: 4.20722, 526: 4.12697, 527: 4.05373, 528: 3.98954, 529: 3.91542, 530: 3.86828, 531: 3.82711, 532: 3.77193, 533: 3.72317, 534: 3.67836, 535: 3.61267, 536: 3.55198, 537: 3.52205, 538: 3.46156, 539: 3.42465, 540: 3.39157, 541: 3.34327, 542: 3.32, 543: 3.26432, 544: 3.23115, 545: 3.18554, 546: 3.14942, 547: 3.10733, 548: 3.08043, 549: 3.04573, 550: 3.00688, 551: 2.97651, 552: 2.94139, 553: 2.91549, 554: 2.88573, 555: 2.86223, 556: 2.85249, 557: 2.83865, 558: 2.83099, 559: 2.85159, 560: 2.86703, 561: 2.89074, 562: 2.92469, 563: 2.91664, 564: 2.918, 565: 2.91055, 566: 2.8947, 567: 2.89034, 568: 2.88839, 569: 2.88227, 570: 2.87775, 571: 2.87596, 572: 2.83843, 573: 2.8145, 574: 2.78994, 575: 2.77743, 576: 2.78268, 577: 2.78455, 578: 2.79539, 579: 2.80906, 580: 2.81586, 581: 2.82619, 582: 2.83761, 583: 2.85015, 584: 2.8649, 585: 2.87309, 586: 2.87902, 587: 2.88143, 588: 2.86917, 589: 2.89305, 590: 2.90665, 591: 2.93773, 592: 2.95568, 593: 2.98196, 594: 2.99328, 595: 3.01352, 596: 3.03465, 597: 3.05668, 598: 3.08417, 599: 3.10569, 600: 3.12811, 601: 3.15641, 602: 3.17277, 603: 3.18711, 604: 3.18906, 605: 3.21013, 606: 3.22216, 607: 3.24414, 608: 3.26336, 609: 3.28202, 610: 3.31549, 611: 3.32552, 612: 3.35061, 613: 3.3699, 614: 3.38292, 615: 3.39243, 616: 3.39951, 617: 3.40586, 618: 3.41446, 619: 3.42064, 620: 3.42914, 621: 3.43303, 622: 3.44366, 623: 3.42711, 624: 3.43381, 625: 3.42941, 626: 3.42598, 627: 3.42432, 628: 3.43197, 629: 3.4322, 630: 3.43206, 631: 3.42326, 632: 3.4208, 633: 3.41364, 634: 3.40556, 635: 3.38806, 636: 3.37932, 637: 3.36751, 638: 3.35476, 639: 3.34804, 640: 3.33845, 641: 3.31535, 642: 3.30366, 643: 3.29156, 644: 3.2791, 645: 3.26213, 646: 3.24533, 647: 3.2292, 648: 3.21172, 649: 3.19574, 650: 3.17931, 651: 3.1599, 652: 3.13511, 653: 3.11424, 654: 3.09422, 655: 3.07228, 656: 3.05287, 657: 3.03025, 658: 3.00942, 659: 2.98609, 660: 2.96743, 661: 2.94861, 662: 2.92384, 663: 2.89597, 664: 2.87287, 665: 2.8475, 666: 2.82329, 667: 2.79911, 668: 2.77605, 669: 2.74726, 670: 2.72819, 671: 2.70856, 672: 2.6844, 673: 2.66105, 674: 2.63232, 675: 2.60688, 676: 2.58466, 677: 2.56035, 678: 2.54266, 679: 2.51768, 680: 2.49212, 681: 2.46523, 682: 2.44172, 683: 2.41114, 684: 2.38074, 685: 2.35907, 686: 2.33244, 687: 2.30502, 688: 2.27847, 689: 2.25135, 690: 2.22923, 691: 2.19711, 692: 2.16739, 693: 2.13589, 694: 2.10798, 695: 2.07629, 696: 2.04622, 697: 2.01602, 698: 1.98795, 699: 1.95409, 700: 1.92585, 701: 1.89323, 702: 1.86226, 703: 1.8254, 704: 1.80135, 705: 1.77586, 706: 1.75038, 707: 1.72168, 708: 1.69498, 709: 1.66876, 710: 1.6418, 711: 1.6147, 712: 1.59295, 713: 1.56527, 714: 1.54361, 715: 1.51822, 716: 1.50086, 717: 1.47244, 718: 1.44903, 719: 1.4256, 720: 1.40335, 721: 1.38596, 722: 1.35877, 723: 1.33742, 724: 1.30977, 725: 1.28834, 726: 1.26794, 727: 1.25214, 728: 1.23797, 729: 1.20948, 730: 1.18853, 731: 1.16709, 732: 1.14967, 733: 1.13119, 734: 1.1091, 735: 1.09386, 736: 1.08166, 737: 1.06664, 738: 1.04712, 739: 1.03381, 740: 1.01478, 741: 0.995664, 742: 0.984921, 743: 0.972858, 744: 0.965139, 745: 0.95705, 746: 0.946654, 747: 0.937512, 748: 0.933245, 749: 0.918349, 750: 0.909759, 755: 0.879881, 760: 0.856783, 765: 0.836199, 770: 0.82038, 775: 0.810291, 780: 0.797381, 785: 0.783517, 790: 0.778573, 795: 0.78061, 800: 0.785218, 805: 0.788575, 810: 0.795288, 815: 0.803918, 820: 0.818048, 825: 0.831876, 830: 0.844731, 835: 0.859871, 840: 0.873187, 845: 0.892581, 850: 0.914213, 855: 0.93568, 860: 0.95972, 865: 0.981956, 870: 1.01493, 875: 1.03906, 880: 1.07216, 885: 1.1022, 890: 1.12831, 895: 1.15895, 900: 1.18803, 905: 1.22057, 910: 1.25203, 915: 1.27916, 920: 1.30048, 925: 1.31481, 930: 1.3317, 935: 1.33808, 940: 1.34814, 945: 1.34946, 950: 1.34682, 955: 1.34389, 960: 1.3387, 965: 1.33345, 970: 1.32049, 975: 1.3026, 980: 1.2879, 985: 1.27044, 990: 1.2519, 995: 1.23053, 1000: 1.2046, 1005: 1.1745, 1010: 1.14558, 1015: 1.11505, 1020: 1.08392, 1025: 1.05179, 1030: 1.02034, 1035: 0.982484, 1040: 0.948325, 1045: 0.91596, 1050: 0.880818, 1055: 0.849314, 1060: 0.819553, 1065: 0.797518, 1070: 0.776115, 1075: 0.758252, 1080: 0.735913, 1085: 0.716784, 1090: 0.699705, 1095: 0.681735, 1100: 0.671669, 1105: 0.662952, 1110: 0.649756, 1115: 0.640004, 1120: 0.635546, 1125: 0.630523, 1130: 0.623763, 1135: 0.621789, 1140: 0.618884, 1145: 0.623959, 1150: 0.628235, 1155: 0.632501, 1160: 0.63745, 1165: 0.643824, 1170: 0.65073, 1175: 0.659086, 1180: 0.670092, 1185: 0.682915, 1190: 0.693735, 1195: 0.706587, 1200: 0.72204, 1205: 0.734318, 1210: 0.746013, 1215: 0.758267, 1220: 0.771928, 1225: 0.784862, 1230: 0.799246, 1235: 0.811831, 1240: 0.824828, 1245: 0.837127, 1250: 0.844664, 1255: 0.858045, 1260: 0.869038, 1265: 0.87615, 1270: 0.88403, 1275: 0.892719, 1280: 0.900841, 1285: 0.907943, 1290: 0.914063, 1295: 0.918103, 1300: 0.922136, 1305: 0.925623, 1310: 0.928996, 1315: 0.929867, 1320: 0.928841, 1325: 0.926984, 1330: 0.926315, 1335: 0.923941, 1340: 0.920562, 1345: 0.918037, 1350: 0.913094, 1355: 0.907766, 1360: 0.904511, 1365: 0.898568, 1370: 0.891664, 1375: 0.884153, 1380: 0.878548, 1385: 0.869532, 1390: 0.861653, 1395: 0.851026, 1400: 0.842555, 1405: 0.833532, 1410: 0.822298, 1415: 0.81316, 1420: 0.803885, 1425: 0.791624, 1430: 0.782428, 1435: 0.770257, 1440: 0.758045, 1445: 0.745853, 1450: 0.736055, 1455: 0.723963, 1460: 0.712996, 1465: 0.70114, 1470: 0.693467, 1475: 0.681726, 1480: 0.669334, 1485: 0.660323, 1490: 0.649139, 1495: 0.637024, 1500: 0.631038, 1510: 0.614264, 1520: 0.595174, 1530: 0.576271, 1540: 0.55933, 1550: 0.543447, 1560: 0.528013, 1570: 0.508736, 1580: 0.494274, 1590: 0.481735, 1600: 0.466056, 1610: 0.455002, 1620: 0.444642, 1630: 0.429249, 1640: 0.420833, 1650: 0.413462, 1660: 0.40639, 1670: 0.399782, 1680: 0.393415, 1690: 0.387476, 1700: 0.382246, 1710: 0.378114, 1720: 0.373875, 1730: 0.370368, 1740: 0.371258, 1750: 0.366719, 1760: 0.362345, 1770: 0.358134, 1780: 0.35413, 1790: 0.350506, 1800: 0.346551, 1810: 0.342676, 1820: 0.339007, 1830: 0.336093, 1840: 0.333214, 1850: 0.330133, 1860: 0.327689, 1870: 0.317605, 1880: 0.313666, 1890: 0.310844, 1900: 0.309138, 1910: 0.308416, 1920: 0.307978, 1930: 0.304, 1940: 0.300931, 1950: 0.297676, 1960: 0.294234, 1970: 0.289118, 1980: 0.283159, 1990: 0.276513, 2000: 0.272773, 2010: 0.268721, 2020: 0.263548, 2030: 0.257254, 2040: 0.249971, 2050: 0.242009, 2060: 0.237597, 2070: 0.232288, 2080: 0.226341, 2090: 0.219564, 2100: 0.214227, 2110: 0.209836, 2120: 0.205478, 2130: 0.201335, 2140: 0.196995, 2150: 0.192703, 2160: 0.18848, 2170: 0.184028, 2180: 0.179645, 2190: 0.175509, 2200: 0.171825, 2210: 0.168587, 2220: 0.165901, 2230: 0.163313, 2240: 0.160738, 2250: 0.158153, 2260: 0.15566, 2270: 0.153064, 2280: 0.1505, 2290: 0.147594, 2300: 0.145118, 2310: 0.142931, 2320: 0.141123, 2330: 0.13891, 2340: 0.13686, 2350: 0.135057, 2360: 0.133105, 2370: 0.13134, 2380: 0.129593, 2390: 0.128345, 2400: 0.127408, 2410: 0.126645, 2420: 0.125489, 2430: 0.123968, 2440: 0.122471, 2450: 0.120766, 2460: 0.119573, 2470: 0.11814, 2480: 0.116545, 2490: 0.115185, 2500: 0.113801, 2510: 0.112502, 2520: 0.110812, 2530: 0.108847, 2540: 0.10676, 2550: 0.105388, 2560: 0.104241, 2570: 0.103164, 2580: 0.102128, 2590: 0.100982, 2600: 0.0999207, 2610: 0.098864, 2620: 0.0978122, 2630: 0.0967935, 2640: 0.0958086, 2650: 0.0948281, 2660: 0.0939154, 2670: 0.092969, 2680: 0.0920408, 2690: 0.0911308, 2700: 0.0902229, 2710: 0.0893281, 2720: 0.0884172, 2730: 0.0875533, 2740: 0.0867176, 2750: 0.0859102, 2760: 0.0851133, 2770: 0.0842857, 2780: 0.0835047, 2790: 0.0827678, 2800: 0.0820028, 2810: 0.0815173, 2820: 0.0807673, 2830: 0.0802061, 2840: 0.0794962, 2850: 0.0788099, 2860: 0.0781363, 2870: 0.0774642, 2880: 0.0768021, 2890: 0.0761452, 2900: 0.0755317, 2910: 0.074908, 2920: 0.0742782, 2930: 0.0736769, 2940: 0.0728333, 2950: 0.0722775, 2960: 0.0715713, 2970: 0.0710331, 2980: 0.0705431, 2990: 0.0700186, 3000: 0.0695285, 3010: 0.0689832, 3020: 0.0684961, 3030: 0.0680264, 3040: 0.06757, 3050: 0.0671278, 3060: 0.0668095, 3070: 0.0663758, 3080: 0.0659507, 3090: 0.0655284, 3100: 0.0651258, 3110: 0.0647136, 3120: 0.0643231, 3130: 0.0639191, 3140: 0.0635946, 3150: 0.0632231, 3160: 0.0628512, 3170: 0.0623967, 3180: 0.0621216, 3190: 0.0617043, 3200: 0.06138, 3210: 0.0609633, 3220: 0.0606697, 3230: 0.0604857, 3240: 0.0602922, 3250: 0.0600307, 3260: 0.0595851, 3270: 0.0593065, 3280: 0.0590419, 3290: 0.0587749, 3300: 0.0587156, 3310: 0.0583991, 3320: 0.058114, 3330: 0.0578798, 3340: 0.0577423, 3350: 0.0574996, 3360: 0.0571515, 3370: 0.0568374, 3380: 0.0566159, 3390: 0.0566239, 3400: 0.056503, 3410: 0.0563135, 3420: 0.0562164, 3430: 0.0559242, 3440: 0.055759, 3450: 0.0556007, 3460: 0.05543, 3470: 0.0552646, 3480: 0.0551015, 3490: 0.0549474, 3500: 0.0546513, 3510: 0.0545037, 3520: 0.0543739, 3530: 0.0541856, 3540: 0.0540462, 3550: 0.0538346, 3560: 0.0537107, 3570: 0.0535464, 3580: 0.0535088, 3590: 0.0534849, 3600: 0.0534748, 3610: 0.0534747, 3620: 0.0533571, 3630: 0.0533869, 3640: 0.0532723, 3650: 0.0531154, 3660: 0.0529719, 3670: 0.0528418, 3680: 0.0526968, 3690: 0.0524245, 3700: 0.0521837, 3710: 0.0518336, 3720: 0.0516393, 3730: 0.0513828, 3740: 0.0511781, 3750: 0.0510264, 3760: 0.0508055, 3770: 0.0505668, 3780: 0.0503138, 3790: 0.0500628, 3800: 0.0500551, 3810: 0.0500544, 3820: 0.050045, 3830: 0.0499714, 3840: 0.0498918, 3850: 0.0496543, 3860: 0.0494768, 3870: 0.0492474, 3880: 0.049086, 3890: 0.0489925, 3900: 0.0489172, 3910: 0.0488297, 3920: 0.0487302, 3930: 0.0484704, 3940: 0.0482901, 3950: 0.0482212, 3960: 0.0481805, 3970: 0.0481098, 3980: 0.0480704, 3990: 0.0480625, 4000: 0.0480258, 4010: 0.0481885, 4020: 0.0482059, 4030: 0.048186, 4040: 0.0481588, 4050: 0.0481246, 4060: 0.0481398, 4070: 0.048034, 4080: 0.047961, 4090: 0.0479206, 4100: 0.0480837, 4110: 0.0481785, 4120: 0.0481857, 4130: 0.0481632, 4140: 0.048126, 4150: 0.0480802, 4160: 0.0480536, 4170: 0.0480461, 4180: 0.0482034, 4190: 0.0483914, 4200: 0.0486103, 4210: 0.0488681, 4220: 0.0491648, 4230: 0.049189, 4240: 0.0492719, 4250: 0.0494328, 4260: 0.0496804, 4270: 0.0497717, 4280: 0.0500451, 4290: 0.0504248, 4300: 0.0507737, 4310: 0.0509461, 4320: 0.0509266, 4330: 0.0508539, 4340: 0.0508292, 4350: 0.0507681, 4360: 0.0508113, 4370: 0.0508296, 4380: 0.0508395, 4390: 0.0507202, 4400: 0.0506752, 4410: 0.0505504, 4420: 0.0503754, 4430: 0.0502874, 4440: 0.0502534, 4450: 0.0504265, 4460: 0.0505511, 4470: 0.0504629, 4480: 0.05048, 4490: 0.0504712, 4500: 0.0504445, 4510: 0.0504282, 4520: 0.0505343, 4530: 0.0505593, 4540: 0.050632, 4550: 0.050681, 4560: 0.0507082, 4570: 0.0507464, 4580: 0.0506233, 4590: 0.0505483, 4600: 0.0506796, 4610: 0.0507158, 4620: 0.0507786, 4630: 0.0508713, 4640: 0.0509494, 4650: 0.0510129, 4660: 0.0510618, 4670: 0.0511396, 4680: 0.0512281, 4690: 0.0511756, 4700: 0.0511279, 4710: 0.0511043, 4720: 0.0512232, 4730: 0.0512682, 4740: 0.0513068, 4750: 0.0513476, 4760: 0.0513932, 4770: 0.0514436, 4780: 0.0514904, 4790: 0.0515336, 4800: 0.0515549, 4810: 0.0515485, 4820: 0.0516644, 4830: 0.0517567, 4840: 0.0518256, 4850: 0.0518265, 4860: 0.0518177, 4870: 0.0517993, 4880: 0.0517723, 4890: 0.0516788, 4900: 0.0516393, 4910: 0.0516622, 4920: 0.0516402, 4930: 0.0515734, 4940: 0.0515115, 4950: 0.0514544, 4960: 0.0514023, 4970: 0.051355, 4980: 0.0513127, 4990: 0.0512752, 5000: 0.0512427, 5010: 0.051215, 5020: 0.0514309, 5030: 0.0515717, 5040: 0.0516392, 5050: 0.0517407, 5060: 0.051876, 5070: 0.0520016, 5080: 0.0521173, 5090: 0.0522654, 5100: 0.0524458, 5110: 0.0526585, 5120: 0.0525994, 5130: 0.0531256, 5140: 0.0534606, 5150: 0.0534178, 5160: 0.0531953, 5170: 0.0532743, 5180: 0.0533439, 5190: 0.053404, 5200: 0.0535374, 5210: 0.0536895, 5220: 0.0537403, 5230: 0.0536896, 5240: 0.0537579, 5250: 0.0541066, 5260: 0.053871, 5270: 0.0538277, 5280: 0.0538682, 5290: 0.054132, 5300: 0.0541361, 5310: 0.0541914, 5320: 0.0542981, 5330: 0.0543733, 5340: 0.0543413, 5350: 0.0543731, 5360: 0.0544688, 5370: 0.0544081, 5380: 0.0543337, 5390: 0.054253, 5400: 0.0541662, 5410: 0.0541534, 5420: 0.0541864, 5430: 0.0542654, 5440: 0.0543902, 5450: 0.054465, 5460: 0.0545055, 5470: 0.0547419, 5480: 0.0549401, 5490: 0.0551429, 5500: 0.0553607, 5510: 0.0555556, 5520: 0.0558223, 5530: 0.0560671, 5540: 0.0563183, 5550: 0.0564418, 5560: 0.0565802, 5570: 0.0566605, 5580: 0.0567785, 5590: 0.0568878, 5600: 0.0568883, 5610: 0.05699, 5620: 0.0570716, 5630: 0.0571967, 5640: 0.0571705, 5650: 0.0572408, 5660: 0.0573412, 5670: 0.0574499, 5680: 0.0575897, 5690: 0.0576182, 5700: 0.0577222, 5710: 0.0576988, 5720: 0.0577978, 5730: 0.0579297, 5740: 0.0580153, 5750: 0.0581336, 5760: 0.0580976, 5770: 0.0581399, 5780: 0.0580783, 5790: 0.0580726, 5800: 0.0581445, 5810: 0.0582942, 5820: 0.0583756, 5830: 0.0584878, 5840: 0.0587009, 5850: 0.0588008, 5860: 0.0589213, 5870: 0.0590224, 5880: 0.0591129, 5890: 0.0593057, 5900: 0.0596006, 5910: 0.0597686, 5920: 0.0599254, 5930: 0.0600709, 5940: 0.0605922, 5950: 0.0608655, 5960: 0.0611388, 5970: 0.0614122, 5980: 0.0616855, 5990: 0.0619588, 6000: 0.0622321}
observed_dimuon_10 = {250: 20.8314, 251: 21.5764, 252: 22.3215, 253: 23.0665, 254: 23.8116, 255: 24.5567, 256: 25.3017, 257: 26.0816, 258: 26.7295, 259: 27.2699, 260: 27.9058, 261: 28.5266, 262: 29.142, 263: 29.6403, 264: 29.9803, 265: 30.3348, 266: 30.4283, 267: 30.6434, 268: 30.8488, 269: 30.9983, 270: 30.9854, 271: 30.9529, 272: 30.6266, 273: 30.216, 274: 29.5699, 275: 29.0692, 276: 28.4208, 277: 27.8735, 278: 27.2026, 279: 26.6575, 280: 25.8811, 281: 24.9291, 282: 24.0382, 283: 23.0507, 284: 22.0986, 285: 21.4403, 286: 20.5992, 287: 19.9058, 288: 19.0158, 289: 18.2349, 290: 17.4198, 291: 16.6325, 292: 15.9024, 293: 15.1525, 294: 14.5924, 295: 13.9746, 296: 13.4885, 297: 13.0274, 298: 12.5386, 299: 12.1273, 300: 11.7203, 301: 11.3066, 302: 10.8948, 303: 10.4999, 304: 10.1555, 305: 9.82568, 306: 9.56826, 307: 9.25713, 308: 8.9279, 309: 8.65541, 310: 8.37496, 311: 8.11624, 312: 7.86554, 313: 7.61294, 314: 7.38947, 315: 7.2202, 316: 7.03196, 317: 6.81837, 318: 6.61979, 319: 6.42579, 320: 6.25675, 321: 6.11294, 322: 5.92339, 323: 5.76147, 324: 5.59626, 325: 5.43951, 326: 5.31008, 327: 5.20001, 328: 5.0648, 329: 4.96573, 330: 4.86695, 331: 4.76847, 332: 4.68175, 333: 4.58421, 334: 4.50278, 335: 4.43303, 336: 4.36672, 337: 4.30001, 338: 4.23936, 339: 4.18109, 340: 4.12625, 341: 4.07752, 342: 4.03105, 343: 3.99073, 344: 3.95045, 345: 3.88391, 346: 3.85234, 347: 3.82153, 348: 3.78548, 349: 3.73613, 350: 3.70241, 351: 3.683, 352: 3.66912, 353: 3.66051, 354: 3.66008, 355: 3.66254, 356: 3.67004, 357: 3.68547, 358: 3.72805, 359: 3.74998, 360: 3.77907, 361: 3.82113, 362: 3.89294, 363: 3.95377, 364: 4.00361, 365: 4.0585, 366: 4.11754, 367: 4.17887, 368: 4.26349, 369: 4.33439, 370: 4.37915, 371: 4.40354, 372: 4.39523, 373: 4.48626, 374: 4.60644, 375: 4.71808, 376: 4.81854, 377: 4.92808, 378: 5.04278, 379: 5.15804, 380: 5.2575, 381: 5.35888, 382: 5.44685, 383: 5.57034, 384: 5.75324, 385: 5.96692, 386: 6.08491, 387: 6.14635, 388: 6.24003, 389: 6.35282, 390: 6.43427, 391: 6.51525, 392: 6.60847, 393: 6.80065, 394: 6.88247, 395: 6.97364, 396: 7.15041, 397: 7.20971, 398: 7.262, 399: 7.3147, 400: 7.39879, 401: 7.43144, 402: 7.61462, 403: 7.77589, 404: 7.93621, 405: 8.03237, 406: 7.99251, 407: 8.007, 408: 8.06143, 409: 8.00541, 410: 8.01811, 411: 8.00533, 412: 7.98234, 413: 7.94916, 414: 7.94801, 415: 7.79513, 416: 7.66853, 417: 7.53477, 418: 7.44929, 419: 7.49855, 420: 7.5697, 421: 7.61271, 422: 7.66636, 423: 7.73064, 424: 7.81793, 425: 7.85997, 426: 7.92626, 427: 8.03108, 428: 8.17546, 429: 8.20637, 430: 8.24583, 431: 8.28652, 432: 8.22503, 433: 8.17158, 434: 8.10792, 435: 8.09381, 436: 8.18237, 437: 8.16971, 438: 8.22834, 439: 8.28875, 440: 8.2554, 441: 8.21395, 442: 8.34197, 443: 8.38668, 444: 8.42811, 445: 8.48322, 446: 8.58202, 447: 8.69383, 448: 8.71301, 449: 8.66704, 450: 8.75613, 451: 8.8533, 452: 8.95856, 453: 9.14305, 454: 9.24847, 455: 9.27482, 456: 9.43956, 457: 9.53953, 458: 9.57473, 459: 9.57115, 460: 9.57253, 461: 9.62477, 462: 9.64724, 463: 9.60822, 464: 9.54414, 465: 9.44464, 466: 9.30074, 467: 9.21209, 468: 9.17867, 469: 9.09463, 470: 9.09041, 471: 9.09495, 472: 8.86527, 473: 8.74044, 474: 8.72047, 475: 8.67745, 476: 8.70201, 477: 8.75772, 478: 8.85495, 479: 8.82787, 480: 8.81031, 481: 8.80499, 482: 8.74497, 483: 8.63023, 484: 8.54552, 485: 8.69531, 486: 8.7405, 487: 8.71825, 488: 8.66839, 489: 8.53569, 490: 8.36592, 491: 8.18287, 492: 8.15237, 493: 8.12113, 494: 7.98114, 495: 7.93979, 496: 7.90932, 497: 7.90699, 498: 7.8702, 499: 7.84377, 500: 7.73113, 501: 7.68051, 502: 7.62083, 503: 7.58214, 504: 7.45821, 505: 7.34407, 506: 7.1964, 507: 7.11274, 508: 6.97039, 509: 6.85057, 510: 6.69618, 511: 6.59216, 512: 6.49368, 513: 6.3944, 514: 6.27392, 515: 6.20334, 516: 6.08608, 517: 6.0046, 518: 5.9052, 519: 5.83119, 520: 5.79649, 521: 5.73282, 522: 5.64672, 523: 5.59523, 524: 5.5023, 525: 5.39797, 526: 5.35381, 527: 5.32739, 528: 5.23326, 529: 5.18971, 530: 5.19673, 531: 5.15246, 532: 5.09935, 533: 5.01921, 534: 4.94695, 535: 4.91201, 536: 4.88354, 537: 4.82886, 538: 4.79406, 539: 4.75332, 540: 4.64995, 541: 4.62002, 542: 4.55435, 543: 4.47061, 544: 4.46454, 545: 4.39075, 546: 4.31765, 547: 4.26086, 548: 4.1733, 549: 4.10166, 550: 4.06316, 551: 3.99618, 552: 3.92072, 553: 3.89755, 554: 3.90035, 555: 3.87593, 556: 3.84417, 557: 3.76572, 558: 3.7678, 559: 3.79406, 560: 3.80164, 561: 3.80817, 562: 3.80007, 563: 3.7827, 564: 3.76429, 565: 3.74482, 566: 3.75322, 567: 3.76519, 568: 3.78793, 569: 3.78393, 570: 3.77177, 571: 3.75455, 572: 3.73227, 573: 3.76155, 574: 3.76199, 575: 3.76246, 576: 3.82115, 577: 3.84065, 578: 3.8543, 579: 3.82729, 580: 3.85701, 581: 3.88839, 582: 3.90024, 583: 3.91759, 584: 3.92689, 585: 3.93127, 586: 3.88385, 587: 3.90892, 588: 3.90968, 589: 3.86858, 590: 3.86032, 591: 3.8594, 592: 3.88322, 593: 3.81733, 594: 3.78535, 595: 3.80846, 596: 3.83074, 597: 3.84062, 598: 3.83807, 599: 3.86089, 600: 3.87269, 601: 3.89836, 602: 3.92047, 603: 3.94764, 604: 3.98075, 605: 3.99526, 606: 4.00823, 607: 4.0103, 608: 4.02238, 609: 4.02582, 610: 4.03267, 611: 4.04069, 612: 4.05326, 613: 4.05698, 614: 4.05948, 615: 4.0702, 616: 4.083, 617: 4.08484, 618: 4.08089, 619: 4.07582, 620: 4.07993, 621: 4.0723, 622: 4.07637, 623: 4.0677, 624: 4.06211, 625: 4.05053, 626: 4.03296, 627: 4.01818, 628: 4.00039, 629: 3.98088, 630: 3.97511, 631: 3.96434, 632: 3.95706, 633: 3.95106, 634: 3.93164, 635: 3.90924, 636: 3.89884, 637: 3.88763, 638: 3.87116, 639: 3.8562, 640: 3.83411, 641: 3.81737, 642: 3.79748, 643: 3.76548, 644: 3.74494, 645: 3.72639, 646: 3.69356, 647: 3.66431, 648: 3.64141, 649: 3.61786, 650: 3.58969, 651: 3.56741, 652: 3.54625, 653: 3.52807, 654: 3.50606, 655: 3.48129, 656: 3.45144, 657: 3.42392, 658: 3.39475, 659: 3.37231, 660: 3.34491, 661: 3.32121, 662: 3.298, 663: 3.27514, 664: 3.24785, 665: 3.21394, 666: 3.18612, 667: 3.15346, 668: 3.121, 669: 3.09955, 670: 3.0709, 671: 3.03884, 672: 3.00977, 673: 2.97969, 674: 2.94373, 675: 2.90756, 676: 2.87704, 677: 2.84048, 678: 2.80728, 679: 2.77077, 680: 2.7364, 681: 2.7133, 682: 2.67953, 683: 2.64503, 684: 2.61366, 685: 2.58304, 686: 2.54979, 687: 2.52377, 688: 2.49815, 689: 2.46636, 690: 2.43258, 691: 2.4042, 692: 2.36982, 693: 2.34626, 694: 2.30505, 695: 2.27459, 696: 2.24426, 697: 2.21161, 698: 2.18016, 699: 2.15486, 700: 2.1168, 701: 2.08129, 702: 2.04455, 703: 2.02327, 704: 1.99279, 705: 1.97127, 706: 1.93434, 707: 1.91482, 708: 1.88198, 709: 1.8553, 710: 1.83569, 711: 1.8004, 712: 1.77504, 713: 1.74748, 714: 1.71986, 715: 1.70128, 716: 1.66959, 717: 1.64376, 718: 1.61235, 719: 1.58965, 720: 1.56683, 721: 1.5426, 722: 1.52056, 723: 1.49854, 724: 1.47958, 725: 1.45985, 726: 1.44164, 727: 1.42368, 728: 1.39893, 729: 1.37989, 730: 1.36396, 731: 1.34733, 732: 1.33176, 733: 1.31081, 734: 1.29724, 735: 1.28232, 736: 1.26686, 737: 1.25016, 738: 1.22806, 739: 1.21586, 740: 1.20162, 741: 1.189, 742: 1.17407, 743: 1.16263, 744: 1.15632, 745: 1.14775, 746: 1.13605, 747: 1.12634, 748: 1.11679, 749: 1.10062, 750: 1.09395, 755: 1.06383, 760: 1.03861, 765: 1.01478, 770: 0.998008, 775: 0.987578, 780: 0.973468, 785: 0.958556, 790: 0.953248, 795: 0.948043, 800: 0.947254, 805: 0.957494, 810: 0.959801, 815: 0.970629, 820: 0.986682, 825: 0.992872, 830: 1.00794, 835: 1.01966, 840: 1.03578, 845: 1.06151, 850: 1.08281, 855: 1.10192, 860: 1.13712, 865: 1.17009, 870: 1.19843, 875: 1.23507, 880: 1.26316, 885: 1.29541, 890: 1.33064, 895: 1.36386, 900: 1.39581, 905: 1.42515, 910: 1.44866, 915: 1.47665, 920: 1.49626, 925: 1.50734, 930: 1.51776, 935: 1.52448, 940: 1.52771, 945: 1.53136, 950: 1.52857, 955: 1.51746, 960: 1.51295, 965: 1.50277, 970: 1.48989, 975: 1.47384, 980: 1.44516, 985: 1.4198, 990: 1.39659, 995: 1.37213, 1000: 1.3413, 1005: 1.31227, 1010: 1.28426, 1015: 1.2551, 1020: 1.22254, 1025: 1.18962, 1030: 1.15451, 1035: 1.12026, 1040: 1.08469, 1045: 1.05886, 1050: 1.03394, 1055: 1.00347, 1060: 0.977507, 1065: 0.952231, 1070: 0.928249, 1075: 0.902639, 1080: 0.877677, 1085: 0.866432, 1090: 0.845903, 1095: 0.833425, 1100: 0.821517, 1105: 0.81136, 1110: 0.802535, 1115: 0.795261, 1120: 0.793305, 1125: 0.785403, 1130: 0.783924, 1135: 0.786548, 1140: 0.788965, 1145: 0.790999, 1150: 0.797055, 1155: 0.801489, 1160: 0.808831, 1165: 0.815507, 1170: 0.822914, 1175: 0.835027, 1180: 0.845402, 1185: 0.854007, 1190: 0.867549, 1195: 0.880351, 1200: 0.891762, 1205: 0.906356, 1210: 0.919198, 1215: 0.927301, 1220: 0.941995, 1225: 0.953294, 1230: 0.966501, 1235: 0.980216, 1240: 0.989838, 1245: 1.00191, 1250: 1.01125, 1255: 1.02066, 1260: 1.0306, 1265: 1.03682, 1270: 1.04126, 1275: 1.04869, 1280: 1.05467, 1285: 1.05886, 1290: 1.06484, 1295: 1.06718, 1300: 1.07272, 1305: 1.0754, 1310: 1.07847, 1315: 1.07903, 1320: 1.07671, 1325: 1.07136, 1330: 1.06854, 1335: 1.0647, 1340: 1.06146, 1345: 1.05517, 1350: 1.04913, 1355: 1.03855, 1360: 1.03998, 1365: 1.02796, 1370: 1.01717, 1375: 1.00478, 1380: 0.994144, 1385: 0.982386, 1390: 0.974607, 1395: 0.962646, 1400: 0.951112, 1405: 0.936203, 1410: 0.924373, 1415: 0.91199, 1420: 0.90174, 1425: 0.879524, 1430: 0.869668, 1435: 0.864563, 1440: 0.863066, 1445: 0.851046, 1450: 0.84028, 1455: 0.825257, 1460: 0.812683, 1465: 0.800229, 1470: 0.789543, 1475: 0.777564, 1480: 0.767342, 1485: 0.758331, 1490: 0.750738, 1495: 0.736948, 1500: 0.71826, 1510: 0.682396, 1520: 0.662115, 1530: 0.642454, 1540: 0.624372, 1550: 0.606435, 1560: 0.587356, 1570: 0.569628, 1580: 0.554581, 1590: 0.539226, 1600: 0.522448, 1610: 0.515603, 1620: 0.507148, 1630: 0.497729, 1640: 0.490283, 1650: 0.484293, 1660: 0.47973, 1670: 0.480602, 1680: 0.473608, 1690: 0.468189, 1700: 0.462264, 1710: 0.455908, 1720: 0.449121, 1730: 0.443152, 1740: 0.428799, 1750: 0.41986, 1760: 0.411637, 1770: 0.402992, 1780: 0.393708, 1790: 0.383885, 1800: 0.369815, 1810: 0.365364, 1820: 0.360502, 1830: 0.355229, 1840: 0.349832, 1850: 0.344422, 1860: 0.338867, 1870: 0.334816, 1880: 0.328922, 1890: 0.323808, 1900: 0.318178, 1910: 0.312447, 1920: 0.30665, 1930: 0.301024, 1940: 0.295001, 1950: 0.289796, 1960: 0.285407, 1970: 0.281475, 1980: 0.277887, 1990: 0.273532, 2000: 0.268564, 2010: 0.265362, 2020: 0.260789, 2030: 0.255904, 2040: 0.252149, 2050: 0.248146, 2060: 0.243656, 2070: 0.239186, 2080: 0.234738, 2090: 0.230311, 2100: 0.225904, 2110: 0.220263, 2120: 0.215256, 2130: 0.211269, 2140: 0.206786, 2150: 0.202323, 2160: 0.198266, 2170: 0.193681, 2180: 0.189502, 2190: 0.185729, 2200: 0.181796, 2210: 0.177858, 2220: 0.173837, 2230: 0.169734, 2240: 0.166662, 2250: 0.164109, 2260: 0.160709, 2270: 0.158101, 2280: 0.155953, 2290: 0.153787, 2300: 0.151381, 2310: 0.149474, 2320: 0.147132, 2330: 0.144967, 2340: 0.142955, 2350: 0.141086, 2360: 0.139359, 2370: 0.137596, 2380: 0.135785, 2390: 0.13392, 2400: 0.131879, 2410: 0.129866, 2420: 0.128683, 2430: 0.127841, 2440: 0.126171, 2450: 0.124606, 2460: 0.123029, 2470: 0.121273, 2480: 0.119559, 2490: 0.117746, 2500: 0.116186, 2510: 0.114644, 2520: 0.113134, 2530: 0.111612, 2540: 0.110301, 2550: 0.108662, 2560: 0.106994, 2570: 0.105481, 2580: 0.104417, 2590: 0.103349, 2600: 0.102308, 2610: 0.101169, 2620: 0.100101, 2630: 0.09904, 2640: 0.0979984, 2650: 0.0969812, 2660: 0.096021, 2670: 0.0950196, 2680: 0.0942925, 2690: 0.0930733, 2700: 0.0923954, 2710: 0.0914668, 2720: 0.090552, 2730: 0.0896819, 2740: 0.0890267, 2750: 0.0881901, 2760: 0.087377, 2770: 0.0865787, 2780: 0.085775, 2790: 0.0850062, 2800: 0.0842573, 2810: 0.0832783, 2820: 0.0825453, 2830: 0.08159, 2840: 0.0809035, 2850: 0.0802384, 2860: 0.0795705, 2870: 0.0787191, 2880: 0.0780607, 2890: 0.0774303, 2900: 0.0769023, 2910: 0.0762939, 2920: 0.0756777, 2930: 0.0750849, 2940: 0.0745063, 2950: 0.0739394, 2960: 0.0733608, 2970: 0.072816, 2980: 0.0724052, 2990: 0.0718822, 3000: 0.0713618, 3010: 0.070866, 3020: 0.0703787, 3030: 0.0697982, 3040: 0.0693251, 3050: 0.0687356, 3060: 0.0682952, 3070: 0.0678597, 3080: 0.067425, 3090: 0.0670287, 3100: 0.0666159, 3110: 0.0660903, 3120: 0.0656964, 3130: 0.0653218, 3140: 0.0649471, 3150: 0.0645656, 3160: 0.0642066, 3170: 0.0638731, 3180: 0.0636689, 3190: 0.0633317, 3200: 0.0629116, 3210: 0.0624061, 3220: 0.0620794, 3230: 0.0617685, 3240: 0.061599, 3250: 0.0613061, 3260: 0.0610263, 3270: 0.0607456, 3280: 0.0604777, 3290: 0.0602052, 3300: 0.0599163, 3310: 0.0596786, 3320: 0.0594306, 3330: 0.0591862, 3340: 0.059035, 3350: 0.0586927, 3360: 0.0584717, 3370: 0.0581278, 3380: 0.05792, 3390: 0.0577095, 3400: 0.057591, 3410: 0.0573896, 3420: 0.0573082, 3430: 0.0571673, 3440: 0.056936, 3450: 0.0566564, 3460: 0.0566672, 3470: 0.0566824, 3480: 0.0566397, 3490: 0.0563568, 3500: 0.056193, 3510: 0.056047, 3520: 0.0559029, 3530: 0.0556616, 3540: 0.0555209, 3550: 0.0552875, 3560: 0.0551334, 3570: 0.0550735, 3580: 0.055108, 3590: 0.0549703, 3600: 0.0546622, 3610: 0.0546013, 3620: 0.054496, 3630: 0.0543776, 3640: 0.0542837, 3650: 0.0542301, 3660: 0.0540651, 3670: 0.0537656, 3680: 0.0534525, 3690: 0.0531972, 3700: 0.0529669, 3710: 0.0526129, 3720: 0.0522428, 3730: 0.0520605, 3740: 0.0517108, 3750: 0.0515568, 3760: 0.0512835, 3770: 0.0510058, 3780: 0.0506998, 3790: 0.0505267, 3800: 0.0504863, 3810: 0.0504604, 3820: 0.0503849, 3830: 0.0504115, 3840: 0.0503452, 3850: 0.0504771, 3860: 0.0505637, 3870: 0.0506049, 3880: 0.0505789, 3890: 0.0505246, 3900: 0.0504513, 3910: 0.0503765, 3920: 0.0503002, 3930: 0.0502889, 3940: 0.0501566, 3950: 0.0500483, 3960: 0.049812, 3970: 0.049911, 3980: 0.0496863, 3990: 0.0495188, 4000: 0.0493567, 4010: 0.0492346, 4020: 0.0491527, 4030: 0.0491093, 4040: 0.0491108, 4050: 0.049036, 4060: 0.0489853, 4070: 0.0491447, 4080: 0.0491529, 4090: 0.0492363, 4100: 0.0492756, 4110: 0.0493135, 4120: 0.0492271, 4130: 0.0491946, 4140: 0.0491813, 4150: 0.049165, 4160: 0.0490944, 4170: 0.0491909, 4180: 0.049386, 4190: 0.0495125, 4200: 0.0495705, 4210: 0.0497765, 4220: 0.0499039, 4230: 0.0499353, 4240: 0.050141, 4250: 0.0503413, 4260: 0.0504816, 4270: 0.050562, 4280: 0.0506046, 4290: 0.0506095, 4300: 0.0506855, 4310: 0.0507069, 4320: 0.0506738, 4330: 0.0507205, 4340: 0.0507488, 4350: 0.0507587, 4360: 0.0507679, 4370: 0.0506562, 4380: 0.0505797, 4390: 0.0506464, 4400: 0.0508562, 4410: 0.0511218, 4420: 0.051443, 4430: 0.0514762, 4440: 0.0515376, 4450: 0.0516272, 4460: 0.0517167, 4470: 0.0517927, 4480: 0.0518552, 4490: 0.0519042, 4500: 0.0520272, 4510: 0.0522243, 4520: 0.0523451, 4530: 0.0523788, 4540: 0.0523191, 4550: 0.0526726, 4560: 0.0529552, 4570: 0.053166, 4580: 0.0532222, 4590: 0.0531751, 4600: 0.0531361, 4610: 0.0531052, 4620: 0.0530824, 4630: 0.0530677, 4640: 0.0530611, 4650: 0.0530333, 4660: 0.0529952, 4670: 0.0530403, 4680: 0.0525078, 4690: 0.0523962, 4700: 0.0523275, 4710: 0.0523847, 4720: 0.0524106, 4730: 0.0524052, 4740: 0.0523684, 4750: 0.0524195, 4760: 0.0525585, 4770: 0.0526549, 4780: 0.0527087, 4790: 0.0528178, 4800: 0.0532316, 4810: 0.0540409, 4820: 0.054011, 4830: 0.0540196, 4840: 0.0540666, 4850: 0.054152, 4860: 0.0542757, 4870: 0.0544459, 4880: 0.0545432, 4890: 0.0545216, 4900: 0.0545116, 4910: 0.0545471, 4920: 0.0545301, 4930: 0.0543036, 4940: 0.0537994, 4950: 0.0537515, 4960: 0.0537251, 4970: 0.0537203, 4980: 0.0537155, 4990: 0.0537039, 5000: 0.0536775, 5010: 0.0536363, 5020: 0.0535683, 5030: 0.0535284, 5040: 0.053576, 5050: 0.053711, 5060: 0.0537217, 5070: 0.0537394, 5080: 0.0538033, 5090: 0.0539508, 5100: 0.0541818, 5110: 0.0544762, 5120: 0.0548407, 5130: 0.0551912, 5140: 0.0555276, 5150: 0.055908, 5160: 0.0562775, 5170: 0.0565429, 5180: 0.0567042, 5190: 0.0568808, 5200: 0.0570729, 5210: 0.0572414, 5220: 0.0572838, 5230: 0.0572003, 5240: 0.0570988, 5250: 0.0569794, 5260: 0.0568835, 5270: 0.056811, 5280: 0.056762, 5290: 0.0567364, 5300: 0.0567344, 5310: 0.0567603, 5320: 0.0569297, 5330: 0.0572426, 5340: 0.0576989, 5350: 0.0580808, 5360: 0.0581469, 5370: 0.0582205, 5380: 0.0583016, 5390: 0.0583898, 5400: 0.0583914, 5410: 0.0584359, 5420: 0.0585485, 5430: 0.0586202, 5440: 0.0587245, 5450: 0.058709, 5460: 0.0585737, 5470: 0.0583461, 5480: 0.0582008, 5490: 0.0583792, 5500: 0.0584915, 5510: 0.0585778, 5520: 0.0586814, 5530: 0.0588559, 5540: 0.0589718, 5550: 0.0590038, 5560: 0.0590609, 5570: 0.059065, 5580: 0.0590533, 5590: 0.0590257, 5600: 0.0590304, 5610: 0.0589825, 5620: 0.058882, 5630: 0.0590204, 5640: 0.0591322, 5650: 0.0592229, 5660: 0.059327, 5670: 0.0594576, 5680: 0.0596133, 5690: 0.0597941, 5700: 0.06, 5710: 0.0602311, 5720: 0.0604874, 5730: 0.060665, 5740: 0.0610006, 5750: 0.0613002, 5760: 0.0612722, 5770: 0.0612308, 5780: 0.0612454, 5790: 0.0612527, 5800: 0.0612396, 5810: 0.0611738, 5820: 0.0612916, 5830: 0.0614237, 5840: 0.0614714, 5850: 0.0614348, 5860: 0.0614858, 5870: 0.0615163, 5880: 0.0614207, 5890: 0.0616511, 5900: 0.0619071, 5910: 0.062029, 5920: 0.0622559, 5930: 0.0624901, 5940: 0.0627742, 5950: 0.062894, 5960: 0.0630139, 5970: 0.0631337, 5980: 0.0632536, 5990: 0.0633734, 6000: 0.0634932}
#
observed_dielectron_0={250: 5.18233, 251: 4.38895, 252: 3.59557, 253: 2.97861, 254: 2.70622, 255: 2.69533, 256: 2.79857, 257: 2.9953, 258: 3.26473, 259: 3.5864, 260: 3.958, 261: 4.37196, 262: 4.72772, 263: 4.96262, 264: 5.07714, 265: 5.05605, 266: 4.85409, 267: 4.56767, 268: 4.27447, 269: 3.9713, 270: 3.71945, 271: 3.55966, 272: 3.45253, 273: 3.3258, 274: 3.20459, 275: 3.04242, 276: 2.82489, 277: 2.57646, 278: 2.34307, 279: 2.1233, 280: 1.92205, 281: 1.78692, 282: 1.71111, 283: 1.67222, 284: 1.65905, 285: 1.68909, 286: 1.72459, 287: 1.7722, 288: 1.84084, 289: 1.92939, 290: 2.03531, 291: 2.19337, 292: 2.34922, 293: 2.50563, 294: 2.62861, 295: 2.70509, 296: 2.69526, 297: 2.60847, 298: 2.45722, 299: 2.25429, 300: 2.02573, 301: 1.80151, 302: 1.61913, 303: 1.48133, 304: 1.40681, 305: 1.3929, 306: 1.43876, 307: 1.55133, 308: 1.71293, 309: 1.91538, 310: 2.12794, 311: 2.34905, 312: 2.55177, 313: 2.72408, 314: 2.87018, 315: 2.98917, 316: 3.08207, 317: 3.15096, 318: 3.20565, 319: 3.23745, 320: 3.25753, 321: 3.25821, 322: 3.23189, 323: 3.19134, 324: 3.13455, 325: 3.06191, 326: 2.97524, 327: 2.89017, 328: 2.7971, 329: 2.71265, 330: 2.63825, 331: 2.57752, 332: 2.52495, 333: 2.48416, 334: 2.44484, 335: 2.40568, 336: 2.36436, 337: 2.32047, 338: 2.25387, 339: 2.21107, 340: 2.17137, 341: 2.13929, 342: 2.11467, 343: 2.11952, 344: 2.10605, 345: 2.09544, 346: 2.08211, 347: 2.06151, 348: 2.0297, 349: 1.98843, 350: 1.9437, 351: 1.90639, 352: 1.89075, 353: 1.90845, 354: 1.96037, 355: 2.04587, 356: 2.14607, 357: 2.24481, 358: 2.32908, 359: 2.39451, 360: 2.43496, 361: 2.45985, 362: 2.47499, 363: 2.48545, 364: 2.49551, 365: 2.50902, 366: 2.52778, 367: 2.55112, 368: 2.5768, 369: 2.60119, 370: 2.62104, 371: 2.63205, 372: 2.63309, 373: 2.62149, 374: 2.5963, 375: 2.55612, 376: 2.50096, 377: 2.4291, 378: 2.34397, 379: 2.25848, 380: 2.18839, 381: 2.14669, 382: 2.14217, 383: 2.17382, 384: 2.22711, 385: 2.28672, 386: 2.33786, 387: 2.3713, 388: 2.38558, 389: 2.38006, 390: 2.35214, 391: 2.29962, 392: 2.21219, 393: 2.09147, 394: 1.96897, 395: 1.8792, 396: 1.85231, 397: 1.90395, 398: 2.01954, 399: 2.16169, 400: 2.30307, 401: 2.40739, 402: 2.47479, 403: 2.51798, 404: 2.55065, 405: 2.55953, 406: 2.55797, 407: 2.54212, 408: 2.51146, 409: 2.45767, 410: 2.38749, 411: 2.29847, 412: 2.1991, 413: 2.1009, 414: 2.0156, 415: 1.96427, 416: 1.94833, 417: 1.96025, 418: 1.99295, 419: 2.0377, 420: 2.0746, 421: 2.10737, 422: 2.1267, 423: 2.13289, 424: 2.13015, 425: 2.11205, 426: 2.07703, 427: 2.03359, 428: 1.97491, 429: 1.89196, 430: 1.78628, 431: 1.66829, 432: 1.53582, 433: 1.41127, 434: 1.30279, 435: 1.22018, 436: 1.15869, 437: 1.11942, 438: 1.081, 439: 1.04569, 440: 1.01274, 441: 0.979742, 442: 0.950357, 443: 0.929248, 444: 0.922453, 445: 0.928265, 446: 0.946616, 447: 0.973515, 448: 1.01059, 449: 1.0466, 450: 1.08496, 451: 1.12511, 452: 1.16005, 453: 1.19184, 454: 1.22061, 455: 1.24327, 456: 1.25313, 457: 1.25933, 458: 1.25899, 459: 1.2479, 460: 1.21888, 461: 1.17608, 462: 1.12261, 463: 1.05128, 464: 0.970572, 465: 0.88894, 466: 0.810896, 467: 0.73978, 468: 0.681091, 469: 0.63861, 470: 0.611366, 471: 0.597509, 472: 0.593908, 473: 0.604392, 474: 0.624751, 475: 0.659915, 476: 0.708422, 477: 0.764084, 478: 0.817186, 479: 0.868551, 480: 0.910623, 481: 0.942205, 482: 0.958718, 483: 0.972122, 484: 0.969298, 485: 0.95832, 486: 0.93491, 487: 0.905176, 488: 0.861332, 489: 0.817888, 490: 0.770592, 491: 0.727218, 492: 0.691987, 493: 0.668729, 494: 0.659164, 495: 0.665181, 496: 0.678555, 497: 0.703297, 498: 0.737486, 499: 0.78056, 500: 0.822161, 501: 0.867344, 502: 0.910546, 503: 0.946059, 504: 0.970436, 505: 0.993342, 506: 1.00498, 507: 1.01186, 508: 1.01335, 509: 1.01338, 510: 0.999786, 511: 0.98848, 512: 0.973432, 513: 0.957553, 514: 0.932011, 515: 0.913995, 516: 0.889124, 517: 0.861833, 518: 0.829905, 519: 0.803296, 520: 0.774387, 521: 0.747231, 522: 0.715454, 523: 0.692185, 524: 0.667634, 525: 0.643711, 526: 0.627356, 527: 0.624222, 528: 0.631983, 529: 0.664707, 530: 0.720468, 531: 0.792018, 532: 0.874001, 533: 0.956857, 534: 1.02708, 535: 1.07606, 536: 1.1098, 537: 1.1283, 538: 1.13846, 539: 1.13567, 540: 1.13228, 541: 1.1239, 542: 1.11109, 543: 1.09067, 544: 1.07099, 545: 1.05373, 546: 1.04041, 547: 1.03681, 548: 1.03841, 549: 1.04946, 550: 1.06456, 551: 1.08502, 552: 1.1052, 553: 1.12947, 554: 1.15283, 555: 1.17508, 556: 1.19358, 557: 1.20713, 558: 1.21914, 559: 1.22667, 560: 1.22773, 561: 1.22501, 562: 1.22053, 563: 1.21269, 564: 1.20169, 565: 1.19351, 566: 1.18271, 567: 1.1663, 568: 1.13588, 569: 1.08701, 570: 1.02043, 571: 0.943362, 572: 0.862335, 573: 0.789929, 574: 0.732972, 575: 0.690498, 576: 0.66113, 577: 0.642327, 578: 0.62666, 579: 0.616364, 580: 0.605992, 581: 0.594511, 582: 0.580417, 583: 0.56625, 584: 0.551645, 585: 0.549449, 586: 0.587932, 587: 0.681842, 588: 0.831261, 589: 0.983917, 590: 1.1302, 591: 1.24117, 592: 1.3012, 593: 1.31025, 594: 1.31928, 595: 1.32639, 596: 1.33219, 597: 1.33676, 598: 1.34198, 599: 1.34587, 600: 1.3477, 601: 1.34801, 602: 1.34823, 603: 1.34552, 604: 1.34215, 605: 1.33873, 606: 1.33334, 607: 1.32633, 608: 1.31731, 609: 1.30536, 610: 1.28154, 611: 1.22753, 612: 1.13677, 613: 1.02448, 614: 0.903425, 615: 0.789245, 616: 0.702449, 617: 0.651474, 618: 0.624264, 619: 0.605947, 620: 0.592048, 621: 0.581219, 622: 0.57148, 623: 0.563361, 624: 0.561423, 625: 0.564814, 626: 0.577813, 627: 0.599799, 628: 0.628158, 629: 0.65947, 630: 0.692528, 631: 0.722041, 632: 0.745961, 633: 0.764289, 634: 0.778265, 635: 0.78801, 636: 0.794735, 637: 0.797692, 638: 0.79802, 639: 0.795631, 640: 0.790423, 641: 0.781992, 642: 0.767701, 643: 0.746375, 644: 0.718158, 645: 0.682187, 646: 0.638845, 647: 0.592079, 648: 0.543769, 649: 0.494803, 650: 0.449654, 651: 0.409269, 652: 0.376322, 653: 0.350116, 654: 0.33065, 655: 0.315576, 656: 0.303918, 657: 0.294707, 658: 0.287543, 659: 0.282407, 660: 0.279418, 661: 0.279032, 662: 0.281779, 663: 0.287911, 664: 0.297458, 665: 0.310319, 666: 0.325864, 667: 0.343134, 668: 0.361316, 669: 0.379281, 670: 0.39623, 671: 0.41144, 672: 0.424857, 673: 0.43607, 674: 0.444892, 675: 0.451229, 676: 0.455224, 677: 0.456527, 678: 0.455184, 679: 0.451477, 680: 0.445564, 681: 0.437737, 682: 0.428286, 683: 0.41769, 684: 0.406925, 685: 0.396576, 686: 0.387343, 687: 0.379676, 688: 0.373901, 689: 0.369653, 690: 0.366712, 691: 0.364516, 692: 0.362516, 693: 0.360127, 694: 0.356929, 695: 0.352431, 696: 0.346458, 697: 0.339397, 698: 0.331256, 699: 0.322548, 700: 0.31396, 701: 0.305815, 702: 0.298455, 703: 0.292172, 704: 0.286813, 705: 0.282261, 706: 0.278317, 707: 0.274543, 708: 0.270913, 709: 0.267552, 710: 0.264876, 711: 0.264048, 712: 0.267796, 713: 0.280688, 714: 0.30515, 715: 0.341114, 716: 0.387158, 717: 0.440128, 718: 0.495925, 719: 0.551021, 720: 0.606362, 721: 0.653172, 722: 0.691224, 723: 0.719422, 724: 0.738555, 725: 0.746685, 726: 0.752727, 727: 0.75724, 728: 0.760701, 729: 0.762909, 730: 0.764298, 731: 0.764939, 732: 0.764651, 733: 0.764149, 734: 0.762997, 735: 0.76136, 736: 0.75937, 737: 0.757544, 738: 0.756946, 739: 0.759785, 740: 0.766674, 741: 0.776462, 742: 0.789002, 743: 0.802437, 744: 0.81437, 745: 0.8243, 746: 0.833516, 747: 0.844806, 748: 0.858703, 749: 0.884372, 750: 0.908104, 755: 1.01547, 760: 1.07498, 765: 1.11276, 770: 1.10915, 775: 1.09306, 780: 1.08255, 785: 1.05525, 790: 0.96737, 795: 0.877851, 800: 0.781678, 805: 0.650391, 810: 0.528239, 815: 0.462876, 820: 0.39718, 825: 0.336832, 830: 0.306736, 835: 0.288922, 840: 0.284672, 845: 0.289126, 850: 0.295298, 855: 0.305353, 860: 0.328215, 865: 0.382429, 870: 0.440443, 875: 0.501261, 880: 0.568245, 885: 0.625448, 890: 0.651056, 895: 0.67282, 900: 0.685646, 905: 0.680737, 910: 0.662345, 915: 0.631131, 920: 0.59103, 925: 0.533536, 930: 0.464929, 935: 0.397551, 940: 0.329869, 945: 0.259298, 950: 0.212822, 955: 0.202611, 960: 0.211124, 965: 0.232838, 970: 0.261976, 975: 0.289675, 980: 0.302439, 985: 0.305181, 990: 0.298897, 995: 0.290272, 1000: 0.278512, 1005: 0.264103, 1010: 0.244345, 1015: 0.222405, 1020: 0.1966, 1025: 0.187689, 1030: 0.192431, 1035: 0.20551, 1040: 0.224582, 1045: 0.253462, 1050: 0.275327, 1055: 0.290961, 1060: 0.306156, 1065: 0.320119, 1070: 0.330503, 1075: 0.333811, 1080: 0.333316, 1085: 0.313514, 1090: 0.291455, 1095: 0.287882, 1100: 0.288524, 1105: 0.292226, 1110: 0.31466, 1115: 0.339812, 1120: 0.34413, 1125: 0.344705, 1130: 0.342072, 1135: 0.336619, 1140: 0.309258, 1145: 0.266179, 1150: 0.22358, 1155: 0.184049, 1160: 0.147187, 1165: 0.134406, 1170: 0.145042, 1175: 0.166867, 1180: 0.201552, 1185: 0.240033, 1190: 0.275171, 1195: 0.304815, 1200: 0.32385, 1205: 0.329728, 1210: 0.331888, 1215: 0.334729, 1220: 0.337055, 1225: 0.33838, 1230: 0.336568, 1235: 0.314444, 1240: 0.272576, 1245: 0.224702, 1250: 0.179407, 1255: 0.137759, 1260: 0.117369, 1265: 0.121936, 1270: 0.13987, 1275: 0.159592, 1280: 0.178387, 1285: 0.195882, 1290: 0.20816, 1295: 0.212683, 1300: 0.212715, 1305: 0.208804, 1310: 0.196463, 1315: 0.182749, 1320: 0.171045, 1325: 0.16167, 1330: 0.156813, 1335: 0.160774, 1340: 0.165885, 1345: 0.169185, 1350: 0.169798, 1355: 0.167038, 1360: 0.159604, 1365: 0.147158, 1370: 0.13027, 1375: 0.113553, 1380: 0.0995618, 1385: 0.0900347, 1390: 0.086122, 1395: 0.0877194, 1400: 0.0904187, 1405: 0.0927909, 1410: 0.0941432, 1415: 0.0957463, 1420: 0.0987669, 1425: 0.103108, 1430: 0.108071, 1435: 0.114448, 1440: 0.120085, 1445: 0.123373, 1450: 0.124478, 1455: 0.124343, 1460: 0.123007, 1465: 0.120507, 1470: 0.116181, 1475: 0.11053, 1480: 0.104076, 1485: 0.0978012, 1490: 0.0924685, 1495: 0.0893134, 1500: 0.0865218, 1510: 0.0859739, 1520: 0.0889258, 1530: 0.0926885, 1540: 0.0956976, 1550: 0.0986736, 1560: 0.0975725, 1570: 0.0916509, 1580: 0.0816926, 1590: 0.072714, 1600: 0.0658674, 1610: 0.0608116, 1620: 0.0589182, 1630: 0.06595, 1640: 0.077814, 1650: 0.0895878, 1660: 0.104688, 1670: 0.126103, 1680: 0.139381, 1690: 0.148068, 1700: 0.156781, 1710: 0.162554, 1720: 0.161151, 1730: 0.161679, 1740: 0.157734, 1750: 0.148266, 1760: 0.137933, 1770: 0.126563, 1780: 0.112631, 1790: 0.0995001, 1800: 0.0932604, 1810: 0.0880056, 1820: 0.0836253, 1830: 0.0812121, 1840: 0.0800446, 1850: 0.0751494, 1860: 0.0682615, 1870: 0.0597044, 1880: 0.0508131, 1890: 0.0437297, 1900: 0.0389461, 1910: 0.035889, 1920: 0.0344352, 1930: 0.0339192, 1940: 0.0331394, 1950: 0.0318628, 1960: 0.0306254, 1970: 0.030217, 1980: 0.0309543, 1990: 0.0324207, 2000: 0.0352893, 2010: 0.0416062, 2020: 0.0530293, 2030: 0.0679752, 2040: 0.0834965, 2050: 0.0980195, 2060: 0.108953, 2070: 0.114111, 2080: 0.114898, 2090: 0.114515, 2100: 0.113628, 2110: 0.112489, 2120: 0.111139, 2130: 0.102396, 2140: 0.0862459, 2150: 0.0698628, 2160: 0.0535307, 2170: 0.0374609, 2180: 0.0290199, 2190: 0.0285771, 2200: 0.0306075, 2210: 0.0352244, 2220: 0.0435181, 2230: 0.0536539, 2240: 0.0637868, 2250: 0.0718258, 2260: 0.0771041, 2270: 0.0784182, 2280: 0.0779084, 2290: 0.0770246, 2300: 0.0770587, 2310: 0.0772277, 2320: 0.0775937, 2330: 0.0797954, 2340: 0.0839203, 2350: 0.0875825, 2360: 0.091583, 2370: 0.0955277, 2380: 0.0959187, 2390: 0.0935767, 2400: 0.0909303, 2410: 0.0923561, 2420: 0.093203, 2430: 0.0927863, 2440: 0.0911289, 2450: 0.0894918, 2460: 0.0837973, 2470: 0.0790843, 2480: 0.0772562, 2490: 0.0769483, 2500: 0.0751307, 2510: 0.0715125, 2520: 0.0666458, 2530: 0.0605159, 2540: 0.0547034, 2550: 0.0511956, 2560: 0.0501062, 2570: 0.0503558, 2580: 0.0520978, 2590: 0.0540736, 2600: 0.0551393, 2610: 0.0553253, 2620: 0.0548695, 2630: 0.0528759, 2640: 0.0492611, 2650: 0.0444881, 2660: 0.0391826, 2670: 0.034043, 2680: 0.0301245, 2690: 0.0276943, 2700: 0.0263693, 2710: 0.0257027, 2720: 0.0252246, 2730: 0.0249159, 2740: 0.0246863, 2750: 0.0245093, 2760: 0.0243581, 2770: 0.0242298, 2780: 0.024093, 2790: 0.0239919, 2800: 0.0238934, 2810: 0.0238036, 2820: 0.0237215, 2830: 0.0236425, 2840: 0.0235684, 2850: 0.0235019, 2860: 0.0234367, 2870: 0.0233665, 2880: 0.0233041, 2890: 0.0232438, 2900: 0.0231813, 2910: 0.0231223, 2920: 0.0230731, 2930: 0.0230212, 2940: 0.0229643, 2950: 0.0229104, 2960: 0.0228619, 2970: 0.022812, 2980: 0.0227611, 2990: 0.0227169, 3000: 0.0226707, 3010: 0.0226282, 3020: 0.0225805, 3030: 0.0225341, 3040: 0.0224901, 3050: 0.0224542, 3060: 0.0224114, 3070: 0.0223739, 3080: 0.0223379, 3090: 0.0222979, 3100: 0.0222578, 3110: 0.0222168, 3120: 0.0221769, 3130: 0.0221389, 3140: 0.0221039, 3150: 0.0220661, 3160: 0.0220342, 3170: 0.0220006, 3180: 0.0219663, 3190: 0.0219294, 3200: 0.0218949, 3210: 0.0218604, 3220: 0.0218294, 3230: 0.0217971, 3240: 0.0217692, 3250: 0.0217407, 3260: 0.0217094, 3270: 0.0216786, 3280: 0.0216598, 3290: 0.0216499, 3300: 0.0216622, 3310: 0.0217263, 3320: 0.0218365, 3330: 0.022353, 3340: 0.023586, 3350: 0.0256911, 3360: 0.0287347, 3370: 0.0318799, 3380: 0.0346961, 3390: 0.0368276, 3400: 0.0380855, 3410: 0.03853, 3420: 0.0386747, 3430: 0.0387284, 3440: 0.0387175, 3450: 0.038665, 3460: 0.0384088, 3470: 0.0382185, 3480: 0.0378882, 3490: 0.0370036, 3500: 0.0354368, 3510: 0.0334527, 3520: 0.0312918, 3530: 0.0290526, 3540: 0.0272682, 3550: 0.0258839, 3560: 0.0247984, 3570: 0.0239061, 3580: 0.0231915, 3590: 0.0225638, 3600: 0.0222195, 3610: 0.0219901, 3620: 0.0218154, 3630: 0.0217054, 3640: 0.0215819, 3650: 0.0214756, 3660: 0.0213355, 3670: 0.0212543, 3680: 0.0211465, 3690: 0.0210859, 3700: 0.0210467, 3710: 0.0210834, 3720: 0.0210568, 3730: 0.0209817, 3740: 0.0209381, 3750: 0.0208693, 3760: 0.0208288, 3770: 0.0207003, 3780: 0.0206922, 3790: 0.02066, 3800: 0.0206318, 3810: 0.020559, 3820: 0.0205995, 3830: 0.0205724, 3840: 0.0205434, 3850: 0.0204803, 3860: 0.0204687, 3870: 0.0204616, 3880: 0.020499, 3890: 0.0205072, 3900: 0.0208405, 3910: 0.0217475, 3920: 0.0234142, 3930: 0.0267354, 3940: 0.0301977, 3950: 0.0334382, 3960: 0.0361128, 3970: 0.0380604, 3980: 0.0383344, 3990: 0.0385153, 4000: 0.0386451, 4010: 0.0387271, 4020: 0.0387741, 4030: 0.0388026, 4040: 0.0388166, 4050: 0.038819, 4060: 0.0388185, 4070: 0.0388122, 4080: 0.0388017, 4090: 0.0387764, 4100: 0.0387405, 4110: 0.0386856, 4120: 0.0385982, 4130: 0.038468, 4140: 0.038281, 4150: 0.0378579, 4160: 0.0373645, 4170: 0.0368401, 4180: 0.0361845, 4190: 0.03515, 4200: 0.0339462, 4210: 0.032359, 4220: 0.0304559, 4230: 0.0285326, 4240: 0.0269643, 4250: 0.0256382, 4260: 0.0247459, 4270: 0.0241687, 4280: 0.0237513, 4290: 0.0233922, 4300: 0.023138, 4310: 0.0228844, 4320: 0.0226838, 4330: 0.0224866, 4340: 0.0222956, 4350: 0.0221429, 4360: 0.0220215, 4370: 0.021898, 4380: 0.0217912, 4390: 0.021693, 4400: 0.0215799, 4410: 0.0214961, 4420: 0.0214112, 4430: 0.0213328, 4440: 0.0212581, 4450: 0.0212183, 4460: 0.0211546, 4470: 0.0211653, 4480: 0.0211106, 4490: 0.0210622, 4500: 0.0210138, 4510: 0.0209692, 4520: 0.0208552, 4530: 0.020812, 4540: 0.0207666, 4550: 0.0207336, 4560: 0.020695, 4570: 0.020666, 4580: 0.020632, 4590: 0.0206046, 4600: 0.0205663, 4610: 0.020533, 4620: 0.0204963, 4630: 0.0204698, 4640: 0.020442, 4650: 0.0204058, 4660: 0.0203788, 4670: 0.0203515, 4680: 0.0203309, 4690: 0.0203044, 4700: 0.0202997, 4710: 0.0202803, 4720: 0.0202682, 4730: 0.0202808, 4740: 0.0202685, 4750: 0.0202451, 4760: 0.020225, 4770: 0.0201849, 4780: 0.020134, 4790: 0.0201089, 4800: 0.0200942, 4810: 0.0200781, 4820: 0.0200622, 4830: 0.0200381, 4840: 0.0200239, 4850: 0.0199941, 4860: 0.0199593, 4870: 0.019957, 4880: 0.0199447, 4890: 0.0199362, 4900: 0.0199399, 4910: 0.019945, 4920: 0.019917, 4930: 0.0199045, 4940: 0.0198752, 4950: 0.019858, 4960: 0.0198351, 4970: 0.0198416, 4980: 0.0198119, 4990: 0.019813, 5000: 0.019805, 5010: 0.0198077, 5020: 0.0197833, 5030: 0.0197803, 5040: 0.0197604, 5050: 0.0197373, 5060: 0.0197166, 5070: 0.0197227, 5080: 0.019732, 5090: 0.0197179, 5100: 0.0197081, 5110: 0.0196981, 5120: 0.019679, 5130: 0.0196704, 5140: 0.0196655, 5150: 0.0196609, 5160: 0.0196477, 5170: 0.0195847, 5180: 0.0195703, 5190: 0.0195648, 5200: 0.0195309, 5210: 0.0195282, 5220: 0.019572, 5230: 0.0195671, 5240: 0.0195581, 5250: 0.0195051, 5260: 0.0195184, 5270: 0.0195263, 5280: 0.0195192, 5290: 0.0194586, 5300: 0.0195341, 5310: 0.019435, 5320: 0.0194149, 5330: 0.0193933, 5340: 0.0194443, 5350: 0.0194259, 5360: 0.0194974, 5370: 0.0195045, 5380: 0.0194996, 5390: 0.0194941, 5400: 0.0194886, 5410: 0.019407, 5420: 0.0193919, 5430: 0.0193274, 5440: 0.0193337, 5450: 0.0193271, 5460: 0.0194053, 5470: 0.0194012, 5480: 0.0194703, 5490: 0.0194493, 5500: 0.019444, 5510: 0.0194464, 5520: 0.0194543, 5530: 0.0194492, 5540: 0.0194433, 5550: 0.0194411, 5560: 0.0194366, 5570: 0.0194212, 5580: 0.0194047, 5590: 0.0194226, 5600: 0.0194319, 5610: 0.0194145, 5620: 0.0194182, 5630: 0.0194169, 5640: 0.0193943, 5650: 0.0193774, 5660: 0.0193267, 5670: 0.0193258, 5680: 0.0193368, 5690: 0.0193376, 5700: 0.0193141, 5710: 0.0193329, 5720: 0.0193059, 5730: 0.0192844, 5740: 0.0192932, 5750: 0.0193138, 5760: 0.0193427, 5770: 0.019353, 5780: 0.0193568, 5790: 0.0193424, 5800: 0.0193391, 5810: 0.0193277, 5820: 0.0193335, 5830: 0.019337, 5840: 0.0193467, 5850: 0.0193136, 5860: 0.0193226, 5870: 0.0193072, 5880: 0.0192918, 5890: 0.0192757, 5900: 0.0193093, 5910: 0.0193081, 5920: 0.0193253, 5930: 0.0193494, 5940: 0.0193143, 5950: 0.0193356, 5960: 0.0193481, 5970: 0.0193518, 5980: 0.0193486, 5990: 0.019397, 6000: 0.0194454}
observed_dielectron_005={250: 5.45997, 251: 4.69495, 252: 3.92993, 253: 3.31739, 254: 3.02253, 255: 2.97961, 256: 3.07039, 257: 3.25186, 258: 3.5149, 259: 3.83461, 260: 4.21949, 261: 4.61031, 262: 4.93501, 263: 5.1645, 264: 5.27392, 265: 5.21812, 266: 5.06418, 267: 4.85045, 268: 4.56456, 269: 4.27607, 270: 4.01966, 271: 3.79297, 272: 3.61785, 273: 3.48838, 274: 3.34909, 275: 3.19517, 276: 2.98213, 277: 2.75305, 278: 2.51799, 279: 2.30693, 280: 2.11412, 281: 1.98508, 282: 1.88051, 283: 1.82153, 284: 1.8016, 285: 1.81125, 286: 1.84454, 287: 1.90609, 288: 1.98539, 289: 2.0702, 290: 2.18786, 291: 2.32664, 292: 2.46644, 293: 2.61688, 294: 2.72377, 295: 2.7705, 296: 2.75191, 297: 2.68394, 298: 2.53512, 299: 2.35862, 300: 2.16065, 301: 1.96339, 302: 1.77366, 303: 1.62852, 304: 1.54635, 305: 1.51567, 306: 1.55173, 307: 1.66427, 308: 1.8339, 309: 2.03304, 310: 2.26126, 311: 2.503, 312: 2.72589, 313: 2.92073, 314: 3.08504, 315: 3.22832, 316: 3.3364, 317: 3.41759, 318: 3.47572, 319: 3.52267, 320: 3.54021, 321: 3.54268, 322: 3.5217, 323: 3.48576, 324: 3.42494, 325: 3.35303, 326: 3.26338, 327: 3.17387, 328: 3.08011, 329: 2.99242, 330: 2.91187, 331: 2.84042, 332: 2.77674, 333: 2.72229, 334: 2.67262, 335: 2.62642, 336: 2.58013, 337: 2.53378, 338: 2.48532, 339: 2.43275, 340: 2.39147, 341: 2.34966, 342: 2.32099, 343: 2.30157, 344: 2.2933, 345: 2.27802, 346: 2.26751, 347: 2.24505, 348: 2.21323, 349: 2.17643, 350: 2.13983, 351: 2.1119, 352: 2.10225, 353: 2.1224, 354: 2.17376, 355: 2.2529, 356: 2.34507, 357: 2.44276, 358: 2.52938, 359: 2.59862, 360: 2.64887, 361: 2.68643, 362: 2.71036, 363: 2.72874, 364: 2.74504, 365: 2.76265, 366: 2.78272, 367: 2.80547, 368: 2.82853, 369: 2.84949, 370: 2.86532, 371: 2.87359, 372: 2.87112, 373: 2.85769, 374: 2.8313, 375: 2.79122, 376: 2.73604, 377: 2.66728, 378: 2.58826, 379: 2.50885, 380: 2.44101, 381: 2.39569, 382: 2.38238, 383: 2.39729, 384: 2.43316, 385: 2.47708, 386: 2.51901, 387: 2.55042, 388: 2.56173, 389: 2.55344, 390: 2.5285, 391: 2.47399, 392: 2.38805, 393: 2.28456, 394: 2.1816, 395: 2.10001, 396: 2.07551, 397: 2.10962, 398: 2.21106, 399: 2.33134, 400: 2.46381, 401: 2.57031, 402: 2.6576, 403: 2.70322, 404: 2.73973, 405: 2.75064, 406: 2.75478, 407: 2.73413, 408: 2.7014, 409: 2.65294, 410: 2.58626, 411: 2.49893, 412: 2.40711, 413: 2.32262, 414: 2.23835, 415: 2.18156, 416: 2.15493, 417: 2.16121, 418: 2.18403, 419: 2.22223, 420: 2.24917, 421: 2.27759, 422: 2.28528, 423: 2.28271, 424: 2.27363, 425: 2.25618, 426: 2.21743, 427: 2.1719, 428: 2.1054, 429: 2.02109, 430: 1.91364, 431: 1.79293, 432: 1.65884, 433: 1.53216, 434: 1.41539, 435: 1.32705, 436: 1.25569, 437: 1.20488, 438: 1.1632, 439: 1.1259, 440: 1.0899, 441: 1.06123, 442: 1.03379, 443: 1.01063, 444: 1.0008, 445: 1.00554, 446: 1.01835, 447: 1.04033, 448: 1.07057, 449: 1.10937, 450: 1.14504, 451: 1.17905, 452: 1.21532, 453: 1.24764, 454: 1.27031, 455: 1.28857, 456: 1.29983, 457: 1.30147, 458: 1.29255, 459: 1.2718, 460: 1.24161, 461: 1.20087, 462: 1.1442, 463: 1.08054, 464: 1.0058, 465: 0.930495, 466: 0.85767, 467: 0.795825, 468: 0.741354, 469: 0.704442, 470: 0.676223, 471: 0.661188, 472: 0.657989, 473: 0.663722, 474: 0.681259, 475: 0.708017, 476: 0.745003, 477: 0.791035, 478: 0.83765, 479: 0.884885, 480: 0.930447, 481: 0.957732, 482: 0.976236, 483: 0.987528, 484: 0.991169, 485: 0.980728, 486: 0.965503, 487: 0.938319, 488: 0.906155, 489: 0.864165, 490: 0.82227, 491: 0.787066, 492: 0.7603, 493: 0.741281, 494: 0.732376, 495: 0.736535, 496: 0.750748, 497: 0.77093, 498: 0.800957, 499: 0.837227, 500: 0.876025, 501: 0.918052, 502: 0.956659, 503: 0.989064, 504: 1.02264, 505: 1.04464, 506: 1.0572, 507: 1.06686, 508: 1.07644, 509: 1.0698, 510: 1.06354, 511: 1.0533, 512: 1.03931, 513: 1.01825, 514: 1.00131, 515: 0.978242, 516: 0.952754, 517: 0.929964, 518: 0.903811, 519: 0.874199, 520: 0.84843, 521: 0.82222, 522: 0.790956, 523: 0.763748, 524: 0.740521, 525: 0.718198, 526: 0.704152, 527: 0.699275, 528: 0.707539, 529: 0.731664, 530: 0.778464, 531: 0.836837, 532: 0.907721, 533: 0.985913, 534: 1.05639, 535: 1.1134, 536: 1.15857, 537: 1.18624, 538: 1.20045, 539: 1.20649, 540: 1.20432, 541: 1.19798, 542: 1.19114, 543: 1.17882, 544: 1.16698, 545: 1.15751, 546: 1.15107, 547: 1.1486, 548: 1.15073, 549: 1.1589, 550: 1.17571, 551: 1.19606, 552: 1.21624, 553: 1.23732, 554: 1.26124, 555: 1.2771, 556: 1.28756, 557: 1.30068, 558: 1.30919, 559: 1.31351, 560: 1.31371, 561: 1.31669, 562: 1.31257, 563: 1.30893, 564: 1.29852, 565: 1.28801, 566: 1.26659, 567: 1.23864, 568: 1.196, 569: 1.14204, 570: 1.07482, 571: 1.00813, 572: 0.938529, 573: 0.877316, 574: 0.824387, 575: 0.782734, 576: 0.746123, 577: 0.719407, 578: 0.697676, 579: 0.680855, 580: 0.666495, 581: 0.652077, 582: 0.638434, 583: 0.625899, 584: 0.61732, 585: 0.617011, 586: 0.642068, 587: 0.703048, 588: 0.800698, 589: 0.94261, 590: 1.087, 591: 1.21091, 592: 1.30374, 593: 1.36294, 594: 1.37822, 595: 1.38788, 596: 1.39706, 597: 1.40413, 598: 1.40922, 599: 1.41206, 600: 1.41427, 601: 1.41515, 602: 1.41515, 603: 1.41519, 604: 1.41373, 605: 1.40796, 606: 1.39978, 607: 1.38917, 608: 1.37376, 609: 1.35271, 610: 1.31673, 611: 1.25565, 612: 1.16958, 613: 1.06668, 614: 0.95838, 615: 0.858952, 616: 0.784142, 617: 0.732691, 618: 0.698356, 619: 0.674604, 620: 0.658371, 621: 0.643919, 622: 0.633094, 623: 0.626227, 624: 0.624032, 625: 0.625428, 626: 0.63425, 627: 0.648972, 628: 0.669498, 629: 0.692299, 630: 0.71825, 631: 0.742708, 632: 0.764705, 633: 0.783323, 634: 0.799282, 635: 0.811362, 636: 0.818943, 637: 0.823288, 638: 0.823059, 639: 0.817642, 640: 0.807715, 641: 0.794061, 642: 0.773968, 643: 0.74935, 644: 0.717675, 645: 0.683613, 646: 0.643411, 647: 0.601271, 648: 0.556908, 649: 0.513426, 650: 0.471832, 651: 0.435367, 652: 0.404178, 653: 0.378917, 654: 0.360332, 655: 0.344349, 656: 0.331888, 657: 0.321957, 658: 0.314614, 659: 0.30951, 660: 0.306715, 661: 0.30632, 662: 0.308649, 663: 0.313774, 664: 0.321725, 665: 0.332472, 666: 0.345528, 667: 0.360463, 668: 0.376421, 669: 0.3927, 670: 0.40845, 671: 0.423165, 672: 0.436238, 673: 0.447321, 674: 0.456344, 675: 0.463197, 676: 0.467648, 677: 0.469829, 678: 0.470095, 679: 0.467844, 680: 0.463487, 681: 0.457486, 682: 0.45004, 683: 0.441607, 684: 0.432928, 685: 0.424453, 686: 0.41651, 687: 0.409428, 688: 0.403372, 689: 0.398352, 690: 0.394115, 691: 0.390478, 692: 0.386969, 693: 0.383041, 694: 0.378564, 695: 0.373389, 696: 0.367217, 697: 0.36037, 698: 0.353086, 699: 0.345492, 700: 0.337879, 701: 0.330753, 702: 0.324131, 703: 0.318163, 704: 0.313091, 705: 0.308686, 706: 0.304853, 707: 0.301574, 708: 0.298862, 709: 0.296814, 710: 0.296177, 711: 0.298038, 712: 0.304086, 713: 0.317895, 714: 0.34211, 715: 0.377376, 716: 0.422144, 717: 0.474536, 718: 0.530508, 719: 0.587202, 720: 0.642151, 721: 0.693681, 722: 0.737164, 723: 0.771406, 724: 0.79608, 725: 0.811987, 726: 0.820799, 727: 0.827276, 728: 0.832347, 729: 0.836235, 730: 0.839067, 731: 0.841124, 732: 0.842211, 733: 0.842899, 734: 0.843053, 735: 0.842925, 736: 0.842708, 737: 0.843339, 738: 0.845688, 739: 0.850469, 740: 0.858221, 741: 0.86903, 742: 0.881705, 743: 0.895853, 744: 0.909489, 745: 0.922862, 746: 0.935772, 747: 0.951481, 748: 0.966508, 749: 0.98896, 750: 1.01045, 755: 1.102, 760: 1.15416, 765: 1.18963, 770: 1.19307, 775: 1.17845, 780: 1.16338, 785: 1.13322, 790: 1.0498, 795: 0.954831, 800: 0.851131, 805: 0.718747, 810: 0.590689, 815: 0.509523, 820: 0.437328, 825: 0.374527, 830: 0.338624, 835: 0.318402, 840: 0.31284, 845: 0.316727, 850: 0.324929, 855: 0.341395, 860: 0.372288, 865: 0.431265, 870: 0.495022, 875: 0.563344, 880: 0.632298, 885: 0.686569, 890: 0.711085, 895: 0.728412, 900: 0.733872, 905: 0.726236, 910: 0.707412, 915: 0.677029, 920: 0.638322, 925: 0.581102, 930: 0.510165, 935: 0.437429, 940: 0.363191, 945: 0.288263, 950: 0.238426, 955: 0.222769, 960: 0.22879, 965: 0.249363, 970: 0.277985, 975: 0.30643, 980: 0.322167, 985: 0.325885, 990: 0.320873, 995: 0.312407, 1000: 0.29976, 1005: 0.283734, 1010: 0.263854, 1015: 0.240969, 1020: 0.215555, 1025: 0.202157, 1030: 0.205247, 1035: 0.219979, 1040: 0.241851, 1045: 0.27133, 1050: 0.297867, 1055: 0.316889, 1060: 0.330807, 1065: 0.343829, 1070: 0.353399, 1075: 0.355707, 1080: 0.348893, 1085: 0.324977, 1090: 0.299811, 1095: 0.290865, 1100: 0.291263, 1105: 0.29927, 1110: 0.324896, 1115: 0.351417, 1120: 0.361245, 1125: 0.362405, 1130: 0.360001, 1135: 0.348922, 1140: 0.320571, 1145: 0.276907, 1150: 0.232991, 1155: 0.192682, 1160: 0.160827, 1165: 0.150767, 1170: 0.162815, 1175: 0.187015, 1180: 0.222059, 1185: 0.261072, 1190: 0.296562, 1195: 0.326643, 1200: 0.346428, 1205: 0.354341, 1210: 0.357647, 1215: 0.359558, 1220: 0.360322, 1225: 0.358821, 1230: 0.353853, 1235: 0.327957, 1240: 0.285014, 1245: 0.235618, 1250: 0.189766, 1255: 0.14837, 1260: 0.12927, 1265: 0.13284, 1270: 0.149237, 1275: 0.168504, 1280: 0.186833, 1285: 0.20426, 1290: 0.21603, 1295: 0.221682, 1300: 0.221026, 1305: 0.215476, 1310: 0.204774, 1315: 0.192922, 1320: 0.182231, 1325: 0.17459, 1330: 0.171835, 1335: 0.174071, 1340: 0.177503, 1345: 0.17958, 1350: 0.178602, 1355: 0.173971, 1360: 0.1648, 1365: 0.151551, 1370: 0.134738, 1375: 0.118824, 1380: 0.106076, 1385: 0.0977036, 1390: 0.0942014, 1395: 0.0953792, 1400: 0.0975206, 1405: 0.0995661, 1410: 0.100974, 1415: 0.102932, 1420: 0.106001, 1425: 0.110482, 1430: 0.116032, 1435: 0.122639, 1440: 0.128207, 1445: 0.131952, 1450: 0.133609, 1455: 0.133474, 1460: 0.131975, 1465: 0.129156, 1470: 0.124843, 1475: 0.119112, 1480: 0.112794, 1485: 0.10667, 1490: 0.101574, 1495: 0.0978877, 1500: 0.0952023, 1510: 0.093915, 1520: 0.0962102, 1530: 0.0994423, 1540: 0.102201, 1550: 0.104604, 1560: 0.103166, 1570: 0.0968225, 1580: 0.0869233, 1590: 0.0778935, 1600: 0.0705989, 1610: 0.0657181, 1620: 0.0646277, 1630: 0.0720389, 1640: 0.0849909, 1650: 0.0987443, 1660: 0.116499, 1670: 0.138286, 1680: 0.153775, 1690: 0.163618, 1700: 0.172422, 1710: 0.177135, 1720: 0.176504, 1730: 0.175561, 1740: 0.170965, 1750: 0.16099, 1760: 0.149672, 1770: 0.137163, 1780: 0.121909, 1790: 0.107885, 1800: 0.0998196, 1810: 0.0933889, 1820: 0.0880736, 1830: 0.0851501, 1840: 0.0830812, 1850: 0.0781449, 1860: 0.0709168, 1870: 0.0621443, 1880: 0.0532548, 1890: 0.0459346, 1900: 0.0407374, 1910: 0.0374948, 1920: 0.0358186, 1930: 0.0350818, 1940: 0.0342991, 1950: 0.0333112, 1960: 0.03244, 1970: 0.0323655, 1980: 0.0333138, 1990: 0.0352675, 2000: 0.0391066, 2010: 0.0465636, 2020: 0.0591987, 2030: 0.0739584, 2040: 0.0890625, 2050: 0.102889, 2060: 0.112988, 2070: 0.117249, 2080: 0.118555, 2090: 0.118551, 2100: 0.117666, 2110: 0.116267, 2120: 0.110068, 2130: 0.099106, 2140: 0.083007, 2150: 0.0664414, 2160: 0.0500491, 2170: 0.0385369, 2180: 0.0320735, 2190: 0.0315428, 2200: 0.0341014, 2210: 0.0396632, 2220: 0.0487678, 2230: 0.059479, 2240: 0.0701428, 2250: 0.0786142, 2260: 0.0843185, 2270: 0.0863511, 2280: 0.0864983, 2290: 0.0878082, 2300: 0.0919381, 2310: 0.0947866, 2320: 0.0965964, 2330: 0.0996575, 2340: 0.101956, 2350: 0.101835, 2360: 0.10308, 2370: 0.105396, 2380: 0.10611, 2390: 0.105096, 2400: 0.104453, 2410: 0.104972, 2420: 0.105086, 2430: 0.104029, 2440: 0.101402, 2450: 0.0975336, 2460: 0.0925818, 2470: 0.0879837, 2480: 0.0849221, 2490: 0.0836502, 2500: 0.0814006, 2510: 0.0776357, 2520: 0.0726479, 2530: 0.0666592, 2540: 0.0608868, 2550: 0.0568754, 2560: 0.0545372, 2570: 0.0538112, 2580: 0.0542896, 2590: 0.0552549, 2600: 0.055651, 2610: 0.0556061, 2620: 0.0549164, 2630: 0.0530286, 2640: 0.0497165, 2650: 0.0454627, 2660: 0.0405748, 2670: 0.0358278, 2680: 0.0319862, 2690: 0.0293389, 2700: 0.0276866, 2710: 0.0267747, 2720: 0.0261413, 2730: 0.0257231, 2740: 0.0254352, 2750: 0.025221, 2760: 0.0250507, 2770: 0.0248396, 2780: 0.0247184, 2790: 0.0246091, 2800: 0.0245107, 2810: 0.024401, 2820: 0.0243893, 2830: 0.0243078, 2840: 0.0242324, 2850: 0.0241591, 2860: 0.024107, 2870: 0.0240412, 2880: 0.0239761, 2890: 0.0239163, 2900: 0.0238614, 2910: 0.0238077, 2920: 0.0237541, 2930: 0.0237039, 2940: 0.0236564, 2950: 0.0236071, 2960: 0.0235592, 2970: 0.0235124, 2980: 0.0234717, 2990: 0.0234266, 3000: 0.0233819, 3010: 0.0233419, 3020: 0.0233027, 3030: 0.0232606, 3040: 0.023226, 3050: 0.0231948, 3060: 0.0231598, 3070: 0.0231191, 3080: 0.0230915, 3090: 0.0230576, 3100: 0.02303, 3110: 0.0230039, 3120: 0.0229874, 3130: 0.0229658, 3140: 0.022945, 3150: 0.0229231, 3160: 0.0229118, 3170: 0.0228257, 3180: 0.0228138, 3190: 0.0228101, 3200: 0.0228109, 3210: 0.0228133, 3220: 0.0228995, 3230: 0.0229197, 3240: 0.0229505, 3250: 0.022996, 3260: 0.0230572, 3270: 0.0231367, 3280: 0.023191, 3290: 0.0233002, 3300: 0.0234836, 3310: 0.0238371, 3320: 0.024433, 3330: 0.0253536, 3340: 0.0268846, 3350: 0.0290249, 3360: 0.031564, 3370: 0.0339852, 3380: 0.0361821, 3390: 0.0377601, 3400: 0.0386565, 3410: 0.0390174, 3420: 0.0391886, 3430: 0.0393008, 3440: 0.039312, 3450: 0.0392674, 3460: 0.0391222, 3470: 0.0389845, 3480: 0.0386206, 3490: 0.0380288, 3500: 0.0370739, 3510: 0.0354909, 3520: 0.0335637, 3530: 0.0315162, 3540: 0.029475, 3550: 0.0276629, 3560: 0.0263648, 3570: 0.0253321, 3580: 0.0245277, 3590: 0.0239038, 3600: 0.0234219, 3610: 0.0230551, 3620: 0.0227737, 3630: 0.0226209, 3640: 0.022496, 3650: 0.0224283, 3660: 0.022363, 3670: 0.0223113, 3680: 0.0222334, 3690: 0.0222106, 3700: 0.0221931, 3710: 0.0221711, 3720: 0.0221688, 3730: 0.0221588, 3740: 0.0221657, 3750: 0.0220988, 3760: 0.022118, 3770: 0.0222009, 3780: 0.0223834, 3790: 0.0224899, 3800: 0.0226334, 3810: 0.0227892, 3820: 0.0229096, 3830: 0.0229715, 3840: 0.023102, 3850: 0.0234077, 3860: 0.0236226, 3870: 0.0239097, 3880: 0.0243479, 3890: 0.0250043, 3900: 0.025873, 3910: 0.0272094, 3920: 0.0290695, 3930: 0.0312983, 3940: 0.0335284, 3950: 0.0354561, 3960: 0.037008, 3970: 0.0379625, 3980: 0.0383818, 3990: 0.0385862, 4000: 0.038718, 4010: 0.0388027, 4020: 0.0388563, 4030: 0.0388818, 4040: 0.0388972, 4050: 0.0389009, 4060: 0.038894, 4070: 0.0388832, 4080: 0.0388643, 4090: 0.0388358, 4100: 0.0387924, 4110: 0.0387305, 4120: 0.0386343, 4130: 0.0385089, 4140: 0.0383148, 4150: 0.0380348, 4160: 0.0376688, 4170: 0.0372359, 4180: 0.0366811, 4190: 0.0359176, 4200: 0.0348024, 4210: 0.0333626, 4220: 0.0317016, 4230: 0.0299153, 4240: 0.0282165, 4250: 0.0267782, 4260: 0.0257198, 4270: 0.0248804, 4280: 0.0242537, 4290: 0.0237937, 4300: 0.0234733, 4310: 0.0231418, 4320: 0.0229116, 4330: 0.0227279, 4340: 0.0225477, 4350: 0.0224025, 4360: 0.0223786, 4370: 0.0222502, 4380: 0.0221335, 4390: 0.0220178, 4400: 0.0219107, 4410: 0.0218169, 4420: 0.0217289, 4430: 0.0216437, 4440: 0.0215766, 4450: 0.0215022, 4460: 0.0213464, 4470: 0.0212898, 4480: 0.0213008, 4490: 0.0212402, 4500: 0.0211918, 4510: 0.021147, 4520: 0.0210902, 4530: 0.0209663, 4540: 0.0209838, 4550: 0.0209395, 4560: 0.0209027, 4570: 0.0208762, 4580: 0.0208475, 4590: 0.0207512, 4600: 0.0207251, 4610: 0.0207399, 4620: 0.0207011, 4630: 0.0206726, 4640: 0.0206434, 4650: 0.0206119, 4660: 0.0205041, 4670: 0.0204842, 4680: 0.0204352, 4690: 0.0204532, 4700: 0.0204018, 4710: 0.0203806, 4720: 0.0203277, 4730: 0.0203219, 4740: 0.0202385, 4750: 0.0202409, 4760: 0.0202207, 4770: 0.0202274, 4780: 0.0202232, 4790: 0.0202226, 4800: 0.0201851, 4810: 0.0201663, 4820: 0.0201457, 4830: 0.0200997, 4840: 0.0200111, 4850: 0.0200168, 4860: 0.020013, 4870: 0.0199894, 4880: 0.0199776, 4890: 0.0200393, 4900: 0.0199651, 4910: 0.0199725, 4920: 0.0199432, 4930: 0.0199513, 4940: 0.0199181, 4950: 0.0199468, 4960: 0.0199095, 4970: 0.0199029, 4980: 0.0198656, 4990: 0.0198542, 5000: 0.0198397, 5010: 0.0198284, 5020: 0.0198184, 5030: 0.0197659, 5040: 0.0197811, 5050: 0.0197736, 5060: 0.0197828, 5070: 0.0197993, 5080: 0.0198396, 5090: 0.0198014, 5100: 0.0198112, 5110: 0.019777, 5120: 0.0197479, 5130: 0.0197384, 5140: 0.019695, 5150: 0.019668, 5160: 0.0196696, 5170: 0.0196587, 5180: 0.0196625, 5190: 0.0196966, 5200: 0.0197051, 5210: 0.0196776, 5220: 0.0196689, 5230: 0.0196512, 5240: 0.0196587, 5250: 0.0196372, 5260: 0.0196468, 5270: 0.0196416, 5280: 0.0196329, 5290: 0.0196093, 5300: 0.0195999, 5310: 0.0195988, 5320: 0.0195889, 5330: 0.0195809, 5340: 0.0195907, 5350: 0.0196027, 5360: 0.019611, 5370: 0.019623, 5380: 0.0196347, 5390: 0.0196142, 5400: 0.0196089, 5410: 0.0195911, 5420: 0.0195893, 5430: 0.01957, 5440: 0.0195828, 5450: 0.0195593, 5460: 0.0195661, 5470: 0.0195417, 5480: 0.0195424, 5490: 0.0195383, 5500: 0.0195364, 5510: 0.0195143, 5520: 0.0195256, 5530: 0.0195291, 5540: 0.0195097, 5550: 0.0194746, 5560: 0.0194126, 5570: 0.0193939, 5580: 0.019375, 5590: 0.0193725, 5600: 0.019418, 5610: 0.019479, 5620: 0.0194803, 5630: 0.0194965, 5640: 0.0195041, 5650: 0.0194866, 5660: 0.0194796, 5670: 0.0194916, 5680: 0.0194846, 5690: 0.0194753, 5700: 0.0194834, 5710: 0.0194811, 5720: 0.0194366, 5730: 0.0194325, 5740: 0.0194274, 5750: 0.0194068, 5760: 0.0194041, 5770: 0.0194246, 5780: 0.0194214, 5790: 0.0194273, 5800: 0.0194483, 5810: 0.0194471, 5820: 0.019443, 5830: 0.0194322, 5840: 0.0193983, 5850: 0.0193795, 5860: 0.0193857, 5870: 0.0193961, 5880: 0.0193883, 5890: 0.0194273, 5900: 0.0194451, 5910: 0.0194588, 5920: 0.019504, 5930: 0.0195426, 5940: 0.0195583, 5950: 0.0195385, 5960: 0.0195546, 5970: 0.0195539, 5980: 0.019573, 5990: 0.0196169, 6000: 0.0196609}
observed_dielectron_012={250: 6.06249, 251: 5.33008, 252: 4.59768, 253: 4.01549, 254: 3.68297, 255: 3.5816, 256: 3.62942, 257: 3.80979, 258: 4.06703, 259: 4.38114, 260: 4.75384, 261: 5.14082, 262: 5.41898, 263: 5.64798, 264: 5.74948, 265: 5.70054, 266: 5.57169, 267: 5.36052, 268: 5.06516, 269: 4.8212, 270: 4.5838, 271: 4.33044, 272: 4.14244, 273: 3.96534, 274: 3.754, 275: 3.52256, 276: 3.28712, 277: 3.04159, 278: 2.78638, 279: 2.56525, 280: 2.38123, 281: 2.23487, 282: 2.12283, 283: 2.06403, 284: 2.02732, 285: 2.02165, 286: 2.03795, 287: 2.09042, 288: 2.15378, 289: 2.24913, 290: 2.37388, 291: 2.49658, 292: 2.63069, 293: 2.77244, 294: 2.85299, 295: 2.88655, 296: 2.8849, 297: 2.81228, 298: 2.68335, 299: 2.53907, 300: 2.35861, 301: 2.17968, 302: 2.02508, 303: 1.89268, 304: 1.80786, 305: 1.78756, 306: 1.82352, 307: 1.92289, 308: 2.08383, 309: 2.28866, 310: 2.52566, 311: 2.76585, 312: 2.99681, 313: 3.21427, 314: 3.41027, 315: 3.56788, 316: 3.70683, 317: 3.81714, 318: 3.89982, 319: 3.95477, 320: 3.9945, 321: 4.00878, 322: 4.01657, 323: 3.9876, 324: 3.93365, 325: 3.86021, 326: 3.7807, 327: 3.67432, 328: 3.58118, 329: 3.49168, 330: 3.40372, 331: 3.32207, 332: 3.24949, 333: 3.18321, 334: 3.12323, 335: 3.06906, 336: 3.01243, 337: 2.95585, 338: 2.9013, 339: 2.84898, 340: 2.80191, 341: 2.76017, 342: 2.72547, 343: 2.69619, 344: 2.67134, 345: 2.66595, 346: 2.64344, 347: 2.61676, 348: 2.58668, 349: 2.55498, 350: 2.50894, 351: 2.49069, 352: 2.49281, 353: 2.5208, 354: 2.57569, 355: 2.65319, 356: 2.74393, 357: 2.83779, 358: 2.92173, 359: 2.99578, 360: 3.05559, 361: 3.10234, 362: 3.13867, 363: 3.17179, 364: 3.19855, 365: 3.22257, 366: 3.24809, 367: 3.27331, 368: 3.2957, 369: 3.31553, 370: 3.33054, 371: 3.33607, 372: 3.33124, 373: 3.3161, 374: 3.28654, 375: 3.24425, 376: 3.18799, 377: 3.12146, 378: 3.04737, 379: 2.97663, 380: 2.91353, 381: 2.87121, 382: 2.84934, 383: 2.85009, 384: 2.86672, 385: 2.8916, 386: 2.91403, 387: 2.92838, 388: 2.92965, 389: 2.91756, 390: 2.88281, 391: 2.82558, 392: 2.75157, 393: 2.67211, 394: 2.58748, 395: 2.53314, 396: 2.52392, 397: 2.56558, 398: 2.6428, 399: 2.7503, 400: 2.85715, 401: 2.95481, 402: 3.02787, 403: 3.08024, 404: 3.11275, 405: 3.12792, 406: 3.1265, 407: 3.10993, 408: 3.07731, 409: 3.02274, 410: 2.95818, 411: 2.87692, 412: 2.7918, 413: 2.70717, 414: 2.64008, 415: 2.5943, 416: 2.56116, 417: 2.54558, 418: 2.55254, 419: 2.5634, 420: 2.57157, 421: 2.58405, 422: 2.58871, 423: 2.57555, 424: 2.56179, 425: 2.53453, 426: 2.49004, 427: 2.43214, 428: 2.35942, 429: 2.26159, 430: 2.15179, 431: 2.03234, 432: 1.89809, 433: 1.76542, 434: 1.64782, 435: 1.54578, 436: 1.46103, 437: 1.39573, 438: 1.34549, 439: 1.30315, 440: 1.26594, 441: 1.23507, 442: 1.20622, 443: 1.18334, 444: 1.17333, 445: 1.16429, 446: 1.16945, 447: 1.18682, 448: 1.20973, 449: 1.23009, 450: 1.25716, 451: 1.28302, 452: 1.31717, 453: 1.33928, 454: 1.35928, 455: 1.38009, 456: 1.38964, 457: 1.38428, 458: 1.37763, 459: 1.35542, 460: 1.31266, 461: 1.26672, 462: 1.20747, 463: 1.14293, 464: 1.07562, 465: 1.01319, 466: 0.941331, 467: 0.885905, 468: 0.83816, 469: 0.801429, 470: 0.774542, 471: 0.764349, 472: 0.758677, 473: 0.762633, 474: 0.776507, 475: 0.799005, 476: 0.827283, 477: 0.858881, 478: 0.897374, 479: 0.930005, 480: 0.962735, 481: 0.987641, 482: 1.00801, 483: 1.01919, 484: 1.02616, 485: 1.01921, 486: 1.00763, 487: 0.985768, 488: 0.958817, 489: 0.92676, 490: 0.894003, 491: 0.869771, 492: 0.853275, 493: 0.840245, 494: 0.838509, 495: 0.84814, 496: 0.862949, 497: 0.88414, 498: 0.908847, 499: 0.941988, 500: 0.976453, 501: 1.01239, 502: 1.05199, 503: 1.08955, 504: 1.11823, 505: 1.14449, 506: 1.16227, 507: 1.16378, 508: 1.16396, 509: 1.16056, 510: 1.15913, 511: 1.15104, 512: 1.14856, 513: 1.13328, 514: 1.11588, 515: 1.08736, 516: 1.06375, 517: 1.03087, 518: 1.00782, 519: 0.982074, 520: 0.952808, 521: 0.923306, 522: 0.902407, 523: 0.877841, 524: 0.858656, 525: 0.844949, 526: 0.835065, 527: 0.828973, 528: 0.837249, 529: 0.861647, 530: 0.89945, 531: 0.952779, 532: 1.01226, 533: 1.07961, 534: 1.14111, 535: 1.19987, 536: 1.24604, 537: 1.2856, 538: 1.31044, 539: 1.32795, 540: 1.3374, 541: 1.34223, 542: 1.34564, 543: 1.33927, 544: 1.33354, 545: 1.33098, 546: 1.32746, 547: 1.33118, 548: 1.34578, 549: 1.35757, 550: 1.37481, 551: 1.39428, 552: 1.41252, 553: 1.42571, 554: 1.44281, 555: 1.45365, 556: 1.46592, 557: 1.47423, 558: 1.47971, 559: 1.48526, 560: 1.48926, 561: 1.48241, 562: 1.47494, 563: 1.46857, 564: 1.45251, 565: 1.43156, 566: 1.40525, 567: 1.36748, 568: 1.32526, 569: 1.26921, 570: 1.2048, 571: 1.14448, 572: 1.08222, 573: 1.02099, 574: 0.967021, 575: 0.921945, 576: 0.880468, 577: 0.847674, 578: 0.820117, 579: 0.803591, 580: 0.787938, 581: 0.774539, 582: 0.76494, 583: 0.755882, 584: 0.746469, 585: 0.75232, 586: 0.771394, 587: 0.809294, 588: 0.872765, 589: 0.966438, 590: 1.07508, 591: 1.1899, 592: 1.28993, 593: 1.37203, 594: 1.42571, 595: 1.45726, 596: 1.47501, 597: 1.48981, 598: 1.4992, 599: 1.50697, 600: 1.51238, 601: 1.51386, 602: 1.51091, 603: 1.50525, 604: 1.4976, 605: 1.48518, 606: 1.4686, 607: 1.44897, 608: 1.4222, 609: 1.38617, 610: 1.33776, 611: 1.27549, 612: 1.20148, 613: 1.12164, 614: 1.04253, 615: 0.969913, 616: 0.912548, 617: 0.864856, 618: 0.829573, 619: 0.804089, 620: 0.783356, 621: 0.764357, 622: 0.752396, 623: 0.744186, 624: 0.738934, 625: 0.738939, 626: 0.743481, 627: 0.752122, 628: 0.762979, 629: 0.777446, 630: 0.794337, 631: 0.809835, 632: 0.825419, 633: 0.838926, 634: 0.847623, 635: 0.853936, 636: 0.857092, 637: 0.855642, 638: 0.851155, 639: 0.841097, 640: 0.828314, 641: 0.811805, 642: 0.790952, 643: 0.764045, 644: 0.73633, 645: 0.701777, 646: 0.665292, 647: 0.627047, 648: 0.589129, 649: 0.551429, 650: 0.516663, 651: 0.484657, 652: 0.45655, 653: 0.432728, 654: 0.412823, 655: 0.396549, 656: 0.383449, 657: 0.373062, 658: 0.365202, 659: 0.359741, 660: 0.356644, 661: 0.355722, 662: 0.357114, 663: 0.360789, 664: 0.366738, 665: 0.374676, 666: 0.384434, 667: 0.395366, 668: 0.407514, 669: 0.420017, 670: 0.432479, 671: 0.444335, 672: 0.455437, 673: 0.465052, 674: 0.473017, 675: 0.479315, 676: 0.483863, 677: 0.486658, 678: 0.487449, 679: 0.486688, 680: 0.484324, 681: 0.480691, 682: 0.475998, 683: 0.470564, 684: 0.464693, 685: 0.458725, 686: 0.452785, 687: 0.447063, 688: 0.441837, 689: 0.43697, 690: 0.432356, 691: 0.427792, 692: 0.423261, 693: 0.418586, 694: 0.41358, 695: 0.408168, 696: 0.402457, 697: 0.39643, 698: 0.390089, 699: 0.3838, 700: 0.377583, 701: 0.371727, 702: 0.366197, 703: 0.361325, 704: 0.356994, 705: 0.3534, 706: 0.35055, 707: 0.348718, 708: 0.34784, 709: 0.34843, 710: 0.351169, 711: 0.356563, 712: 0.366194, 713: 0.382366, 714: 0.40619, 715: 0.43868, 716: 0.479573, 717: 0.526887, 718: 0.578248, 719: 0.631535, 720: 0.684205, 721: 0.737005, 722: 0.786793, 723: 0.829784, 724: 0.864626, 725: 0.892001, 726: 0.910156, 727: 0.92209, 728: 0.931429, 729: 0.939253, 730: 0.946419, 731: 0.951858, 732: 0.95663, 733: 0.960292, 734: 0.964199, 735: 0.967485, 736: 0.972219, 737: 0.979081, 738: 0.986926, 739: 0.996363, 740: 1.00795, 741: 1.02153, 742: 1.03542, 743: 1.05313, 744: 1.06964, 745: 1.08782, 746: 1.10721, 747: 1.12522, 748: 1.14365, 749: 1.1657, 750: 1.18563, 755: 1.26539, 760: 1.31896, 765: 1.35701, 770: 1.37019, 775: 1.36341, 780: 1.34366, 785: 1.3051, 790: 1.22001, 795: 1.11582, 800: 1.00023, 805: 0.858995, 810: 0.718907, 815: 0.612254, 820: 0.522227, 825: 0.446407, 830: 0.40046, 835: 0.374345, 840: 0.364812, 845: 0.365787, 850: 0.377143, 855: 0.397585, 860: 0.436042, 865: 0.502207, 870: 0.57513, 875: 0.651216, 880: 0.722488, 885: 0.779367, 890: 0.805025, 895: 0.817896, 900: 0.816485, 905: 0.808769, 910: 0.790315, 915: 0.762245, 920: 0.724613, 925: 0.668485, 930: 0.592628, 935: 0.512627, 940: 0.428181, 945: 0.347207, 950: 0.290741, 955: 0.267343, 960: 0.264663, 965: 0.28185, 970: 0.308604, 975: 0.334442, 980: 0.3528, 985: 0.359844, 990: 0.356687, 995: 0.347377, 1000: 0.335194, 1005: 0.317128, 1010: 0.296897, 1015: 0.272808, 1020: 0.248798, 1025: 0.235129, 1030: 0.236524, 1035: 0.24929, 1040: 0.2719, 1045: 0.301785, 1050: 0.329822, 1055: 0.350774, 1060: 0.367203, 1065: 0.380082, 1070: 0.387517, 1075: 0.387299, 1080: 0.376686, 1085: 0.349767, 1090: 0.323756, 1095: 0.311872, 1100: 0.311658, 1105: 0.322268, 1110: 0.348377, 1115: 0.374358, 1120: 0.386464, 1125: 0.387806, 1130: 0.383235, 1135: 0.365907, 1140: 0.334208, 1145: 0.292484, 1150: 0.250612, 1155: 0.212431, 1160: 0.18915, 1165: 0.183577, 1170: 0.196313, 1175: 0.220071, 1180: 0.25511, 1185: 0.291869, 1190: 0.327198, 1195: 0.35636, 1200: 0.37771, 1205: 0.387423, 1210: 0.391498, 1215: 0.393132, 1220: 0.391512, 1225: 0.385981, 1230: 0.373304, 1235: 0.343339, 1240: 0.299595, 1245: 0.251343, 1250: 0.206573, 1255: 0.169971, 1260: 0.154479, 1265: 0.15681, 1270: 0.169473, 1275: 0.185664, 1280: 0.203, 1285: 0.21796, 1290: 0.228841, 1295: 0.235226, 1300: 0.235444, 1305: 0.230251, 1310: 0.222322, 1315: 0.213362, 1320: 0.205636, 1325: 0.200172, 1330: 0.19834, 1335: 0.198702, 1340: 0.199882, 1345: 0.198961, 1350: 0.195454, 1355: 0.189032, 1360: 0.178689, 1365: 0.164065, 1370: 0.148891, 1375: 0.134623, 1380: 0.122504, 1385: 0.114258, 1390: 0.110911, 1395: 0.109797, 1400: 0.110721, 1405: 0.112381, 1410: 0.114253, 1415: 0.116692, 1420: 0.12041, 1425: 0.124333, 1430: 0.129417, 1435: 0.135085, 1440: 0.140138, 1445: 0.143831, 1450: 0.14615, 1455: 0.145844, 1460: 0.144362, 1465: 0.141454, 1470: 0.137294, 1475: 0.132031, 1480: 0.126615, 1485: 0.120918, 1490: 0.116031, 1495: 0.112028, 1500: 0.10891, 1510: 0.106722, 1520: 0.107942, 1530: 0.110229, 1540: 0.112451, 1550: 0.11421, 1560: 0.112, 1570: 0.105019, 1580: 0.0951883, 1590: 0.0864121, 1600: 0.0792436, 1610: 0.0749617, 1620: 0.0757943, 1630: 0.0836274, 1640: 0.0976192, 1650: 0.11395, 1660: 0.133978, 1670: 0.155646, 1680: 0.173368, 1690: 0.185174, 1700: 0.194281, 1710: 0.199011, 1720: 0.19957, 1730: 0.197797, 1740: 0.192264, 1750: 0.182691, 1760: 0.171151, 1770: 0.157979, 1780: 0.142565, 1790: 0.127862, 1800: 0.116737, 1810: 0.107672, 1820: 0.100207, 1830: 0.0949806, 1840: 0.090596, 1850: 0.0844898, 1860: 0.0764586, 1870: 0.0671839, 1880: 0.0581835, 1890: 0.0506826, 1900: 0.045132, 1910: 0.0414383, 1920: 0.0393019, 1930: 0.0380866, 1940: 0.0371196, 1950: 0.0362361, 1960: 0.0356708, 1970: 0.0358839, 1980: 0.0371406, 1990: 0.0396178, 2000: 0.0443609, 2010: 0.0523925, 2020: 0.0646338, 2030: 0.0790785, 2040: 0.0935998, 2050: 0.106421, 2060: 0.116104, 2070: 0.120838, 2080: 0.12249, 2090: 0.122679, 2100: 0.121959, 2110: 0.119903, 2120: 0.114391, 2130: 0.102786, 2140: 0.0878616, 2150: 0.0724014, 2160: 0.0570214, 2170: 0.0451608, 2180: 0.0397301, 2190: 0.0388756, 2200: 0.0411015, 2210: 0.0468659, 2220: 0.0563154, 2230: 0.0673934, 2240: 0.0781745, 2250: 0.0873406, 2260: 0.0938918, 2270: 0.0971102, 2280: 0.0991052, 2290: 0.103001, 2300: 0.107332, 2310: 0.111561, 2320: 0.115489, 2330: 0.119252, 2340: 0.120961, 2350: 0.121899, 2360: 0.122968, 2370: 0.123977, 2380: 0.124322, 2390: 0.123941, 2400: 0.123441, 2410: 0.122865, 2420: 0.121923, 2430: 0.12016, 2440: 0.117374, 2450: 0.113706, 2460: 0.109551, 2470: 0.105573, 2480: 0.101833, 2490: 0.098853, 2500: 0.0954546, 2510: 0.091301, 2520: 0.086259, 2530: 0.0811092, 2540: 0.0753193, 2550: 0.0702291, 2560: 0.0663915, 2570: 0.063688, 2580: 0.0618816, 2590: 0.0610321, 2600: 0.0605883, 2610: 0.0596732, 2620: 0.0583164, 2630: 0.0559203, 2640: 0.0526348, 2650: 0.0483173, 2660: 0.043775, 2670: 0.0393775, 2680: 0.0356954, 2690: 0.0328994, 2700: 0.0310209, 2710: 0.0297119, 2720: 0.0286835, 2730: 0.0279287, 2740: 0.027366, 2750: 0.0269391, 2760: 0.0266037, 2770: 0.0263411, 2780: 0.0261212, 2790: 0.0259356, 2800: 0.0257755, 2810: 0.0256377, 2820: 0.0255183, 2830: 0.0254089, 2840: 0.0253124, 2850: 0.0252254, 2860: 0.0251465, 2870: 0.0250729, 2880: 0.0250092, 2890: 0.0249468, 2900: 0.02489, 2910: 0.0248317, 2920: 0.0247751, 2930: 0.0247226, 2940: 0.0246719, 2950: 0.0246285, 2960: 0.0245846, 2970: 0.0245458, 2980: 0.0245013, 2990: 0.0244647, 3000: 0.0244215, 3010: 0.0243939, 3020: 0.0243607, 3030: 0.0243315, 3040: 0.0243047, 3050: 0.0242801, 3060: 0.0242532, 3070: 0.0242322, 3080: 0.0242138, 3090: 0.0241976, 3100: 0.0241873, 3110: 0.0241825, 3120: 0.0241759, 3130: 0.0242599, 3140: 0.0242658, 3150: 0.0242811, 3160: 0.0242964, 3170: 0.0243276, 3180: 0.02428, 3190: 0.0243231, 3200: 0.0243752, 3210: 0.0243563, 3220: 0.0244374, 3230: 0.0245404, 3240: 0.0246564, 3250: 0.0247244, 3260: 0.0249002, 3270: 0.0250399, 3280: 0.0252497, 3290: 0.0255003, 3300: 0.0261119, 3310: 0.0269081, 3320: 0.0279178, 3330: 0.0291109, 3340: 0.030746, 3350: 0.0325894, 3360: 0.0344811, 3370: 0.0362335, 3380: 0.0377829, 3390: 0.0389561, 3400: 0.0395941, 3410: 0.0399406, 3420: 0.0401344, 3430: 0.0402577, 3440: 0.0402185, 3450: 0.040147, 3460: 0.0400418, 3470: 0.0398606, 3480: 0.0395564, 3490: 0.0391152, 3500: 0.038453, 3510: 0.0375381, 3520: 0.0363568, 3530: 0.03517, 3540: 0.033665, 3550: 0.0321828, 3560: 0.0307645, 3570: 0.0297161, 3580: 0.0285351, 3590: 0.027726, 3600: 0.0270602, 3610: 0.0265575, 3620: 0.0259773, 3630: 0.0255624, 3640: 0.0252476, 3650: 0.0249862, 3660: 0.0247804, 3670: 0.0245983, 3680: 0.0245229, 3690: 0.0244514, 3700: 0.024502, 3710: 0.0245766, 3720: 0.0247042, 3730: 0.0247298, 3740: 0.0249074, 3750: 0.0250171, 3760: 0.0250245, 3770: 0.0250456, 3780: 0.0251979, 3790: 0.0251969, 3800: 0.0252219, 3810: 0.0254388, 3820: 0.0256844, 3830: 0.0259785, 3840: 0.026412, 3850: 0.026922, 3860: 0.0275029, 3870: 0.028386, 3880: 0.0292716, 3890: 0.0303173, 3900: 0.0315639, 3910: 0.0329271, 3920: 0.0341149, 3930: 0.0353575, 3940: 0.036412, 3950: 0.037228, 3960: 0.0378001, 3970: 0.0382147, 3980: 0.0384997, 3990: 0.0387017, 4000: 0.0388211, 4010: 0.038906, 4020: 0.0389603, 4030: 0.0389912, 4040: 0.0390058, 4050: 0.0390133, 4060: 0.0390062, 4070: 0.0389872, 4080: 0.0389577, 4090: 0.03891, 4100: 0.0388397, 4110: 0.0387622, 4120: 0.0386608, 4130: 0.0385331, 4140: 0.0383696, 4150: 0.0381724, 4160: 0.0379378, 4170: 0.0376715, 4180: 0.037347, 4190: 0.0369816, 4200: 0.0365576, 4210: 0.03599, 4220: 0.0352767, 4230: 0.0343861, 4240: 0.0332455, 4250: 0.0318597, 4260: 0.0306251, 4270: 0.0294039, 4280: 0.0284635, 4290: 0.0277156, 4300: 0.0270194, 4310: 0.0262745, 4320: 0.0256338, 4330: 0.0250765, 4340: 0.0244182, 4350: 0.0240475, 4360: 0.0237215, 4370: 0.023445, 4380: 0.0230438, 4390: 0.022854, 4400: 0.0226491, 4410: 0.0224895, 4420: 0.022324, 4430: 0.0222616, 4440: 0.0221389, 4450: 0.0220306, 4460: 0.0219197, 4470: 0.0218271, 4480: 0.0216521, 4490: 0.0215581, 4500: 0.0214752, 4510: 0.0213527, 4520: 0.0212896, 4530: 0.0212215, 4540: 0.0211635, 4550: 0.0211136, 4560: 0.0210619, 4570: 0.0210158, 4580: 0.0209775, 4590: 0.0209418, 4600: 0.0208939, 4610: 0.0208579, 4620: 0.0208211, 4630: 0.0207267, 4640: 0.0206556, 4650: 0.0206256, 4660: 0.0205952, 4670: 0.0205285, 4680: 0.0205245, 4690: 0.0205037, 4700: 0.0204501, 4710: 0.0204292, 4720: 0.0204063, 4730: 0.0203814, 4740: 0.0203573, 4750: 0.0203569, 4760: 0.0203292, 4770: 0.0203031, 4780: 0.0202828, 4790: 0.0202691, 4800: 0.0202295, 4810: 0.0202325, 4820: 0.0202179, 4830: 0.0201869, 4840: 0.0201735, 4850: 0.0201557, 4860: 0.0201271, 4870: 0.0201217, 4880: 0.020139, 4890: 0.0201408, 4900: 0.0201263, 4910: 0.0201344, 4920: 0.0201144, 4930: 0.0200872, 4940: 0.02004, 4950: 0.0200377, 4960: 0.0199889, 4970: 0.019981, 4980: 0.0199691, 4990: 0.0199627, 5000: 0.0199461, 5010: 0.0199469, 5020: 0.0199321, 5030: 0.0199414, 5040: 0.0199499, 5050: 0.0199341, 5060: 0.0199509, 5070: 0.0199614, 5080: 0.019928, 5090: 0.0198951, 5100: 0.0198708, 5110: 0.0198357, 5120: 0.0198273, 5130: 0.0198197, 5140: 0.0198214, 5150: 0.0198269, 5160: 0.019824, 5170: 0.0198176, 5180: 0.0198122, 5190: 0.0198004, 5200: 0.0197561, 5210: 0.0197486, 5220: 0.0197207, 5230: 0.0197131, 5240: 0.0197059, 5250: 0.0197401, 5260: 0.0197319, 5270: 0.0197288, 5280: 0.0197423, 5290: 0.0197326, 5300: 0.0197279, 5310: 0.0197174, 5320: 0.019634, 5330: 0.0196041, 5340: 0.0196151, 5350: 0.0196071, 5360: 0.0196056, 5370: 0.0196879, 5380: 0.0197023, 5390: 0.0196811, 5400: 0.0196905, 5410: 0.019682, 5420: 0.0196635, 5430: 0.0196452, 5440: 0.019644, 5450: 0.0196237, 5460: 0.0196301, 5470: 0.0196164, 5480: 0.0196106, 5490: 0.0196193, 5500: 0.0196216, 5510: 0.0195482, 5520: 0.0195509, 5530: 0.0195527, 5540: 0.0195379, 5550: 0.0194855, 5560: 0.019495, 5570: 0.0194953, 5580: 0.0195062, 5590: 0.0195198, 5600: 0.0195596, 5610: 0.0196199, 5620: 0.0196319, 5630: 0.019615, 5640: 0.0195994, 5650: 0.0196004, 5660: 0.0195892, 5670: 0.0195757, 5680: 0.019535, 5690: 0.0195328, 5700: 0.0194828, 5710: 0.0194835, 5720: 0.0194933, 5730: 0.0195301, 5740: 0.019541, 5750: 0.0196072, 5760: 0.0195898, 5770: 0.0195776, 5780: 0.019577, 5790: 0.0195701, 5800: 0.019561, 5810: 0.0195859, 5820: 0.0195333, 5830: 0.0195407, 5840: 0.0195388, 5850: 0.0195405, 5860: 0.0195427, 5870: 0.0195802, 5880: 0.0195973, 5890: 0.0196223, 5900: 0.0196374, 5910: 0.0196587, 5920: 0.0197026, 5930: 0.0197217, 5940: 0.0197334, 5950: 0.0197592, 5960: 0.0197983, 5970: 0.0198259, 5980: 0.0198554, 5990: 0.0198899, 6000: 0.0199243}
observed_dielectron_03={250: 7.88035, 251: 7.22354, 252: 6.56673, 253: 6.02535, 254: 5.66352, 255: 5.49899, 256: 5.49519, 257: 5.59176, 258: 5.7648, 259: 6.01391, 260: 6.27284, 261: 6.51661, 262: 6.78728, 263: 6.93878, 264: 7.0543, 265: 7.01765, 266: 6.94602, 267: 6.71223, 268: 6.50385, 269: 6.17234, 270: 5.90364, 271: 5.57285, 272: 5.28855, 273: 4.96011, 274: 4.69084, 275: 4.3945, 276: 4.107, 277: 3.84436, 278: 3.61678, 279: 3.3984, 280: 3.21443, 281: 3.04834, 282: 2.90679, 283: 2.81347, 284: 2.76195, 285: 2.75752, 286: 2.78137, 287: 2.82609, 288: 2.87045, 289: 2.928, 290: 2.98359, 291: 3.07183, 292: 3.15657, 293: 3.25098, 294: 3.28879, 295: 3.31135, 296: 3.28506, 297: 3.22447, 298: 3.12159, 299: 3.02327, 300: 2.90758, 301: 2.78249, 302: 2.6883, 303: 2.63633, 304: 2.61135, 305: 2.61208, 306: 2.68389, 307: 2.79291, 308: 2.91942, 309: 3.11061, 310: 3.3371, 311: 3.57288, 312: 3.81493, 313: 4.0686, 314: 4.31325, 315: 4.53753, 316: 4.7337, 317: 4.90315, 318: 5.03048, 319: 5.11144, 320: 5.17655, 321: 5.21179, 322: 5.22335, 323: 5.21063, 324: 5.18381, 325: 5.12952, 326: 5.06477, 327: 4.98213, 328: 4.90223, 329: 4.80532, 330: 4.7197, 331: 4.62951, 332: 4.53593, 333: 4.4512, 334: 4.37522, 335: 4.29533, 336: 4.22144, 337: 4.15678, 338: 4.09031, 339: 4.02929, 340: 3.97162, 341: 3.91948, 342: 3.87261, 343: 3.83375, 344: 3.79498, 345: 3.76211, 346: 3.73267, 347: 3.7066, 348: 3.68425, 349: 3.66994, 350: 3.66469, 351: 3.67383, 352: 3.69837, 353: 3.73791, 354: 3.79688, 355: 3.87005, 356: 3.95193, 357: 4.03906, 358: 4.12193, 359: 4.20302, 360: 4.27699, 361: 4.34312, 362: 4.40101, 363: 4.45577, 364: 4.50031, 365: 4.53988, 366: 4.57962, 367: 4.60622, 368: 4.6278, 369: 4.64273, 370: 4.64908, 371: 4.63951, 372: 4.62817, 373: 4.60688, 374: 4.57489, 375: 4.53313, 376: 4.48477, 377: 4.43115, 378: 4.37343, 379: 4.31597, 380: 4.26556, 381: 4.22425, 382: 4.19257, 383: 4.17754, 384: 4.16271, 385: 4.16267, 386: 4.15763, 387: 4.14861, 388: 4.12083, 389: 4.08778, 390: 4.04544, 391: 3.99189, 392: 3.94181, 393: 3.89258, 394: 3.86691, 395: 3.84329, 396: 3.84847, 397: 3.85742, 398: 3.91231, 399: 3.95773, 400: 4.01489, 401: 4.06772, 402: 4.12576, 403: 4.15063, 404: 4.1771, 405: 4.17554, 406: 4.17034, 407: 4.14994, 408: 4.11836, 409: 4.07361, 410: 4.04114, 411: 3.98031, 412: 3.91523, 413: 3.8492, 414: 3.78602, 415: 3.70682, 416: 3.65944, 417: 3.60716, 418: 3.56999, 419: 3.53968, 420: 3.5161, 421: 3.47866, 422: 3.44771, 423: 3.40218, 424: 3.34483, 425: 3.28049, 426: 3.20498, 427: 3.11589, 428: 3.01189, 429: 2.89667, 430: 2.77637, 431: 2.65312, 432: 2.5267, 433: 2.39687, 434: 2.2738, 435: 2.15559, 436: 2.04605, 437: 1.96107, 438: 1.8942, 439: 1.84283, 440: 1.79336, 441: 1.75399, 442: 1.71513, 443: 1.67577, 444: 1.64011, 445: 1.61959, 446: 1.61278, 447: 1.60163, 448: 1.61322, 449: 1.61756, 450: 1.6315, 451: 1.62847, 452: 1.63228, 453: 1.62549, 454: 1.62263, 455: 1.60714, 456: 1.60197, 457: 1.59053, 458: 1.56228, 459: 1.52839, 460: 1.49571, 461: 1.44853, 462: 1.39701, 463: 1.34367, 464: 1.29829, 465: 1.24645, 466: 1.19955, 467: 1.15757, 468: 1.12718, 469: 1.09775, 470: 1.07782, 471: 1.06441, 472: 1.05542, 473: 1.05594, 474: 1.05935, 475: 1.06879, 476: 1.07985, 477: 1.09696, 478: 1.11482, 479: 1.13328, 480: 1.14991, 481: 1.1622, 482: 1.17234, 483: 1.18059, 484: 1.18451, 485: 1.18129, 486: 1.182, 487: 1.17851, 488: 1.16985, 489: 1.16007, 490: 1.15391, 491: 1.14442, 492: 1.13946, 493: 1.13804, 494: 1.14118, 495: 1.1375, 496: 1.14049, 497: 1.15423, 498: 1.17367, 499: 1.19752, 500: 1.22881, 501: 1.25747, 502: 1.27405, 503: 1.29309, 504: 1.31416, 505: 1.33643, 506: 1.35876, 507: 1.38084, 508: 1.38877, 509: 1.39331, 510: 1.39343, 511: 1.38787, 512: 1.37443, 513: 1.36071, 514: 1.33815, 515: 1.31722, 516: 1.30206, 517: 1.29017, 518: 1.27512, 519: 1.25681, 520: 1.24394, 521: 1.22615, 522: 1.21225, 523: 1.21032, 524: 1.21255, 525: 1.21121, 526: 1.21585, 527: 1.21864, 528: 1.23249, 529: 1.25638, 530: 1.28135, 531: 1.31864, 532: 1.36066, 533: 1.4, 534: 1.44609, 535: 1.49714, 536: 1.53594, 537: 1.57767, 538: 1.61834, 539: 1.649, 540: 1.67546, 541: 1.69982, 542: 1.72094, 543: 1.74149, 544: 1.75819, 545: 1.77234, 546: 1.78943, 547: 1.8036, 548: 1.8151, 549: 1.82983, 550: 1.84272, 551: 1.85479, 552: 1.87043, 553: 1.87406, 554: 1.88077, 555: 1.88677, 556: 1.88817, 557: 1.8865, 558: 1.89095, 559: 1.88395, 560: 1.87681, 561: 1.86237, 562: 1.8477, 563: 1.82462, 564: 1.80166, 565: 1.77223, 566: 1.73639, 567: 1.69168, 568: 1.64423, 569: 1.59584, 570: 1.53859, 571: 1.49259, 572: 1.44057, 573: 1.39152, 574: 1.34622, 575: 1.30461, 576: 1.25965, 577: 1.23369, 578: 1.20463, 579: 1.17654, 580: 1.1649, 581: 1.15435, 582: 1.14479, 583: 1.14466, 584: 1.15455, 585: 1.16188, 586: 1.19009, 587: 1.21529, 588: 1.25398, 589: 1.29872, 590: 1.35665, 591: 1.41219, 592: 1.47372, 593: 1.52718, 594: 1.57496, 595: 1.60884, 596: 1.63694, 597: 1.65714, 598: 1.67891, 599: 1.68824, 600: 1.7004, 601: 1.7009, 602: 1.70355, 603: 1.69398, 604: 1.68745, 605: 1.66878, 606: 1.65333, 607: 1.62885, 608: 1.59945, 609: 1.56038, 610: 1.52491, 611: 1.47654, 612: 1.42181, 613: 1.37279, 614: 1.32431, 615: 1.27529, 616: 1.23176, 617: 1.19468, 618: 1.16159, 619: 1.13588, 620: 1.10969, 621: 1.08939, 622: 1.07571, 623: 1.05871, 624: 1.04517, 625: 1.03336, 626: 1.02633, 627: 1.0156, 628: 1.0117, 629: 1.00562, 630: 1.00711, 631: 1.00661, 632: 1.00731, 633: 1.00398, 634: 1.00046, 635: 0.990087, 636: 0.978004, 637: 0.964746, 638: 0.953291, 639: 0.937728, 640: 0.91943, 641: 0.898228, 642: 0.875239, 643: 0.846845, 644: 0.817112, 645: 0.789216, 646: 0.759465, 647: 0.729503, 648: 0.700347, 649: 0.671924, 650: 0.643853, 651: 0.618976, 652: 0.596434, 653: 0.576315, 654: 0.558783, 655: 0.54376, 656: 0.531161, 657: 0.520692, 658: 0.512322, 659: 0.505941, 660: 0.501314, 661: 0.498521, 662: 0.497661, 663: 0.498106, 664: 0.500095, 665: 0.503275, 666: 0.507458, 667: 0.512362, 668: 0.518185, 669: 0.524338, 670: 0.530805, 671: 0.537095, 672: 0.543294, 673: 0.548856, 674: 0.553817, 675: 0.558038, 676: 0.561421, 677: 0.563805, 678: 0.565411, 679: 0.56606, 680: 0.565952, 681: 0.565066, 682: 0.563696, 683: 0.56149, 684: 0.558844, 685: 0.555655, 686: 0.552344, 687: 0.548703, 688: 0.544935, 689: 0.541007, 690: 0.536959, 691: 0.532774, 692: 0.528439, 693: 0.524182, 694: 0.519958, 695: 0.515931, 696: 0.512028, 697: 0.50825, 698: 0.504757, 699: 0.501619, 700: 0.498976, 701: 0.496763, 702: 0.495218, 703: 0.49442, 704: 0.494495, 705: 0.495514, 706: 0.497851, 707: 0.501631, 708: 0.507079, 709: 0.514512, 710: 0.524634, 711: 0.537491, 712: 0.553844, 713: 0.574529, 714: 0.59994, 715: 0.630186, 716: 0.665727, 717: 0.705834, 718: 0.74957, 719: 0.796353, 720: 0.844935, 721: 0.895007, 722: 0.946413, 723: 0.996351, 724: 1.04469, 725: 1.08939, 726: 1.12864, 727: 1.16171, 728: 1.19075, 729: 1.2171, 730: 1.23834, 731: 1.26109, 732: 1.27977, 733: 1.2977, 734: 1.31682, 735: 1.33477, 736: 1.35034, 737: 1.369, 738: 1.38824, 739: 1.40454, 740: 1.42781, 741: 1.44973, 742: 1.47097, 743: 1.49254, 744: 1.51429, 745: 1.53629, 746: 1.55837, 747: 1.58091, 748: 1.60417, 749: 1.62492, 750: 1.64151, 755: 1.70877, 760: 1.7627, 765: 1.79598, 770: 1.81392, 775: 1.81081, 780: 1.7862, 785: 1.73343, 790: 1.64661, 795: 1.52892, 800: 1.39419, 805: 1.23467, 810: 1.06794, 815: 0.9217, 820: 0.793134, 825: 0.686373, 830: 0.613861, 835: 0.573008, 840: 0.55287, 845: 0.5541, 850: 0.568331, 855: 0.598971, 860: 0.648016, 865: 0.724424, 870: 0.801207, 875: 0.883847, 880: 0.956477, 885: 1.01037, 890: 1.03577, 895: 1.05033, 900: 1.05163, 905: 1.04605, 910: 1.02267, 915: 0.987068, 920: 0.932756, 925: 0.857011, 930: 0.766251, 935: 0.669359, 940: 0.574833, 945: 0.494673, 950: 0.433799, 955: 0.398876, 960: 0.390726, 965: 0.397053, 970: 0.413079, 975: 0.433084, 980: 0.445556, 985: 0.450679, 990: 0.449909, 995: 0.441825, 1000: 0.426425, 1005: 0.40729, 1010: 0.385167, 1015: 0.362481, 1020: 0.341752, 1025: 0.331124, 1030: 0.332109, 1035: 0.347373, 1040: 0.370167, 1045: 0.398769, 1050: 0.425602, 1055: 0.448564, 1060: 0.464966, 1065: 0.472953, 1070: 0.474738, 1075: 0.468004, 1080: 0.454088, 1085: 0.43265, 1090: 0.414438, 1095: 0.403014, 1100: 0.40131, 1105: 0.409949, 1110: 0.424676, 1115: 0.437957, 1120: 0.445937, 1125: 0.446191, 1130: 0.43623, 1135: 0.415162, 1140: 0.386639, 1145: 0.353148, 1150: 0.320308, 1155: 0.294223, 1160: 0.281571, 1165: 0.281341, 1170: 0.292532, 1175: 0.313777, 1180: 0.342141, 1185: 0.371218, 1190: 0.398852, 1195: 0.422405, 1200: 0.439041, 1205: 0.447593, 1210: 0.45064, 1215: 0.449461, 1220: 0.443142, 1225: 0.43012, 1230: 0.40955, 1235: 0.378291, 1240: 0.340971, 1245: 0.303797, 1250: 0.271178, 1255: 0.246853, 1260: 0.235478, 1265: 0.235171, 1270: 0.240274, 1275: 0.249969, 1280: 0.261338, 1285: 0.263024, 1290: 0.270019, 1295: 0.27529, 1300: 0.275909, 1305: 0.273956, 1310: 0.279197, 1315: 0.274859, 1320: 0.268805, 1325: 0.264191, 1330: 0.258746, 1335: 0.254383, 1340: 0.248737, 1345: 0.243243, 1350: 0.235408, 1355: 0.22636, 1360: 0.214613, 1365: 0.20134, 1370: 0.187514, 1375: 0.175421, 1380: 0.164887, 1385: 0.156657, 1390: 0.152058, 1395: 0.150261, 1400: 0.149493, 1405: 0.150464, 1410: 0.15183, 1415: 0.154583, 1420: 0.157217, 1425: 0.160767, 1430: 0.16421, 1435: 0.168442, 1440: 0.171459, 1445: 0.173828, 1450: 0.174665, 1455: 0.174456, 1460: 0.172966, 1465: 0.170359, 1470: 0.166788, 1475: 0.162554, 1480: 0.157336, 1485: 0.153054, 1490: 0.148401, 1495: 0.144656, 1500: 0.141854, 1510: 0.139736, 1520: 0.13806, 1530: 0.137816, 1540: 0.138158, 1550: 0.136095, 1560: 0.132231, 1570: 0.126462, 1580: 0.119253, 1590: 0.111915, 1600: 0.107071, 1610: 0.105243, 1620: 0.108368, 1630: 0.117769, 1640: 0.132878, 1650: 0.152716, 1660: 0.17446, 1670: 0.195859, 1680: 0.213786, 1690: 0.225542, 1700: 0.233747, 1710: 0.238087, 1720: 0.238843, 1730: 0.235173, 1740: 0.23111, 1750: 0.222566, 1760: 0.211373, 1770: 0.197982, 1780: 0.18438, 1790: 0.16814, 1800: 0.153671, 1810: 0.140655, 1820: 0.128727, 1830: 0.118507, 1840: 0.109987, 1850: 0.100413, 1860: 0.0903983, 1870: 0.0807739, 1880: 0.0715118, 1890: 0.0636221, 1900: 0.0574707, 1910: 0.0530129, 1920: 0.0500297, 1930: 0.0480824, 1940: 0.0468219, 1950: 0.0461384, 1960: 0.0461478, 1970: 0.0469621, 1980: 0.0489378, 1990: 0.0526192, 2000: 0.0584613, 2010: 0.0669072, 2020: 0.0776424, 2030: 0.0904155, 2040: 0.102335, 2050: 0.113164, 2060: 0.120938, 2070: 0.125639, 2080: 0.127205, 2090: 0.1275, 2100: 0.125617, 2110: 0.122211, 2120: 0.115802, 2130: 0.106652, 2140: 0.0952895, 2150: 0.0834774, 2160: 0.072804, 2170: 0.0651652, 2180: 0.0609037, 2190: 0.0611362, 2200: 0.0651851, 2210: 0.0726584, 2220: 0.0830123, 2230: 0.0947348, 2240: 0.105953, 2250: 0.115809, 2260: 0.123878, 2270: 0.129943, 2280: 0.135235, 2290: 0.140047, 2300: 0.145535, 2310: 0.15045, 2320: 0.15505, 2330: 0.157581, 2340: 0.160746, 2350: 0.162434, 2360: 0.163412, 2370: 0.164011, 2380: 0.165503, 2390: 0.165203, 2400: 0.164362, 2410: 0.165374, 2420: 0.163633, 2430: 0.161302, 2440: 0.158443, 2450: 0.1551, 2460: 0.149149, 2470: 0.145087, 2480: 0.14063, 2490: 0.135644, 2500: 0.130198, 2510: 0.124437, 2520: 0.118277, 2530: 0.112136, 2540: 0.106033, 2550: 0.10046, 2560: 0.0951747, 2570: 0.0900737, 2580: 0.0853863, 2590: 0.0814533, 2600: 0.0777016, 2610: 0.0740619, 2620: 0.070906, 2630: 0.0673386, 2640: 0.0634088, 2650: 0.0588318, 2660: 0.0544105, 2670: 0.0499597, 2680: 0.0459912, 2690: 0.0422943, 2700: 0.0397845, 2710: 0.0376394, 2720: 0.0359097, 2730: 0.0345312, 2740: 0.0337235, 2750: 0.0328066, 2760: 0.0320569, 2770: 0.0314275, 2780: 0.0308983, 2790: 0.0304383, 2800: 0.0300533, 2810: 0.0297098, 2820: 0.0294089, 2830: 0.0291409, 2840: 0.0289086, 2850: 0.0286809, 2860: 0.0284802, 2870: 0.0282921, 2880: 0.0281353, 2890: 0.0279728, 2900: 0.0278407, 2910: 0.0277164, 2920: 0.0275884, 2930: 0.0274939, 2940: 0.0274171, 2950: 0.0273441, 2960: 0.0272705, 2970: 0.0272549, 2980: 0.0271917, 2990: 0.0271365, 3000: 0.0271072, 3010: 0.0270872, 3020: 0.0270377, 3030: 0.027023, 3040: 0.0270178, 3050: 0.0270075, 3060: 0.0270087, 3070: 0.0270326, 3080: 0.0270605, 3090: 0.0269323, 3100: 0.0269682, 3110: 0.0270067, 3120: 0.0270586, 3130: 0.0271103, 3140: 0.0273362, 3150: 0.0274163, 3160: 0.0273795, 3170: 0.0273378, 3180: 0.0273538, 3190: 0.027406, 3200: 0.0274415, 3210: 0.0276583, 3220: 0.0280027, 3230: 0.0282549, 3240: 0.0285576, 3250: 0.0289438, 3260: 0.0295457, 3270: 0.0300291, 3280: 0.0308473, 3290: 0.0318008, 3300: 0.032939, 3310: 0.0339319, 3320: 0.0351537, 3330: 0.0363595, 3340: 0.0373972, 3350: 0.0384437, 3360: 0.0394754, 3370: 0.0403375, 3380: 0.0409829, 3390: 0.0415573, 3400: 0.041892, 3410: 0.0421378, 3420: 0.0423449, 3430: 0.0424505, 3440: 0.0425278, 3450: 0.0425505, 3460: 0.0424231, 3470: 0.0423346, 3480: 0.0421949, 3490: 0.0420109, 3500: 0.0417527, 3510: 0.0414355, 3520: 0.0409291, 3530: 0.0403332, 3540: 0.0396671, 3550: 0.0388297, 3560: 0.0378532, 3570: 0.0369531, 3580: 0.0359058, 3590: 0.035196, 3600: 0.0345113, 3610: 0.0341794, 3620: 0.0337398, 3630: 0.0334743, 3640: 0.0330805, 3650: 0.0327676, 3660: 0.0321792, 3670: 0.0317437, 3680: 0.0317075, 3690: 0.0314724, 3700: 0.0315213, 3710: 0.0316905, 3720: 0.0318667, 3730: 0.03175, 3740: 0.0318439, 3750: 0.0319593, 3760: 0.0320987, 3770: 0.0323715, 3780: 0.0326827, 3790: 0.0328145, 3800: 0.0330918, 3810: 0.0334399, 3820: 0.0338983, 3830: 0.0344012, 3840: 0.0351446, 3850: 0.0356821, 3860: 0.0363183, 3870: 0.0367628, 3880: 0.0372259, 3890: 0.0376224, 3900: 0.0379818, 3910: 0.038314, 3920: 0.0386023, 3930: 0.0388541, 3940: 0.0390644, 3950: 0.039236, 3960: 0.0393677, 3970: 0.0394853, 3980: 0.0395726, 3990: 0.0396319, 4000: 0.0396756, 4010: 0.0397104, 4020: 0.0397167, 4030: 0.0397097, 4040: 0.0396918, 4050: 0.0396589, 4060: 0.0396199, 4070: 0.0395705, 4080: 0.0395194, 4090: 0.0394747, 4100: 0.0394013, 4110: 0.0393056, 4120: 0.0391966, 4130: 0.0390713, 4140: 0.0389075, 4150: 0.0387451, 4160: 0.0385756, 4170: 0.0383896, 4180: 0.0381796, 4190: 0.0379656, 4200: 0.0377195, 4210: 0.0374496, 4220: 0.0371599, 4230: 0.0368286, 4240: 0.0364807, 4250: 0.0361089, 4260: 0.0357148, 4270: 0.0352587, 4280: 0.0347298, 4290: 0.0342225, 4300: 0.0336837, 4310: 0.0331012, 4320: 0.032504, 4330: 0.0319508, 4340: 0.0312065, 4350: 0.0305823, 4360: 0.0301517, 4370: 0.0297709, 4380: 0.0292623, 4390: 0.0287812, 4400: 0.0283375, 4410: 0.0277227, 4420: 0.0271497, 4430: 0.026748, 4440: 0.0264706, 4450: 0.0260966, 4460: 0.0258214, 4470: 0.0254708, 4480: 0.0251674, 4490: 0.0248817, 4500: 0.0246301, 4510: 0.0243807, 4520: 0.0243407, 4530: 0.0241038, 4540: 0.0239129, 4550: 0.0237732, 4560: 0.0235993, 4570: 0.0233282, 4580: 0.0232292, 4590: 0.0231274, 4600: 0.0229749, 4610: 0.0228348, 4620: 0.0226859, 4630: 0.0225792, 4640: 0.0225498, 4650: 0.0224304, 4660: 0.0223342, 4670: 0.0222437, 4680: 0.0221428, 4690: 0.0219633, 4700: 0.021883, 4710: 0.0217913, 4720: 0.0217063, 4730: 0.0216309, 4740: 0.021568, 4750: 0.0215035, 4760: 0.021447, 4770: 0.0213861, 4780: 0.0213271, 4790: 0.0212355, 4800: 0.0211724, 4810: 0.0211246, 4820: 0.0210857, 4830: 0.0209707, 4840: 0.0209145, 4850: 0.0208505, 4860: 0.0207684, 4870: 0.0207228, 4880: 0.0207615, 4890: 0.0207376, 4900: 0.020704, 4910: 0.0206632, 4920: 0.0206331, 4930: 0.0205694, 4940: 0.0205452, 4950: 0.0205627, 4960: 0.0205478, 4970: 0.0204916, 4980: 0.0204491, 4990: 0.0204539, 5000: 0.0203778, 5010: 0.0203642, 5020: 0.0203513, 5030: 0.0203525, 5040: 0.0203021, 5050: 0.0202977, 5060: 0.0202728, 5070: 0.0202502, 5080: 0.0202643, 5090: 0.0202037, 5100: 0.0202159, 5110: 0.0202056, 5120: 0.0201895, 5130: 0.0201435, 5140: 0.0201732, 5150: 0.0200874, 5160: 0.0200736, 5170: 0.0200378, 5180: 0.0200291, 5190: 0.0200214, 5200: 0.0200569, 5210: 0.0200725, 5220: 0.0200686, 5230: 0.020055, 5240: 0.0200521, 5250: 0.020049, 5260: 0.020007, 5270: 0.0200235, 5280: 0.0200201, 5290: 0.0200132, 5300: 0.0200048, 5310: 0.0200113, 5320: 0.0200225, 5330: 0.020013, 5340: 0.0199877, 5350: 0.0199845, 5360: 0.0199655, 5370: 0.0199436, 5380: 0.0199437, 5390: 0.0198684, 5400: 0.0198796, 5410: 0.0198878, 5420: 0.0199055, 5430: 0.0199008, 5440: 0.0200024, 5450: 0.019981, 5460: 0.0199935, 5470: 0.0199674, 5480: 0.0199792, 5490: 0.0199774, 5500: 0.0199992, 5510: 0.0199982, 5520: 0.0200034, 5530: 0.0199846, 5540: 0.0199636, 5550: 0.0199373, 5560: 0.0199237, 5570: 0.0199383, 5580: 0.0199462, 5590: 0.0199077, 5600: 0.0199296, 5610: 0.0199289, 5620: 0.0199125, 5630: 0.0198579, 5640: 0.0199049, 5650: 0.0198875, 5660: 0.0198904, 5670: 0.0198979, 5680: 0.0199523, 5690: 0.01997, 5700: 0.0199262, 5710: 0.0199353, 5720: 0.0199391, 5730: 0.0199475, 5740: 0.0199374, 5750: 0.019994, 5760: 0.0200047, 5770: 0.0200248, 5780: 0.0200392, 5790: 0.0200569, 5800: 0.0200756, 5810: 0.0200887, 5820: 0.02009, 5830: 0.0200897, 5840: 0.0201177, 5850: 0.0201406, 5860: 0.02016, 5870: 0.0201994, 5880: 0.0202874, 5890: 0.0203178, 5900: 0.0203609, 5910: 0.0204005, 5920: 0.0204336, 5930: 0.0204502, 5940: 0.0204916, 5950: 0.02054, 5960: 0.0206323, 5970: 0.0207193, 5980: 0.0207964, 5990: 0.0208976, 6000: 0.0209989}
observed_dielectron_06={250: 11.207, 251: 10.6521, 252: 10.0971, 253: 9.60718, 254: 9.21691, 255: 8.99573, 256: 8.84064, 257: 8.73756, 258: 8.76959, 259: 8.84901, 260: 8.85389, 261: 9.01192, 262: 9.14422, 263: 9.15354, 264: 9.16513, 265: 9.07535, 266: 8.94042, 267: 8.7655, 268: 8.41384, 269: 8.04588, 270: 7.69927, 271: 7.28379, 272: 6.79802, 273: 6.45065, 274: 6.08868, 275: 5.85073, 276: 5.49645, 277: 5.23783, 278: 5.00669, 279: 4.80464, 280: 4.52508, 281: 4.36208, 282: 4.2736, 283: 4.1755, 284: 4.14199, 285: 4.09821, 286: 4.09714, 287: 4.03099, 288: 4.02285, 289: 4.01031, 290: 4.06141, 291: 4.0938, 292: 4.16591, 293: 4.22542, 294: 4.23592, 295: 4.21658, 296: 4.21816, 297: 4.15148, 298: 4.10211, 299: 4.04628, 300: 4.03646, 301: 3.96181, 302: 3.97511, 303: 3.96942, 304: 4.02561, 305: 4.09035, 306: 4.18947, 307: 4.30004, 308: 4.46094, 309: 4.66431, 310: 4.86946, 311: 5.12347, 312: 5.42126, 313: 5.69807, 314: 5.92371, 315: 6.17956, 316: 6.40992, 317: 6.56892, 318: 6.72382, 319: 6.87647, 320: 6.99136, 321: 7.05243, 322: 7.10534, 323: 7.14731, 324: 7.15826, 325: 7.13333, 326: 7.118, 327: 7.08152, 328: 7.02418, 329: 6.95, 330: 6.87564, 331: 6.78854, 332: 6.70886, 333: 6.61283, 334: 6.52594, 335: 6.44272, 336: 6.36018, 337: 6.28035, 338: 6.21473, 339: 6.1519, 340: 6.088, 341: 6.03026, 342: 5.97812, 343: 5.9266, 344: 5.89058, 345: 5.86217, 346: 5.84259, 347: 5.82952, 348: 5.8341, 349: 5.8417, 350: 5.85979, 351: 5.88887, 352: 5.93072, 353: 5.98278, 354: 6.04392, 355: 6.11337, 356: 6.18787, 357: 6.26569, 358: 6.34537, 359: 6.42307, 360: 6.49826, 361: 6.56927, 362: 6.63627, 363: 6.69352, 364: 6.7462, 365: 6.79057, 366: 6.82663, 367: 6.85396, 368: 6.87699, 369: 6.88582, 370: 6.89059, 371: 6.88732, 372: 6.8754, 373: 6.85017, 374: 6.827, 375: 6.80288, 376: 6.7743, 377: 6.74209, 378: 6.73288, 379: 6.69719, 380: 6.65238, 381: 6.61005, 382: 6.59201, 383: 6.52697, 384: 6.48819, 385: 6.45045, 386: 6.39751, 387: 6.33497, 388: 6.30494, 389: 6.26511, 390: 6.22544, 391: 6.20032, 392: 6.16098, 393: 6.1231, 394: 6.09446, 395: 6.07112, 396: 6.0515, 397: 6.04149, 398: 6.03221, 399: 6.02586, 400: 6.01832, 401: 6.01405, 402: 6.00491, 403: 5.98908, 404: 5.96787, 405: 5.94218, 406: 5.95683, 407: 5.91486, 408: 5.8808, 409: 5.82713, 410: 5.76685, 411: 5.65185, 412: 5.58172, 413: 5.49501, 414: 5.41782, 415: 5.35444, 416: 5.27257, 417: 5.2085, 418: 5.12301, 419: 5.03968, 420: 4.94499, 421: 4.87768, 422: 4.76532, 423: 4.66847, 424: 4.56266, 425: 4.44482, 426: 4.30314, 427: 4.15408, 428: 4.03016, 429: 3.88882, 430: 3.7422, 431: 3.61547, 432: 3.49774, 433: 3.34854, 434: 3.22085, 435: 3.0863, 436: 2.95816, 437: 2.85721, 438: 2.771, 439: 2.68022, 440: 2.62564, 441: 2.56925, 442: 2.49119, 443: 2.43763, 444: 2.39091, 445: 2.33671, 446: 2.27309, 447: 2.24693, 448: 2.20474, 449: 2.16635, 450: 2.13018, 451: 2.10316, 452: 2.0689, 453: 2.03336, 454: 2.00357, 455: 1.99097, 456: 1.97668, 457: 1.96007, 458: 1.94311, 459: 1.92477, 460: 1.88694, 461: 1.84794, 462: 1.79952, 463: 1.75983, 464: 1.72297, 465: 1.68052, 466: 1.64801, 467: 1.62688, 468: 1.59367, 469: 1.56839, 470: 1.55401, 471: 1.53796, 472: 1.52471, 473: 1.52253, 474: 1.51649, 475: 1.51336, 476: 1.5108, 477: 1.51312, 478: 1.51359, 479: 1.51708, 480: 1.52183, 481: 1.52448, 482: 1.52775, 483: 1.53194, 484: 1.53593, 485: 1.52283, 486: 1.52677, 487: 1.52829, 488: 1.53039, 489: 1.53287, 490: 1.55114, 491: 1.55466, 492: 1.56036, 493: 1.56683, 494: 1.55944, 495: 1.55421, 496: 1.56547, 497: 1.57713, 498: 1.58483, 499: 1.6136, 500: 1.64348, 501: 1.66057, 502: 1.66882, 503: 1.68178, 504: 1.68029, 505: 1.69442, 506: 1.68831, 507: 1.70899, 508: 1.7089, 509: 1.71544, 510: 1.70286, 511: 1.70613, 512: 1.6874, 513: 1.68879, 514: 1.6886, 515: 1.68777, 516: 1.68636, 517: 1.70012, 518: 1.70506, 519: 1.71843, 520: 1.73296, 521: 1.74879, 522: 1.75204, 523: 1.76501, 524: 1.76648, 525: 1.76663, 526: 1.76532, 527: 1.78206, 528: 1.79596, 529: 1.83417, 530: 1.86246, 531: 1.90438, 532: 1.93438, 533: 1.96833, 534: 1.98909, 535: 2.02536, 536: 2.05682, 537: 2.08837, 538: 2.12244, 539: 2.15612, 540: 2.19992, 541: 2.23007, 542: 2.25681, 543: 2.28237, 544: 2.3045, 545: 2.3236, 546: 2.35077, 547: 2.36757, 548: 2.38591, 549: 2.40625, 550: 2.41503, 551: 2.41422, 552: 2.41909, 553: 2.41336, 554: 2.40977, 555: 2.40424, 556: 2.39474, 557: 2.374, 558: 2.37254, 559: 2.35537, 560: 2.33339, 561: 2.31976, 562: 2.31405, 563: 2.29113, 564: 2.26709, 565: 2.24434, 566: 2.21589, 567: 2.18513, 568: 2.14606, 569: 2.11334, 570: 2.0822, 571: 2.04566, 572: 2.01376, 573: 1.98217, 574: 1.94687, 575: 1.89232, 576: 1.8736, 577: 1.85146, 578: 1.82625, 579: 1.80506, 580: 1.80637, 581: 1.78903, 582: 1.78406, 583: 1.79362, 584: 1.81244, 585: 1.82713, 586: 1.83665, 587: 1.84812, 588: 1.86121, 589: 1.8711, 590: 1.88276, 591: 1.90565, 592: 1.92205, 593: 1.93219, 594: 1.94714, 595: 1.96629, 596: 1.97578, 597: 1.9843, 598: 1.99611, 599: 1.99262, 600: 1.99179, 601: 1.98953, 602: 1.98643, 603: 1.97245, 604: 1.96197, 605: 1.94118, 606: 1.92334, 607: 1.89359, 608: 1.86507, 609: 1.83745, 610: 1.80981, 611: 1.78356, 612: 1.75255, 613: 1.72657, 614: 1.69425, 615: 1.66257, 616: 1.61932, 617: 1.59255, 618: 1.56554, 619: 1.54218, 620: 1.51825, 621: 1.49829, 622: 1.47571, 623: 1.44707, 624: 1.4236, 625: 1.39796, 626: 1.37655, 627: 1.35308, 628: 1.33653, 629: 1.31624, 630: 1.30237, 631: 1.28491, 632: 1.26554, 633: 1.24793, 634: 1.2206, 635: 1.19958, 636: 1.17583, 637: 1.1534, 638: 1.12849, 639: 1.1124, 640: 1.08652, 641: 1.06277, 642: 1.03949, 643: 1.01582, 644: 0.99221, 645: 0.969075, 646: 0.946425, 647: 0.925595, 648: 0.904108, 649: 0.885454, 650: 0.866203, 651: 0.847965, 652: 0.829123, 653: 0.813943, 654: 0.79801, 655: 0.785103, 656: 0.773373, 657: 0.763349, 658: 0.754201, 659: 0.746383, 660: 0.739657, 661: 0.734167, 662: 0.72982, 663: 0.726104, 664: 0.723307, 665: 0.721501, 666: 0.720298, 667: 0.719318, 668: 0.718998, 669: 0.719362, 670: 0.720273, 671: 0.721496, 672: 0.722506, 673: 0.723833, 674: 0.724995, 675: 0.725847, 676: 0.726641, 677: 0.727839, 678: 0.728749, 679: 0.729568, 680: 0.730169, 681: 0.730626, 682: 0.730804, 683: 0.730949, 684: 0.730948, 685: 0.730942, 686: 0.73087, 687: 0.730903, 688: 0.730713, 689: 0.730561, 690: 0.730598, 691: 0.730788, 692: 0.731161, 693: 0.731996, 694: 0.733318, 695: 0.735072, 696: 0.736967, 697: 0.73945, 698: 0.742521, 699: 0.746062, 700: 0.750231, 701: 0.755776, 702: 0.762093, 703: 0.76954, 704: 0.778379, 705: 0.788456, 706: 0.80005, 707: 0.813411, 708: 0.828514, 709: 0.846234, 710: 0.865847, 711: 0.887629, 712: 0.91221, 713: 0.939391, 714: 0.968951, 715: 1.00197, 716: 1.0379, 717: 1.07599, 718: 1.11729, 719: 1.16073, 720: 1.20874, 721: 1.257, 722: 1.30784, 723: 1.35787, 724: 1.41087, 725: 1.46176, 726: 1.51151, 727: 1.55949, 728: 1.6084, 729: 1.65203, 730: 1.69458, 731: 1.73987, 732: 1.78213, 733: 1.81838, 734: 1.85433, 735: 1.89625, 736: 1.92557, 737: 1.96294, 738: 2.00263, 739: 2.03308, 740: 2.05327, 741: 2.0849, 742: 2.10334, 743: 2.12081, 744: 2.15214, 745: 2.18414, 746: 2.21133, 747: 2.23272, 748: 2.26034, 749: 2.27863, 750: 2.29225, 755: 2.35279, 760: 2.40422, 765: 2.42888, 770: 2.43059, 775: 2.4, 780: 2.34168, 785: 2.25818, 790: 2.16376, 795: 2.02848, 800: 1.89293, 805: 1.73233, 810: 1.56233, 815: 1.3871, 820: 1.24374, 825: 1.11238, 830: 1.02789, 835: 0.973092, 840: 0.943471, 845: 0.934353, 850: 0.94993, 855: 0.977772, 860: 1.03295, 865: 1.09875, 870: 1.17709, 875: 1.24962, 880: 1.30297, 885: 1.33553, 890: 1.36189, 895: 1.35875, 900: 1.34403, 905: 1.32948, 910: 1.30277, 915: 1.24618, 920: 1.18236, 925: 1.10429, 930: 1.01843, 935: 0.926501, 940: 0.840226, 945: 0.761976, 950: 0.702675, 955: 0.654209, 960: 0.623404, 965: 0.609129, 970: 0.604503, 975: 0.606309, 980: 0.608722, 985: 0.605079, 990: 0.600402, 995: 0.591519, 1000: 0.57446, 1005: 0.556925, 1010: 0.540705, 1015: 0.526894, 1020: 0.518119, 1025: 0.518146, 1030: 0.519099, 1035: 0.531994, 1040: 0.548073, 1045: 0.565875, 1050: 0.580528, 1055: 0.597406, 1060: 0.609171, 1065: 0.611313, 1070: 0.614803, 1075: 0.615693, 1080: 0.60879, 1085: 0.5989, 1090: 0.593492, 1095: 0.586321, 1100: 0.579476, 1105: 0.57817, 1110: 0.576527, 1115: 0.572392, 1120: 0.565825, 1125: 0.556783, 1130: 0.546745, 1135: 0.532266, 1140: 0.514857, 1145: 0.498241, 1150: 0.482378, 1155: 0.466437, 1160: 0.458842, 1165: 0.458081, 1170: 0.463039, 1175: 0.47282, 1180: 0.486105, 1185: 0.498151, 1190: 0.510947, 1195: 0.520404, 1200: 0.527752, 1205: 0.531685, 1210: 0.530347, 1215: 0.525276, 1220: 0.515536, 1225: 0.499966, 1230: 0.481087, 1235: 0.459699, 1240: 0.437828, 1245: 0.416611, 1250: 0.398044, 1255: 0.381848, 1260: 0.371988, 1265: 0.363801, 1270: 0.35938, 1275: 0.35754, 1280: 0.358835, 1285: 0.360336, 1290: 0.361995, 1295: 0.363467, 1300: 0.36289, 1305: 0.361143, 1310: 0.356538, 1315: 0.35216, 1320: 0.346002, 1325: 0.33986, 1330: 0.332472, 1335: 0.324773, 1340: 0.315711, 1345: 0.30609, 1350: 0.294666, 1355: 0.284033, 1360: 0.272006, 1365: 0.260103, 1370: 0.248765, 1375: 0.239402, 1380: 0.230979, 1385: 0.224232, 1390: 0.219817, 1395: 0.216926, 1400: 0.215388, 1405: 0.212853, 1410: 0.213208, 1415: 0.212201, 1420: 0.212581, 1425: 0.211889, 1430: 0.212655, 1435: 0.213174, 1440: 0.214746, 1445: 0.214492, 1450: 0.215051, 1455: 0.213962, 1460: 0.21156, 1465: 0.209401, 1470: 0.206853, 1475: 0.204024, 1480: 0.202084, 1485: 0.198994, 1490: 0.19573, 1495: 0.192551, 1500: 0.190014, 1510: 0.185957, 1520: 0.1835, 1530: 0.180198, 1540: 0.177901, 1550: 0.173752, 1560: 0.169479, 1570: 0.164867, 1580: 0.160746, 1590: 0.157359, 1600: 0.156454, 1610: 0.15856, 1620: 0.164777, 1630: 0.175422, 1640: 0.193468, 1650: 0.216173, 1660: 0.23464, 1670: 0.252044, 1680: 0.266949, 1690: 0.2748, 1700: 0.277401, 1710: 0.281071, 1720: 0.281471, 1730: 0.278719, 1740: 0.273133, 1750: 0.264729, 1760: 0.253697, 1770: 0.240424, 1780: 0.225783, 1790: 0.210085, 1800: 0.194219, 1810: 0.178302, 1820: 0.163302, 1830: 0.149064, 1840: 0.135716, 1850: 0.123004, 1860: 0.111785, 1870: 0.101479, 1880: 0.0922783, 1890: 0.0844396, 1900: 0.0785167, 1910: 0.0738136, 1920: 0.07057, 1930: 0.0682714, 1940: 0.0671893, 1950: 0.0668772, 1960: 0.0674577, 1970: 0.0689009, 1980: 0.0720269, 1990: 0.0771013, 2000: 0.0836363, 2010: 0.0918562, 2020: 0.101582, 2030: 0.112088, 2040: 0.121199, 2050: 0.129325, 2060: 0.135677, 2070: 0.139894, 2080: 0.141868, 2090: 0.142656, 2100: 0.14235, 2110: 0.13949, 2120: 0.136329, 2130: 0.131126, 2140: 0.125485, 2150: 0.119133, 2160: 0.114923, 2170: 0.111034, 2180: 0.110857, 2190: 0.113415, 2200: 0.117896, 2210: 0.127046, 2220: 0.136449, 2230: 0.146192, 2240: 0.154807, 2250: 0.166995, 2260: 0.175133, 2270: 0.183751, 2280: 0.19072, 2290: 0.198089, 2300: 0.200906, 2310: 0.20316, 2320: 0.204791, 2330: 0.206097, 2340: 0.206173, 2350: 0.207906, 2360: 0.206905, 2370: 0.205578, 2380: 0.204856, 2390: 0.203696, 2400: 0.202009, 2410: 0.200081, 2420: 0.197817, 2430: 0.1953, 2440: 0.192628, 2450: 0.188344, 2460: 0.186081, 2470: 0.183571, 2480: 0.1798, 2490: 0.175376, 2500: 0.170915, 2510: 0.165605, 2520: 0.16023, 2530: 0.15267, 2540: 0.145008, 2550: 0.136146, 2560: 0.128046, 2570: 0.11978, 2580: 0.113035, 2590: 0.107078, 2600: 0.102309, 2610: 0.0969968, 2620: 0.0913967, 2630: 0.0866118, 2640: 0.0812667, 2650: 0.0759118, 2660: 0.0710449, 2670: 0.0661204, 2680: 0.0612844, 2690: 0.0578517, 2700: 0.0542691, 2710: 0.0513525, 2720: 0.049165, 2730: 0.0473294, 2740: 0.0446801, 2750: 0.0432168, 2760: 0.0414241, 2770: 0.0403936, 2780: 0.0394677, 2790: 0.0389851, 2800: 0.0377186, 2810: 0.0373384, 2820: 0.0366666, 2830: 0.0361207, 2840: 0.0356325, 2850: 0.0354481, 2860: 0.0350735, 2870: 0.0347765, 2880: 0.034431, 2890: 0.0341263, 2900: 0.0338905, 2910: 0.0336591, 2920: 0.0333335, 2930: 0.0331886, 2940: 0.033066, 2950: 0.0328759, 2960: 0.0326903, 2970: 0.0327114, 2980: 0.0326245, 2990: 0.0325381, 3000: 0.0325133, 3010: 0.0325262, 3020: 0.032494, 3030: 0.0324632, 3040: 0.0324456, 3050: 0.0321124, 3060: 0.0318509, 3070: 0.0315856, 3080: 0.0313545, 3090: 0.0316141, 3100: 0.0321031, 3110: 0.0325403, 3120: 0.0329894, 3130: 0.0334608, 3140: 0.0334764, 3150: 0.0336311, 3160: 0.0337204, 3170: 0.0339849, 3180: 0.0339522, 3190: 0.0342521, 3200: 0.034299, 3210: 0.0345194, 3220: 0.0345449, 3230: 0.0350437, 3240: 0.0355053, 3250: 0.0361402, 3260: 0.0369474, 3270: 0.0379135, 3280: 0.0390039, 3290: 0.0398886, 3300: 0.040973, 3310: 0.041879, 3320: 0.0424797, 3330: 0.0428978, 3340: 0.0432996, 3350: 0.0436097, 3360: 0.0438609, 3370: 0.0443332, 3380: 0.0448425, 3390: 0.0451478, 3400: 0.0453855, 3410: 0.0456344, 3420: 0.0457887, 3430: 0.0457464, 3440: 0.0458708, 3450: 0.0459435, 3460: 0.0459018, 3470: 0.0458952, 3480: 0.0459289, 3490: 0.0459019, 3500: 0.0458703, 3510: 0.0458567, 3520: 0.0457242, 3530: 0.0455988, 3540: 0.0453347, 3550: 0.044916, 3560: 0.0443667, 3570: 0.0441689, 3580: 0.0438327, 3590: 0.0435859, 3600: 0.0435413, 3610: 0.0432175, 3620: 0.0428889, 3630: 0.0425432, 3640: 0.0423001, 3650: 0.042009, 3660: 0.0420354, 3670: 0.0417792, 3680: 0.0415782, 3690: 0.0413628, 3700: 0.0410124, 3710: 0.041032, 3720: 0.0408105, 3730: 0.0408804, 3740: 0.0409518, 3750: 0.0411662, 3760: 0.0411672, 3770: 0.041288, 3780: 0.0414048, 3790: 0.0414912, 3800: 0.0415845, 3810: 0.0416504, 3820: 0.0419491, 3830: 0.0420092, 3840: 0.0420351, 3850: 0.0420949, 3860: 0.0421703, 3870: 0.0421733, 3880: 0.0422071, 3890: 0.0422402, 3900: 0.0422721, 3910: 0.0422818, 3920: 0.0422976, 3930: 0.0422911, 3940: 0.0423038, 3950: 0.042262, 3960: 0.0422051, 3970: 0.0421436, 3980: 0.0420669, 3990: 0.0420382, 4000: 0.0419907, 4010: 0.0419336, 4020: 0.0418746, 4030: 0.0418201, 4040: 0.0416918, 4050: 0.0416104, 4060: 0.0415253, 4070: 0.0414293, 4080: 0.0413187, 4090: 0.04122, 4100: 0.0411058, 4110: 0.0409923, 4120: 0.04087, 4130: 0.040734, 4140: 0.040638, 4150: 0.0404932, 4160: 0.0403388, 4170: 0.0401725, 4180: 0.0400024, 4190: 0.0397652, 4200: 0.0395725, 4210: 0.039367, 4220: 0.0391605, 4230: 0.0389268, 4240: 0.0386981, 4250: 0.0384605, 4260: 0.0382158, 4270: 0.0379639, 4280: 0.037704, 4290: 0.0374005, 4300: 0.0371151, 4310: 0.0368204, 4320: 0.0364558, 4330: 0.0361524, 4340: 0.0358109, 4350: 0.0352922, 4360: 0.0348828, 4370: 0.0345024, 4380: 0.0340548, 4390: 0.0336251, 4400: 0.0333498, 4410: 0.032923, 4420: 0.0322709, 4430: 0.0318332, 4440: 0.0313956, 4450: 0.030873, 4460: 0.0306319, 4470: 0.0304674, 4480: 0.0301042, 4490: 0.0297716, 4500: 0.0296944, 4510: 0.0293843, 4520: 0.0292546, 4530: 0.0289551, 4540: 0.028704, 4550: 0.0282832, 4560: 0.0278641, 4570: 0.0274734, 4580: 0.0272311, 4590: 0.0269867, 4600: 0.0267878, 4610: 0.026605, 4620: 0.0263917, 4630: 0.026199, 4640: 0.0259909, 4650: 0.0257862, 4660: 0.0256062, 4670: 0.0254185, 4680: 0.0252653, 4690: 0.0251929, 4700: 0.0252192, 4710: 0.0250541, 4720: 0.0249334, 4730: 0.0248207, 4740: 0.0246347, 4750: 0.0243311, 4760: 0.0243781, 4770: 0.0242622, 4780: 0.0241865, 4790: 0.0241243, 4800: 0.0241908, 4810: 0.0239683, 4820: 0.0239233, 4830: 0.0238395, 4840: 0.0238548, 4850: 0.0237494, 4860: 0.0237586, 4870: 0.023666, 4880: 0.0235769, 4890: 0.0233883, 4900: 0.0232048, 4910: 0.0230364, 4920: 0.0229608, 4930: 0.0228867, 4940: 0.0228303, 4950: 0.0227604, 4960: 0.0226922, 4970: 0.0226316, 4980: 0.0225748, 4990: 0.0225029, 5000: 0.0224386, 5010: 0.022388, 5020: 0.0223272, 5030: 0.0222734, 5040: 0.0222222, 5050: 0.0221865, 5060: 0.0222109, 5070: 0.0221761, 5080: 0.0221335, 5090: 0.0220914, 5100: 0.0220485, 5110: 0.021935, 5120: 0.0218871, 5130: 0.021844, 5140: 0.0218011, 5150: 0.0217639, 5160: 0.0217216, 5170: 0.0216824, 5180: 0.0216462, 5190: 0.0216228, 5200: 0.0215939, 5210: 0.0215605, 5220: 0.0215459, 5230: 0.0215242, 5240: 0.0214951, 5250: 0.0214691, 5260: 0.02145, 5270: 0.0214223, 5280: 0.0214026, 5290: 0.0213749, 5300: 0.0213511, 5310: 0.0213354, 5320: 0.0212779, 5330: 0.021258, 5340: 0.0212967, 5350: 0.0212794, 5360: 0.0212351, 5370: 0.0212588, 5380: 0.0212422, 5390: 0.0211827, 5400: 0.0211638, 5410: 0.0211735, 5420: 0.0211341, 5430: 0.0211241, 5440: 0.0210742, 5450: 0.0210651, 5460: 0.021029, 5470: 0.0210437, 5480: 0.0210287, 5490: 0.02105, 5500: 0.0210561, 5510: 0.0210795, 5520: 0.021048, 5530: 0.0210258, 5540: 0.0210256, 5550: 0.0209885, 5560: 0.0209133, 5570: 0.0209874, 5580: 0.0210106, 5590: 0.0209909, 5600: 0.0209916, 5610: 0.021052, 5620: 0.0209893, 5630: 0.0209952, 5640: 0.0210292, 5650: 0.0210435, 5660: 0.021045, 5670: 0.0210544, 5680: 0.0210741, 5690: 0.0210621, 5700: 0.0210186, 5710: 0.0210601, 5720: 0.0210776, 5730: 0.0210643, 5740: 0.0211021, 5750: 0.0211767, 5760: 0.0211772, 5770: 0.0211977, 5780: 0.0212486, 5790: 0.0212781, 5800: 0.0213038, 5810: 0.0213375, 5820: 0.0213865, 5830: 0.0214301, 5840: 0.0214552, 5850: 0.0215126, 5860: 0.0215921, 5870: 0.0216726, 5880: 0.0217363, 5890: 0.0218047, 5900: 0.0218812, 5910: 0.0219594, 5920: 0.0220831, 5930: 0.022177, 5940: 0.0222589, 5950: 0.0223059, 5960: 0.0224079, 5970: 0.022482, 5980: 0.022576, 5990: 0.0227568, 6000: 0.0229376}
observed_dielectron_10={250: 15.6455, 251: 15.1393, 252: 14.6331, 253: 14.1269, 254: 13.6652, 255: 13.2566, 256: 12.8881, 257: 12.6081, 258: 12.3371, 259: 12.161, 260: 11.9804, 261: 11.7399, 262: 11.6586, 263: 11.43, 264: 11.2535, 265: 10.9742, 266: 10.7026, 267: 10.4559, 268: 10.1635, 269: 9.7987, 270: 9.45653, 271: 9.06065, 272: 8.71641, 273: 8.3002, 274: 7.94478, 275: 7.69124, 276: 7.30296, 277: 7.05979, 278: 6.83636, 279: 6.663, 280: 6.47338, 281: 6.33393, 282: 6.11131, 283: 6.00423, 284: 5.90927, 285: 5.81474, 286: 5.73529, 287: 5.70876, 288: 5.62184, 289: 5.62262, 290: 5.62257, 291: 5.61675, 292: 5.64295, 293: 5.65294, 294: 5.62972, 295: 5.63736, 296: 5.66074, 297: 5.70049, 298: 5.73419, 299: 5.76239, 300: 5.81964, 301: 5.89912, 302: 5.98312, 303: 6.07446, 304: 6.1994, 305: 6.32839, 306: 6.46727, 307: 6.62785, 308: 6.83092, 309: 7.03945, 310: 7.24219, 311: 7.4488, 312: 7.6919, 313: 7.94929, 314: 8.17356, 315: 8.41932, 316: 8.66743, 317: 8.89565, 318: 9.08521, 319: 9.25691, 320: 9.41421, 321: 9.54955, 322: 9.63033, 323: 9.69007, 324: 9.75612, 325: 9.7936, 326: 9.82435, 327: 9.83466, 328: 9.84278, 329: 9.83328, 330: 9.79982, 331: 9.756, 332: 9.72308, 333: 9.66984, 334: 9.61858, 335: 9.56179, 336: 9.5017, 337: 9.45536, 338: 9.40993, 339: 9.36083, 340: 9.3144, 341: 9.27416, 342: 9.2405, 343: 9.21113, 344: 9.19084, 345: 9.17825, 346: 9.17219, 347: 9.17565, 348: 9.18577, 349: 9.20504, 350: 9.23303, 351: 9.26573, 352: 9.30473, 353: 9.34851, 354: 9.39465, 355: 9.44865, 356: 9.50456, 357: 9.57006, 358: 9.63142, 359: 9.68822, 360: 9.74302, 361: 9.79957, 362: 9.84723, 363: 9.88478, 364: 9.9133, 365: 9.95051, 366: 9.97645, 367: 10.0044, 368: 10.008, 369: 10.0209, 370: 10.0157, 371: 9.99861, 372: 9.97872, 373: 9.9612, 374: 9.93267, 375: 9.91213, 376: 9.87201, 377: 9.84327, 378: 9.81102, 379: 9.76073, 380: 9.7081, 381: 9.64357, 382: 9.58603, 383: 9.52713, 384: 9.46682, 385: 9.42404, 386: 9.36348, 387: 9.32149, 388: 9.28731, 389: 9.24828, 390: 9.20801, 391: 9.17482, 392: 9.13236, 393: 9.09501, 394: 9.04196, 395: 8.99129, 396: 8.96695, 397: 8.97264, 398: 8.91439, 399: 8.84707, 400: 8.79068, 401: 8.72826, 402: 8.65757, 403: 8.55947, 404: 8.44276, 405: 8.36213, 406: 8.27426, 407: 8.19346, 408: 8.09612, 409: 8.00651, 410: 7.90003, 411: 7.77659, 412: 7.66199, 413: 7.50855, 414: 7.38372, 415: 7.25681, 416: 7.174, 417: 7.04518, 418: 6.91488, 419: 6.75419, 420: 6.646, 421: 6.45973, 422: 6.29875, 423: 6.06611, 424: 5.90053, 425: 5.69853, 426: 5.52252, 427: 5.32715, 428: 5.16051, 429: 4.98914, 430: 4.85612, 431: 4.69973, 432: 4.57823, 433: 4.46403, 434: 4.36982, 435: 4.26672, 436: 4.15632, 437: 4.03112, 438: 3.9319, 439: 3.81594, 440: 3.69103, 441: 3.55365, 442: 3.4397, 443: 3.35323, 444: 3.26606, 445: 3.17093, 446: 3.1037, 447: 3.03924, 448: 2.99765, 449: 2.95845, 450: 2.91299, 451: 2.85981, 452: 2.81824, 453: 2.75178, 454: 2.71626, 455: 2.68067, 456: 2.61872, 457: 2.54627, 458: 2.48688, 459: 2.43201, 460: 2.40454, 461: 2.3659, 462: 2.30882, 463: 2.28604, 464: 2.27706, 465: 2.26666, 466: 2.24609, 467: 2.22889, 468: 2.20772, 469: 2.19862, 470: 2.18388, 471: 2.16225, 472: 2.14582, 473: 2.13136, 474: 2.11421, 475: 2.10839, 476: 2.09956, 477: 2.09608, 478: 2.09114, 479: 2.08719, 480: 2.08009, 481: 2.08195, 482: 2.07649, 483: 2.07583, 484: 2.07649, 485: 2.07823, 486: 2.08648, 487: 2.09532, 488: 2.08961, 489: 2.08897, 490: 2.09598, 491: 2.10281, 492: 2.10472, 493: 2.09697, 494: 2.10503, 495: 2.12482, 496: 2.13506, 497: 2.13531, 498: 2.14514, 499: 2.14076, 500: 2.1624, 501: 2.15196, 502: 2.14157, 503: 2.14919, 504: 2.16397, 505: 2.17948, 506: 2.20468, 507: 2.20906, 508: 2.23174, 509: 2.25662, 510: 2.26033, 511: 2.27044, 512: 2.2701, 513: 2.28033, 514: 2.30062, 515: 2.31377, 516: 2.32447, 517: 2.34894, 518: 2.35889, 519: 2.38321, 520: 2.38216, 521: 2.38317, 522: 2.38402, 523: 2.39957, 524: 2.40466, 525: 2.42222, 526: 2.42774, 527: 2.4625, 528: 2.48513, 529: 2.51973, 530: 2.5413, 531: 2.57508, 532: 2.59924, 533: 2.63905, 534: 2.67066, 535: 2.69712, 536: 2.73001, 537: 2.75702, 538: 2.79714, 539: 2.81631, 540: 2.82654, 541: 2.84209, 542: 2.86285, 543: 2.88756, 544: 2.90524, 545: 2.91835, 546: 2.93854, 547: 2.94977, 548: 2.95994, 549: 2.96123, 550: 2.96579, 551: 2.98206, 552: 2.97905, 553: 2.98344, 554: 2.98634, 555: 2.98154, 556: 2.98701, 557: 2.96779, 558: 2.9455, 559: 2.93921, 560: 2.93217, 561: 2.91146, 562: 2.89393, 563: 2.87229, 564: 2.86013, 565: 2.84016, 566: 2.80846, 567: 2.78344, 568: 2.76337, 569: 2.74274, 570: 2.7217, 571: 2.69617, 572: 2.67718, 573: 2.64742, 574: 2.61323, 575: 2.56604, 576: 2.53963, 577: 2.52168, 578: 2.49691, 579: 2.48265, 580: 2.47075, 581: 2.46453, 582: 2.49035, 583: 2.48733, 584: 2.47071, 585: 2.46283, 586: 2.45336, 587: 2.44661, 588: 2.43467, 589: 2.41255, 590: 2.40077, 591: 2.3946, 592: 2.38839, 593: 2.37408, 594: 2.36589, 595: 2.36368, 596: 2.35944, 597: 2.3593, 598: 2.3534, 599: 2.35049, 600: 2.34239, 601: 2.33816, 602: 2.32099, 603: 2.29943, 604: 2.27954, 605: 2.25697, 606: 2.23581, 607: 2.21154, 608: 2.1884, 609: 2.16846, 610: 2.1459, 611: 2.12049, 612: 2.09639, 613: 2.06262, 614: 2.04062, 615: 2.01242, 616: 1.98462, 617: 1.96036, 618: 1.93041, 619: 1.90529, 620: 1.87829, 621: 1.84829, 622: 1.81826, 623: 1.78859, 624: 1.76084, 625: 1.73197, 626: 1.70375, 627: 1.67926, 628: 1.6524, 629: 1.62619, 630: 1.5998, 631: 1.57343, 632: 1.54899, 633: 1.52384, 634: 1.49941, 635: 1.47498, 636: 1.45027, 637: 1.42666, 638: 1.4034, 639: 1.38039, 640: 1.35773, 641: 1.33566, 642: 1.31498, 643: 1.29468, 644: 1.27489, 645: 1.25574, 646: 1.23693, 647: 1.21881, 648: 1.20158, 649: 1.18462, 650: 1.1688, 651: 1.15361, 652: 1.13903, 653: 1.12496, 654: 1.113, 655: 1.1014, 656: 1.09049, 657: 1.08024, 658: 1.07088, 659: 1.06279, 660: 1.05591, 661: 1.04863, 662: 1.04255, 663: 1.03713, 664: 1.03214, 665: 1.02795, 666: 1.02433, 667: 1.02104, 668: 1.01829, 669: 1.01594, 670: 1.01394, 671: 1.01263, 672: 1.01187, 673: 1.01143, 674: 1.01154, 675: 1.0119, 676: 1.01273, 677: 1.01384, 678: 1.01522, 679: 1.01676, 680: 1.01873, 681: 1.02147, 682: 1.02427, 683: 1.02723, 684: 1.03095, 685: 1.03475, 686: 1.03901, 687: 1.04375, 688: 1.04854, 689: 1.05452, 690: 1.06068, 691: 1.06722, 692: 1.07462, 693: 1.08297, 694: 1.09167, 695: 1.10091, 696: 1.11105, 697: 1.12225, 698: 1.13409, 699: 1.14746, 700: 1.16117, 701: 1.17617, 702: 1.19265, 703: 1.20992, 704: 1.22879, 705: 1.24927, 706: 1.27083, 707: 1.29416, 708: 1.31939, 709: 1.34551, 710: 1.37043, 711: 1.40017, 712: 1.43223, 713: 1.46695, 714: 1.49892, 715: 1.53608, 716: 1.57474, 717: 1.61662, 718: 1.65729, 719: 1.69945, 720: 1.74215, 721: 1.79784, 722: 1.84437, 723: 1.90057, 724: 1.95213, 725: 2.00871, 726: 2.0688, 727: 2.12428, 728: 2.17608, 729: 2.23316, 730: 2.27813, 731: 2.32898, 732: 2.36633, 733: 2.40571, 734: 2.4487, 735: 2.4777, 736: 2.51871, 737: 2.54862, 738: 2.58612, 739: 2.63167, 740: 2.66636, 741: 2.69839, 742: 2.7373, 743: 2.75176, 744: 2.77764, 745: 2.80097, 746: 2.81207, 747: 2.82311, 748: 2.8338, 749: 2.84294, 750: 2.86341, 755: 2.91962, 760: 2.93785, 765: 2.95588, 770: 2.94533, 775: 2.90979, 780: 2.8309, 785: 2.74888, 790: 2.6485, 795: 2.54016, 800: 2.4093, 805: 2.28212, 810: 2.14145, 815: 2.01543, 820: 1.90188, 825: 1.78169, 830: 1.69122, 835: 1.62052, 840: 1.57296, 845: 1.55713, 850: 1.54789, 855: 1.54256, 860: 1.55956, 865: 1.57695, 870: 1.60618, 875: 1.62313, 880: 1.63527, 885: 1.65229, 890: 1.65842, 895: 1.66901, 900: 1.65819, 905: 1.61752, 910: 1.58269, 915: 1.53067, 920: 1.47497, 925: 1.40827, 930: 1.31932, 935: 1.23866, 940: 1.17267, 945: 1.10257, 950: 1.04454, 955: 0.991176, 960: 0.95166, 965: 0.919117, 970: 0.90008, 975: 0.874494, 980: 0.857499, 985: 0.845375, 990: 0.832032, 995: 0.81695, 1000: 0.805839, 1005: 0.788256, 1010: 0.781476, 1015: 0.771557, 1020: 0.766489, 1025: 0.761384, 1030: 0.764117, 1035: 0.768226, 1040: 0.772652, 1045: 0.776105, 1050: 0.784694, 1055: 0.787742, 1060: 0.794369, 1065: 0.796857, 1070: 0.79895, 1075: 0.800353, 1080: 0.801105, 1085: 0.796906, 1090: 0.794157, 1095: 0.78697, 1100: 0.780858, 1105: 0.771818, 1110: 0.763521, 1115: 0.752838, 1120: 0.743395, 1125: 0.733418, 1130: 0.7243, 1135: 0.713636, 1140: 0.703771, 1145: 0.694642, 1150: 0.686517, 1155: 0.679504, 1160: 0.67382, 1165: 0.669799, 1170: 0.66637, 1175: 0.665786, 1180: 0.664212, 1185: 0.66346, 1190: 0.662535, 1195: 0.659703, 1200: 0.65548, 1205: 0.650698, 1210: 0.64385, 1215: 0.635303, 1220: 0.62501, 1225: 0.613114, 1230: 0.599751, 1235: 0.585662, 1240: 0.571176, 1245: 0.557103, 1250: 0.544625, 1255: 0.531726, 1260: 0.520063, 1265: 0.510878, 1270: 0.502795, 1275: 0.495893, 1280: 0.488488, 1285: 0.481265, 1290: 0.475804, 1295: 0.469215, 1300: 0.462335, 1305: 0.455202, 1310: 0.447412, 1315: 0.438395, 1320: 0.429912, 1325: 0.420826, 1330: 0.411306, 1335: 0.401539, 1340: 0.391557, 1345: 0.381435, 1350: 0.372419, 1355: 0.362675, 1360: 0.352005, 1365: 0.342676, 1370: 0.333898, 1375: 0.325686, 1380: 0.318258, 1385: 0.310401, 1390: 0.303344, 1395: 0.29819, 1400: 0.293747, 1405: 0.289099, 1410: 0.285827, 1415: 0.282235, 1420: 0.279907, 1425: 0.278569, 1430: 0.277407, 1435: 0.275721, 1440: 0.274484, 1445: 0.272572, 1450: 0.270781, 1455: 0.26971, 1460: 0.267567, 1465: 0.265513, 1470: 0.262265, 1475: 0.260008, 1480: 0.256889, 1485: 0.25515, 1490: 0.251928, 1495: 0.249127, 1500: 0.246071, 1510: 0.242398, 1520: 0.237768, 1530: 0.234873, 1540: 0.231431, 1550: 0.229271, 1560: 0.227686, 1570: 0.226946, 1580: 0.226835, 1590: 0.228822, 1600: 0.231158, 1610: 0.237267, 1620: 0.245357, 1630: 0.254743, 1640: 0.266482, 1650: 0.277825, 1660: 0.290279, 1670: 0.302615, 1680: 0.311692, 1690: 0.317709, 1700: 0.322444, 1710: 0.322987, 1720: 0.322668, 1730: 0.318547, 1740: 0.312094, 1750: 0.302114, 1760: 0.291179, 1770: 0.277644, 1780: 0.264239, 1790: 0.24884, 1800: 0.232906, 1810: 0.216084, 1820: 0.201253, 1830: 0.186553, 1840: 0.173261, 1850: 0.160633, 1860: 0.148413, 1870: 0.13772, 1880: 0.128958, 1890: 0.121455, 1900: 0.115527, 1910: 0.110474, 1920: 0.106204, 1930: 0.104086, 1940: 0.104017, 1950: 0.105225, 1960: 0.107263, 1970: 0.109788, 1980: 0.113638, 1990: 0.119546, 2000: 0.126409, 2010: 0.131682, 2020: 0.137256, 2030: 0.144511, 2040: 0.152453, 2050: 0.158623, 2060: 0.1631, 2070: 0.166684, 2080: 0.171337, 2090: 0.175043, 2100: 0.176449, 2110: 0.179447, 2120: 0.18117, 2130: 0.182697, 2140: 0.184179, 2150: 0.187867, 2160: 0.190369, 2170: 0.195941, 2180: 0.19966, 2190: 0.207273, 2200: 0.215581, 2210: 0.221743, 2220: 0.227755, 2230: 0.232695, 2240: 0.237267, 2250: 0.241691, 2260: 0.24156, 2270: 0.240551, 2280: 0.241482, 2290: 0.242395, 2300: 0.2428, 2310: 0.240352, 2320: 0.237463, 2330: 0.239467, 2340: 0.238759, 2350: 0.240301, 2360: 0.236306, 2370: 0.237173, 2380: 0.237697, 2390: 0.235797, 2400: 0.23335, 2410: 0.233201, 2420: 0.230104, 2430: 0.227359, 2440: 0.222183, 2450: 0.216721, 2460: 0.214897, 2470: 0.209241, 2480: 0.204537, 2490: 0.198617, 2500: 0.195349, 2510: 0.190958, 2520: 0.186108, 2530: 0.179274, 2540: 0.174504, 2550: 0.168274, 2560: 0.161383, 2570: 0.153253, 2580: 0.145848, 2590: 0.138082, 2600: 0.131687, 2610: 0.12295, 2620: 0.11415, 2630: 0.107708, 2640: 0.101877, 2650: 0.0963205, 2660: 0.0908386, 2670: 0.085183, 2680: 0.0807886, 2690: 0.0773721, 2700: 0.0738667, 2710: 0.0704066, 2720: 0.0670133, 2730: 0.0648573, 2740: 0.0621009, 2750: 0.0602227, 2760: 0.0577921, 2770: 0.0555656, 2780: 0.0536897, 2790: 0.0519946, 2800: 0.0502548, 2810: 0.0490095, 2820: 0.0478721, 2830: 0.0471791, 2840: 0.0464816, 2850: 0.0455943, 2860: 0.0446979, 2870: 0.0441918, 2880: 0.0436193, 2890: 0.0431444, 2900: 0.0426812, 2910: 0.0422761, 2920: 0.0420596, 2930: 0.0419137, 2940: 0.041741, 2950: 0.0416575, 2960: 0.041448, 2970: 0.0412976, 2980: 0.041318, 2990: 0.0411967, 3000: 0.0414206, 3010: 0.0413549, 3020: 0.0410606, 3030: 0.0410681, 3040: 0.0409324, 3050: 0.0409593, 3060: 0.0410298, 3070: 0.0409868, 3080: 0.0410976, 3090: 0.0413531, 3100: 0.0415053, 3110: 0.0418556, 3120: 0.0419469, 3130: 0.0419897, 3140: 0.0419739, 3150: 0.0418306, 3160: 0.0417538, 3170: 0.0416576, 3180: 0.0417033, 3190: 0.0420321, 3200: 0.0423895, 3210: 0.0430454, 3220: 0.0438942, 3230: 0.0447097, 3240: 0.0456097, 3250: 0.0463598, 3260: 0.0465548, 3270: 0.0472305, 3280: 0.0476881, 3290: 0.048141, 3300: 0.0485036, 3310: 0.048632, 3320: 0.0489276, 3330: 0.0494955, 3340: 0.0495939, 3350: 0.0498555, 3360: 0.0498859, 3370: 0.0499549, 3380: 0.0500839, 3390: 0.0501478, 3400: 0.05023, 3410: 0.0503545, 3420: 0.0502842, 3430: 0.0503407, 3440: 0.0503557, 3450: 0.0504986, 3460: 0.0503499, 3470: 0.050273, 3480: 0.0502997, 3490: 0.0502456, 3500: 0.0502285, 3510: 0.0502858, 3520: 0.0501065, 3530: 0.0501739, 3540: 0.0501167, 3550: 0.0500104, 3560: 0.0499444, 3570: 0.0498445, 3580: 0.0496231, 3590: 0.0495223, 3600: 0.049303, 3610: 0.0491145, 3620: 0.0489325, 3630: 0.0486963, 3640: 0.0485326, 3650: 0.0483983, 3660: 0.0482931, 3670: 0.0481367, 3680: 0.0480229, 3690: 0.0478946, 3700: 0.0477481, 3710: 0.0475325, 3720: 0.0473816, 3730: 0.0472564, 3740: 0.0471636, 3750: 0.0469689, 3760: 0.0468344, 3770: 0.046787, 3780: 0.0467224, 3790: 0.0466669, 3800: 0.0465722, 3810: 0.0464899, 3820: 0.0463743, 3830: 0.0462537, 3840: 0.0461578, 3850: 0.046031, 3860: 0.0458388, 3870: 0.0457306, 3880: 0.0456259, 3890: 0.045536, 3900: 0.0454363, 3910: 0.0453151, 3920: 0.0452502, 3930: 0.045197, 3940: 0.0451074, 3950: 0.0449902, 3960: 0.0449584, 3970: 0.0448253, 3980: 0.0446947, 3990: 0.0445858, 4000: 0.0444355, 4010: 0.0442807, 4020: 0.044178, 4030: 0.0440172, 4040: 0.0439027, 4050: 0.0437925, 4060: 0.0436444, 4070: 0.0435354, 4080: 0.0434115, 4090: 0.0432838, 4100: 0.0431311, 4110: 0.0429972, 4120: 0.0428556, 4130: 0.0427251, 4140: 0.042574, 4150: 0.042426, 4160: 0.0422332, 4170: 0.0420889, 4180: 0.0419014, 4190: 0.0417508, 4200: 0.0415516, 4210: 0.0413529, 4220: 0.0411487, 4230: 0.0409722, 4240: 0.040761, 4250: 0.0405314, 4260: 0.0403085, 4270: 0.0401141, 4280: 0.0399174, 4290: 0.0397149, 4300: 0.0395034, 4310: 0.0392909, 4320: 0.0390623, 4330: 0.0388404, 4340: 0.038606, 4350: 0.0383716, 4360: 0.0380948, 4370: 0.0378312, 4380: 0.0375198, 4390: 0.0373251, 4400: 0.037047, 4410: 0.036594, 4420: 0.0361405, 4430: 0.0358254, 4440: 0.0355192, 4450: 0.0352517, 4460: 0.0347929, 4470: 0.0344514, 4480: 0.0342996, 4490: 0.0340157, 4500: 0.033716, 4510: 0.0333631, 4520: 0.0330114, 4530: 0.0327922, 4540: 0.0325681, 4550: 0.0322583, 4560: 0.0320487, 4570: 0.0317425, 4580: 0.0314616, 4590: 0.0311848, 4600: 0.0310338, 4610: 0.0306478, 4620: 0.030484, 4630: 0.0302225, 4640: 0.0301104, 4650: 0.0300042, 4660: 0.0297735, 4670: 0.0295593, 4680: 0.0293848, 4690: 0.0291915, 4700: 0.029014, 4710: 0.0286718, 4720: 0.0283689, 4730: 0.0282032, 4740: 0.0278909, 4750: 0.0277357, 4760: 0.0274331, 4770: 0.0273945, 4780: 0.0272459, 4790: 0.0270999, 4800: 0.0269555, 4810: 0.0268243, 4820: 0.0266626, 4830: 0.0266783, 4840: 0.0264144, 4850: 0.0263284, 4860: 0.026192, 4870: 0.0261099, 4880: 0.0260145, 4890: 0.0259042, 4900: 0.025671, 4910: 0.0257114, 4920: 0.0256085, 4930: 0.0255346, 4940: 0.0254047, 4950: 0.0253097, 4960: 0.0252292, 4970: 0.0251573, 4980: 0.0249725, 4990: 0.0248971, 5000: 0.0249427, 5010: 0.024996, 5020: 0.0249653, 5030: 0.0249261, 5040: 0.0248789, 5050: 0.0248166, 5060: 0.0247764, 5070: 0.0247048, 5080: 0.0245589, 5090: 0.0244874, 5100: 0.0244375, 5110: 0.0243821, 5120: 0.0243376, 5130: 0.0243, 5140: 0.0241698, 5150: 0.0241207, 5160: 0.0240791, 5170: 0.024032, 5180: 0.0239905, 5190: 0.0239582, 5200: 0.0239111, 5210: 0.0238755, 5220: 0.0238332, 5230: 0.0237971, 5240: 0.0237639, 5250: 0.0237278, 5260: 0.0236862, 5270: 0.0236542, 5280: 0.0236123, 5290: 0.0235821, 5300: 0.0235557, 5310: 0.0235285, 5320: 0.0235104, 5330: 0.0234857, 5340: 0.023467, 5350: 0.0234569, 5360: 0.0234431, 5370: 0.0234186, 5380: 0.0233924, 5390: 0.0233805, 5400: 0.0233671, 5410: 0.0233505, 5420: 0.0233485, 5430: 0.0233457, 5440: 0.023353, 5450: 0.0234165, 5460: 0.0233946, 5470: 0.0233827, 5480: 0.0233704, 5490: 0.0233484, 5500: 0.0233956, 5510: 0.0233785, 5520: 0.0233062, 5530: 0.0233099, 5540: 0.023373, 5550: 0.0233771, 5560: 0.023446, 5570: 0.0233858, 5580: 0.0233897, 5590: 0.0234057, 5600: 0.0234147, 5610: 0.023424, 5620: 0.0234424, 5630: 0.0234537, 5640: 0.0234758, 5650: 0.0234976, 5660: 0.0235207, 5670: 0.0235461, 5680: 0.0235166, 5690: 0.0235458, 5700: 0.0235206, 5710: 0.0235572, 5720: 0.023603, 5730: 0.0236454, 5740: 0.0236922, 5750: 0.0237375, 5760: 0.0238463, 5770: 0.0239058, 5780: 0.0239569, 5790: 0.0240189, 5800: 0.0240824, 5810: 0.0242194, 5820: 0.024304, 5830: 0.0243334, 5840: 0.024421, 5850: 0.0245201, 5860: 0.0246224, 5870: 0.0247356, 5880: 0.024776, 5890: 0.0248944, 5900: 0.0250804, 5910: 0.0252169, 5920: 0.0253661, 5930: 0.0255142, 5940: 0.0256709, 5950: 0.0259233, 5960: 0.0261001, 5970: 0.0262652, 5980: 0.0265029, 5990: 0.0267407, 6000: 0.0269784}
#
expected_dielectron_0={250: 3.74154, 251: 3.71734, 252: 3.69315, 253: 3.66895, 254: 3.64475, 255: 3.62056, 256: 3.59636, 257: 3.57217, 258: 3.54797, 259: 3.52378, 260: 3.49958, 261: 3.47539, 262: 3.45119, 263: 3.427, 264: 3.4028, 265: 3.37861, 266: 3.35441, 267: 3.33022, 268: 3.30577, 269: 3.2817, 270: 3.25799, 271: 3.23466, 272: 3.2117, 273: 3.18912, 274: 3.16697, 275: 3.14526, 276: 3.124, 277: 3.10318, 278: 3.0828, 279: 3.06266, 280: 3.04276, 281: 3.02311, 282: 3.00369, 283: 2.98451, 284: 2.96565, 285: 2.94709, 286: 2.92884, 287: 2.91089, 288: 2.89326, 289: 2.8757, 290: 2.85822, 291: 2.84082, 292: 2.8235, 293: 2.80625, 294: 2.78895, 295: 2.77161, 296: 2.75422, 297: 2.73678, 298: 2.7193, 299: 2.70183, 300: 2.68438, 301: 2.66693, 302: 2.64951, 303: 2.63209, 304: 2.61491, 305: 2.59797, 306: 2.58125, 307: 2.56477, 308: 2.54853, 309: 2.53244, 310: 2.51652, 311: 2.50076, 312: 2.48516, 313: 2.46973, 314: 2.4544, 315: 2.4392, 316: 2.42411, 317: 2.40913, 318: 2.39426, 319: 2.37945, 320: 2.36468, 321: 2.34995, 322: 2.33527, 323: 2.32064, 324: 2.30612, 325: 2.2917, 326: 2.27739, 327: 2.26319, 328: 2.2491, 329: 2.23523, 330: 2.2216, 331: 2.2082, 332: 2.19503, 333: 2.1821, 334: 2.16941, 335: 2.15699, 336: 2.14481, 337: 2.13289, 338: 2.12123, 339: 2.1096, 340: 2.098, 341: 2.08644, 342: 2.07492, 343: 2.06343, 344: 2.052, 345: 2.04063, 346: 2.02932, 347: 2.01806, 348: 2.00687, 349: 1.99578, 350: 1.9848, 351: 1.97392, 352: 1.96315, 353: 1.95249, 354: 1.94196, 355: 1.93156, 356: 1.92129, 357: 1.91115, 358: 1.90114, 359: 1.89119, 360: 1.88132, 361: 1.87151, 362: 1.86177, 363: 1.85211, 364: 1.84252, 365: 1.83301, 366: 1.82358, 367: 1.81423, 368: 1.80496, 369: 1.79575, 370: 1.78659, 371: 1.77749, 372: 1.76844, 373: 1.75946, 374: 1.75055, 375: 1.74172, 376: 1.73297, 377: 1.72429, 378: 1.71569, 379: 1.70715, 380: 1.69867, 381: 1.69023, 382: 1.68186, 383: 1.67353, 384: 1.66528, 385: 1.6571, 386: 1.64899, 387: 1.64094, 388: 1.63297, 389: 1.62505, 390: 1.61717, 391: 1.60934, 392: 1.60155, 393: 1.59382, 394: 1.58614, 395: 1.57853, 396: 1.57098, 397: 1.5635, 398: 1.55607, 399: 1.5487, 400: 1.54138, 401: 1.53411, 402: 1.5269, 403: 1.51973, 404: 1.51263, 405: 1.50559, 406: 1.49861, 407: 1.49169, 408: 1.48484, 409: 1.47802, 410: 1.47125, 411: 1.46451, 412: 1.45782, 413: 1.45117, 414: 1.44457, 415: 1.43802, 416: 1.43153, 417: 1.42508, 418: 1.4187, 419: 1.41235, 420: 1.40604, 421: 1.39977, 422: 1.39353, 423: 1.38733, 424: 1.38124, 425: 1.37524, 426: 1.36934, 427: 1.36355, 428: 1.35785, 429: 1.35224, 430: 1.34671, 431: 1.34127, 432: 1.33591, 433: 1.33063, 434: 1.32535, 435: 1.32006, 436: 1.31477, 437: 1.30947, 438: 1.30416, 439: 1.29883, 440: 1.29349, 441: 1.28813, 442: 1.28276, 443: 1.27736, 444: 1.27201, 445: 1.2667, 446: 1.26143, 447: 1.25619, 448: 1.251, 449: 1.24584, 450: 1.2407, 451: 1.23559, 452: 1.23051, 453: 1.22545, 454: 1.2205, 455: 1.21565, 456: 1.2109, 457: 1.20625, 458: 1.2017, 459: 1.1972, 460: 1.19273, 461: 1.18831, 462: 1.18393, 463: 1.17958, 464: 1.17516, 465: 1.17065, 466: 1.16605, 467: 1.16137, 468: 1.15661, 469: 1.15185, 470: 1.1471, 471: 1.14236, 472: 1.13763, 473: 1.1329, 474: 1.12826, 475: 1.12369, 476: 1.11921, 477: 1.1148, 478: 1.11047, 479: 1.10617, 480: 1.10189, 481: 1.09764, 482: 1.0934, 483: 1.08919, 484: 1.08501, 485: 1.08086, 486: 1.07674, 487: 1.07265, 488: 1.06859, 489: 1.06448, 490: 1.06032, 491: 1.05612, 492: 1.05188, 493: 1.04758, 494: 1.04325, 495: 1.03888, 496: 1.03446, 497: 1.03001, 498: 1.02552, 499: 1.02111, 500: 1.01678, 501: 1.01254, 502: 1.00838, 503: 1.00431, 504: 1.00037, 505: 0.996561, 506: 0.992886, 507: 0.989345, 508: 0.985937, 509: 0.98259, 510: 0.979303, 511: 0.976076, 512: 0.97291, 513: 0.969804, 514: 0.966675, 515: 0.963525, 516: 0.960352, 517: 0.957157, 518: 0.953939, 519: 0.950693, 520: 0.947419, 521: 0.944116, 522: 0.940786, 523: 0.937427, 524: 0.934087, 525: 0.930768, 526: 0.927468, 527: 0.924188, 528: 0.920928, 529: 0.917683, 530: 0.914451, 531: 0.911234, 532: 0.908032, 533: 0.904844, 534: 0.901674, 535: 0.898522, 536: 0.89539, 537: 0.892275, 538: 0.889179, 539: 0.886053, 540: 0.882896, 541: 0.879708, 542: 0.87649, 543: 0.873241, 544: 0.869966, 545: 0.866664, 546: 0.863335, 547: 0.85998, 548: 0.856598, 549: 0.853273, 550: 0.850003, 551: 0.84679, 552: 0.843633, 553: 0.840532, 554: 0.837492, 555: 0.834512, 556: 0.831593, 557: 0.828734, 558: 0.825937, 559: 0.823151, 560: 0.820379, 561: 0.817619, 562: 0.814871, 563: 0.812136, 564: 0.809415, 565: 0.806708, 566: 0.804015, 567: 0.801336, 568: 0.798671, 569: 0.796016, 570: 0.793371, 571: 0.790736, 572: 0.788111, 573: 0.785496, 574: 0.782895, 575: 0.780308, 576: 0.777734, 577: 0.775175, 578: 0.77263, 579: 0.770095, 580: 0.767569, 581: 0.765054, 582: 0.762549, 583: 0.760054, 584: 0.757571, 585: 0.755102, 586: 0.752646, 587: 0.750202, 588: 0.747772, 589: 0.74535, 590: 0.742936, 591: 0.740531, 592: 0.738134, 593: 0.735746, 594: 0.733369, 595: 0.731003, 596: 0.728649, 597: 0.726305, 598: 0.723973, 599: 0.721651, 600: 0.719339, 601: 0.717036, 602: 0.714743, 603: 0.712459, 604: 0.710188, 605: 0.70793, 606: 0.705684, 607: 0.70345, 608: 0.701229, 609: 0.699016, 610: 0.696812, 611: 0.694616, 612: 0.692428, 613: 0.690249, 614: 0.688084, 615: 0.685932, 616: 0.683793, 617: 0.681669, 618: 0.679558, 619: 0.677457, 620: 0.675367, 621: 0.673288, 622: 0.67122, 623: 0.669162, 624: 0.667116, 625: 0.66508, 626: 0.663054, 627: 0.66104, 628: 0.659037, 629: 0.657041, 630: 0.655054, 631: 0.653075, 632: 0.651104, 633: 0.649141, 634: 0.647184, 635: 0.645234, 636: 0.64329, 637: 0.641352, 638: 0.63942, 639: 0.637492, 640: 0.635568, 641: 0.633648, 642: 0.631731, 643: 0.629817, 644: 0.627913, 645: 0.626017, 646: 0.624131, 647: 0.622254, 648: 0.620385, 649: 0.618521, 650: 0.61666, 651: 0.614803, 652: 0.61295, 653: 0.611101, 654: 0.609258, 655: 0.60742, 656: 0.605588, 657: 0.603762, 658: 0.601941, 659: 0.600126, 660: 0.598317, 661: 0.596514, 662: 0.594715, 663: 0.592923, 664: 0.591138, 665: 0.589361, 666: 0.587591, 667: 0.585829, 668: 0.584074, 669: 0.582329, 670: 0.580594, 671: 0.578867, 672: 0.57715, 673: 0.575442, 674: 0.573746, 675: 0.57206, 676: 0.570386, 677: 0.568722, 678: 0.56707, 679: 0.565423, 680: 0.563782, 681: 0.562147, 682: 0.560517, 683: 0.558893, 684: 0.557277, 685: 0.555667, 686: 0.554066, 687: 0.552471, 688: 0.550884, 689: 0.549303, 690: 0.547727, 691: 0.546156, 692: 0.544591, 693: 0.543031, 694: 0.541478, 695: 0.539933, 696: 0.538395, 697: 0.536863, 698: 0.535339, 699: 0.53382, 700: 0.532306, 701: 0.530797, 702: 0.529293, 703: 0.527794, 704: 0.526302, 705: 0.524817, 706: 0.523338, 707: 0.521865, 708: 0.520399, 709: 0.518939, 710: 0.517483, 711: 0.516032, 712: 0.514585, 713: 0.513144, 714: 0.511709, 715: 0.510281, 716: 0.508858, 717: 0.507442, 718: 0.506033, 719: 0.504628, 720: 0.503228, 721: 0.501832, 722: 0.500441, 723: 0.499055, 724: 0.497674, 725: 0.4963, 726: 0.494932, 727: 0.493569, 728: 0.492213, 729: 0.490861, 730: 0.489514, 731: 0.488171, 732: 0.486832, 733: 0.485498, 734: 0.484192, 735: 0.482911, 736: 0.481646, 737: 0.480391, 738: 0.479141, 739: 0.477891, 740: 0.476642, 741: 0.475393, 742: 0.474145, 743: 0.472899, 744: 0.471659, 745: 0.470423, 746: 0.46919, 747: 0.46796, 748: 0.46673, 749: 0.465499, 750: 0.464266, 755: 0.458622, 760: 0.453048, 765: 0.44754, 770: 0.442102, 775: 0.436736, 780: 0.431441, 785: 0.426215, 790: 0.421057, 795: 0.41596, 800: 0.410923, 805: 0.405942, 810: 0.401012, 815: 0.396131, 820: 0.391312, 825: 0.386551, 830: 0.381845, 835: 0.377191, 840: 0.372583, 845: 0.36804, 850: 0.363562, 855: 0.359149, 860: 0.354801, 865: 0.350517, 870: 0.346314, 875: 0.342191, 880: 0.338148, 885: 0.334184, 890: 0.330301, 895: 0.32647, 900: 0.322693, 905: 0.318967, 910: 0.315295, 915: 0.311676, 920: 0.308125, 925: 0.304644, 930: 0.301231, 935: 0.297887, 940: 0.294612, 945: 0.291385, 950: 0.288206, 955: 0.285075, 960: 0.281993, 965: 0.278958, 970: 0.275974, 975: 0.273041, 980: 0.270159, 985: 0.267327, 990: 0.264547, 995: 0.2618, 1000: 0.259088, 1005: 0.256409, 1010: 0.253764, 1015: 0.251153, 1020: 0.248582, 1025: 0.246052, 1030: 0.243561, 1035: 0.241111, 1040: 0.238701, 1045: 0.236316, 1050: 0.233957, 1055: 0.231623, 1060: 0.229314, 1065: 0.22703, 1070: 0.224786, 1075: 0.222581, 1080: 0.220414, 1085: 0.218287, 1090: 0.216199, 1095: 0.214134, 1100: 0.212092, 1105: 0.210073, 1110: 0.208077, 1115: 0.206104, 1120: 0.204153, 1125: 0.202223, 1130: 0.200315, 1135: 0.198429, 1140: 0.196565, 1145: 0.194719, 1150: 0.192892, 1155: 0.191085, 1160: 0.189296, 1165: 0.187526, 1170: 0.185783, 1175: 0.184067, 1180: 0.182378, 1185: 0.180717, 1190: 0.179083, 1195: 0.177469, 1200: 0.175876, 1205: 0.174305, 1210: 0.172754, 1215: 0.171223, 1220: 0.169719, 1225: 0.168241, 1230: 0.166789, 1235: 0.165363, 1240: 0.163963, 1245: 0.162576, 1250: 0.1612, 1255: 0.159837, 1260: 0.158486, 1265: 0.157147, 1270: 0.155822, 1275: 0.154512, 1280: 0.153216, 1285: 0.151935, 1290: 0.150668, 1295: 0.149417, 1300: 0.148182, 1305: 0.146962, 1310: 0.145758, 1315: 0.14457, 1320: 0.1434, 1325: 0.142248, 1330: 0.141114, 1335: 0.139998, 1340: 0.138901, 1345: 0.137813, 1350: 0.136735, 1355: 0.135667, 1360: 0.134609, 1365: 0.133561, 1370: 0.132526, 1375: 0.131505, 1380: 0.130497, 1385: 0.129503, 1390: 0.128522, 1395: 0.12755, 1400: 0.126585, 1405: 0.125629, 1410: 0.124681, 1415: 0.123741, 1420: 0.12282, 1425: 0.121916, 1430: 0.121028, 1435: 0.120154, 1440: 0.119294, 1445: 0.118443, 1450: 0.117601, 1455: 0.116766, 1460: 0.115938, 1465: 0.115117, 1470: 0.114307, 1475: 0.113508, 1480: 0.112719, 1485: 0.111939, 1490: 0.11117, 1495: 0.110406, 1500: 0.109649, 1510: 0.108201, 1520: 0.10678, 1530: 0.105383, 1540: 0.104014, 1550: 0.102671, 1560: 0.101355, 1570: 0.100063, 1580: 0.0987954, 1590: 0.0975474, 1600: 0.0963179, 1610: 0.0951063, 1620: 0.0939118, 1630: 0.0927336, 1640: 0.0915752, 1650: 0.0904361, 1660: 0.0893155, 1670: 0.0882127, 1680: 0.0871267, 1690: 0.086058, 1700: 0.0850066, 1710: 0.0839724, 1720: 0.0829554, 1730: 0.0819557, 1740: 0.0809768, 1750: 0.0800186, 1760: 0.0790812, 1770: 0.0781645, 1780: 0.0772685, 1790: 0.0763861, 1800: 0.0755173, 1810: 0.074662, 1820: 0.0738202, 1830: 0.072992, 1840: 0.0721803, 1850: 0.071385, 1860: 0.0706062, 1870: 0.0698438, 1880: 0.0690979, 1890: 0.0683629, 1900: 0.0676388, 1910: 0.0669256, 1920: 0.0662232, 1930: 0.0655318, 1940: 0.0648538, 1950: 0.0641891, 1960: 0.0635378, 1970: 0.0628998, 1980: 0.0622752, 1990: 0.0616595, 2000: 0.0610527, 2010: 0.0604547, 2020: 0.0598656, 2030: 0.0592854, 2040: 0.0587157, 2050: 0.0581567, 2060: 0.0576082, 2070: 0.0570702, 2080: 0.0565429, 2090: 0.0560226, 2100: 0.0555093, 2110: 0.0550032, 2120: 0.0545041, 2130: 0.0540121, 2140: 0.0535291, 2150: 0.0530552, 2160: 0.0525902, 2170: 0.0521343, 2180: 0.0516874, 2190: 0.0512467, 2200: 0.050812, 2210: 0.0503834, 2220: 0.049961, 2230: 0.0495446, 2240: 0.0491357, 2250: 0.048734, 2260: 0.0483398, 2270: 0.0479528, 2280: 0.0475733, 2290: 0.0471986, 2300: 0.0468288, 2310: 0.046464, 2320: 0.046104, 2330: 0.0457489, 2340: 0.0453998, 2350: 0.0450567, 2360: 0.0447196, 2370: 0.0443885, 2380: 0.0440634, 2390: 0.0437426, 2400: 0.0434261, 2410: 0.043114, 2420: 0.0428061, 2430: 0.0425026, 2440: 0.0422037, 2450: 0.0419095, 2460: 0.0416201, 2470: 0.0413353, 2480: 0.0410552, 2490: 0.0407778, 2500: 0.0405032, 2510: 0.0402313, 2520: 0.0399622, 2530: 0.0396957, 2540: 0.0394336, 2550: 0.0391757, 2560: 0.038922, 2570: 0.0386726, 2580: 0.0384275, 2590: 0.0381853, 2600: 0.0379462, 2610: 0.03771, 2620: 0.0374769, 2630: 0.0372468, 2640: 0.0370199, 2650: 0.0367962, 2660: 0.0365759, 2670: 0.0363587, 2680: 0.0361448, 2690: 0.0359331, 2700: 0.0357234, 2710: 0.035516, 2720: 0.0353106, 2730: 0.0351074, 2740: 0.0349071, 2750: 0.0347099, 2760: 0.0345155, 2770: 0.0343242, 2780: 0.0341358, 2790: 0.03395, 2800: 0.0337668, 2810: 0.0335862, 2820: 0.0334082, 2830: 0.0332327, 2840: 0.0330603, 2850: 0.032891, 2860: 0.0327248, 2870: 0.0325616, 2880: 0.0324014, 2890: 0.0322429, 2900: 0.0320858, 2910: 0.0319303, 2920: 0.0317764, 2930: 0.031624, 2940: 0.0314737, 2950: 0.0313253, 2960: 0.031179, 2970: 0.0310348, 2980: 0.0308925, 2990: 0.030752, 3000: 0.0306134, 3010: 0.0304765, 3020: 0.0303414, 3030: 0.030208, 3040: 0.0300768, 3050: 0.0299477, 3060: 0.0298207, 3070: 0.0296957, 3080: 0.0295729, 3090: 0.0294513, 3100: 0.0293311, 3110: 0.029212, 3120: 0.0290943, 3130: 0.0289778, 3140: 0.0288629, 3150: 0.0287497, 3160: 0.0286381, 3170: 0.0285282, 3180: 0.0284199, 3190: 0.0283127, 3200: 0.0282068, 3210: 0.0281019, 3220: 0.0279983, 3230: 0.0278958, 3240: 0.0277947, 3250: 0.0276951, 3260: 0.027597, 3270: 0.0275003, 3280: 0.0274051, 3290: 0.0273108, 3300: 0.0272176, 3310: 0.0271253, 3320: 0.027034, 3330: 0.0269436, 3340: 0.0268545, 3350: 0.0267667, 3360: 0.02668, 3370: 0.0265946, 3380: 0.0265104, 3390: 0.0264272, 3400: 0.0263448, 3410: 0.0262634, 3420: 0.0261829, 3430: 0.0261033, 3440: 0.0260248, 3450: 0.0259475, 3460: 0.0258713, 3470: 0.0257962, 3480: 0.0257223, 3490: 0.0256491, 3500: 0.0255767, 3510: 0.025505, 3520: 0.0254341, 3530: 0.025364, 3540: 0.0252948, 3550: 0.0252266, 3560: 0.0251593, 3570: 0.025093, 3580: 0.0250276, 3590: 0.0249629, 3600: 0.0248989, 3610: 0.0248355, 3620: 0.0247728, 3630: 0.0247107, 3640: 0.0246495, 3650: 0.0245891, 3660: 0.0245296, 3670: 0.0244709, 3680: 0.024413, 3690: 0.0243557, 3700: 0.024299, 3710: 0.0242428, 3720: 0.0241873, 3730: 0.0241323, 3740: 0.0240781, 3750: 0.0240245, 3760: 0.0239717, 3770: 0.0239196, 3780: 0.0238683, 3790: 0.0238174, 3800: 0.0237671, 3810: 0.0237173, 3820: 0.023668, 3830: 0.0236192, 3840: 0.023571, 3850: 0.0235235, 3860: 0.0234766, 3870: 0.0234303, 3880: 0.0233847, 3890: 0.0233395, 3900: 0.0232948, 3910: 0.0232505, 3920: 0.0232067, 3930: 0.0231633, 3940: 0.0231205, 3950: 0.0230783, 3960: 0.0230367, 3970: 0.0229957, 3980: 0.0229552, 3990: 0.0229152, 4000: 0.0228756, 4010: 0.0228365, 4020: 0.0227977, 4030: 0.0227594, 4040: 0.0227216, 4050: 0.0226843, 4060: 0.0226474, 4070: 0.0226111, 4080: 0.0225752, 4090: 0.0225397, 4100: 0.0225045, 4110: 0.0224697, 4120: 0.0224353, 4130: 0.0224011, 4140: 0.0223675, 4150: 0.0223342, 4160: 0.0223015, 4170: 0.0222691, 4180: 0.0222372, 4190: 0.0222056, 4200: 0.0221744, 4210: 0.0221434, 4220: 0.0221128, 4230: 0.0220825, 4240: 0.0220525, 4250: 0.0220229, 4260: 0.0219937, 4270: 0.0219648, 4280: 0.0219363, 4290: 0.021908, 4300: 0.0218799, 4310: 0.0218521, 4320: 0.0218244, 4330: 0.021797, 4340: 0.0217699, 4350: 0.0217431, 4360: 0.0217166, 4370: 0.0216904, 4380: 0.0216646, 4390: 0.021639, 4400: 0.0216136, 4410: 0.0215885, 4420: 0.0215637, 4430: 0.0215391, 4440: 0.0215148, 4450: 0.0214908, 4460: 0.0214671, 4470: 0.0214438, 4480: 0.0214208, 4490: 0.021398, 4500: 0.0213754, 4510: 0.021353, 4520: 0.0213309, 4530: 0.0213089, 4540: 0.0212873, 4550: 0.0212659, 4560: 0.0212448, 4570: 0.021224, 4580: 0.0212035, 4590: 0.0211831, 4600: 0.021163, 4610: 0.0211431, 4620: 0.0211235, 4630: 0.021104, 4640: 0.0210849, 4650: 0.021066, 4660: 0.0210473, 4670: 0.021029, 4680: 0.0210108, 4690: 0.0209929, 4700: 0.0209751, 4710: 0.0209575, 4720: 0.02094, 4730: 0.0209226, 4740: 0.0209055, 4750: 0.0208887, 4760: 0.020872, 4770: 0.0208556, 4780: 0.0208393, 4790: 0.0208233, 4800: 0.0208074, 4810: 0.0207916, 4820: 0.020776, 4830: 0.0207605, 4840: 0.0207453, 4850: 0.0207302, 4860: 0.0207154, 4870: 0.0207007, 4880: 0.0206863, 4890: 0.020672, 4900: 0.0206579, 4910: 0.0206439, 4920: 0.0206301, 4930: 0.0206165, 4940: 0.020603, 4950: 0.0205897, 4960: 0.0205765, 4970: 0.0205636, 4980: 0.0205508, 4990: 0.0205382, 5000: 0.0205257, 5010: 0.0205133, 5020: 0.0205011, 5030: 0.020489, 5040: 0.0204771, 5050: 0.0204654, 5060: 0.0204538, 5070: 0.0204425, 5080: 0.0204312, 5090: 0.0204201, 5100: 0.0204092, 5110: 0.0203983, 5120: 0.0203875, 5130: 0.0203769, 5140: 0.0203663, 5150: 0.0203559, 5160: 0.0203456, 5170: 0.0203353, 5180: 0.0203252, 5190: 0.0203151, 5200: 0.020305, 5210: 0.020295, 5220: 0.0202851, 5230: 0.0202752, 5240: 0.0202654, 5250: 0.0202557, 5260: 0.0202461, 5270: 0.0202367, 5280: 0.0202274, 5290: 0.0202181, 5300: 0.020209, 5310: 0.0202, 5320: 0.020191, 5330: 0.0201821, 5340: 0.0201734, 5350: 0.0201647, 5360: 0.020156, 5370: 0.0201475, 5380: 0.020139, 5390: 0.0201306, 5400: 0.0201223, 5410: 0.0201139, 5420: 0.0201057, 5430: 0.0200974, 5440: 0.0200893, 5450: 0.0200812, 5460: 0.0200733, 5470: 0.0200654, 5480: 0.0200576, 5490: 0.02005, 5500: 0.0200424, 5510: 0.0200349, 5520: 0.0200276, 5530: 0.0200203, 5540: 0.0200131, 5550: 0.020006, 5560: 0.019999, 5570: 0.019992, 5580: 0.0199851, 5590: 0.0199782, 5600: 0.0199712, 5610: 0.0199643, 5620: 0.0199574, 5630: 0.0199505, 5640: 0.0199436, 5650: 0.0199367, 5660: 0.0199299, 5670: 0.0199231, 5680: 0.0199163, 5690: 0.0199096, 5700: 0.0199029, 5710: 0.0198963, 5720: 0.0198897, 5730: 0.0198831, 5740: 0.0198769, 5750: 0.019871, 5760: 0.0198655, 5770: 0.0198603, 5780: 0.0198554, 5790: 0.0198508, 5800: 0.0198465, 5810: 0.0198425, 5820: 0.0198387, 5830: 0.0198353, 5840: 0.0198311, 5850: 0.0198268, 5860: 0.0198226, 5870: 0.0198184, 5880: 0.0198141, 5890: 0.0198099, 5900: 0.0198057, 5910: 0.0198014, 5920: 0.0197972, 5930: 0.019793, 5940: 0.0197888, 5950: 0.0197845, 5960: 0.0197803, 5970: 0.0197761, 5980: 0.0197718, 5990: 0.0197676, 6000: 0.0197634}
expected_dielectron_005={250: 4.01939, 251: 3.9937, 252: 3.96801, 253: 3.94232, 254: 3.91663, 255: 3.89094, 256: 3.86525, 257: 3.83956, 258: 3.81387, 259: 3.78818, 260: 3.76249, 261: 3.7368, 262: 3.71111, 263: 3.68542, 264: 3.65973, 265: 3.63404, 266: 3.60835, 267: 3.58266, 268: 3.55578, 269: 3.52943, 270: 3.50363, 271: 3.47837, 272: 3.45365, 273: 3.42947, 274: 3.4058, 275: 3.38263, 276: 3.35997, 277: 3.33782, 278: 3.31618, 279: 3.29456, 280: 3.27297, 281: 3.25141, 282: 3.22987, 283: 3.20836, 284: 3.18709, 285: 3.16605, 286: 3.14524, 287: 3.12467, 288: 3.10433, 289: 3.08407, 290: 3.06389, 291: 3.04379, 292: 3.02376, 293: 3.00382, 294: 2.98408, 295: 2.96455, 296: 2.94523, 297: 2.92611, 298: 2.90719, 299: 2.88857, 300: 2.87026, 301: 2.85224, 302: 2.83453, 303: 2.81711, 304: 2.79982, 305: 2.78266, 306: 2.76563, 307: 2.74873, 308: 2.73196, 309: 2.71535, 310: 2.6989, 311: 2.68261, 312: 2.66649, 313: 2.65053, 314: 2.63487, 315: 2.6195, 316: 2.60444, 317: 2.58967, 318: 2.57519, 319: 2.56081, 320: 2.54652, 321: 2.53231, 322: 2.5182, 323: 2.50417, 324: 2.49025, 325: 2.47644, 326: 2.46273, 327: 2.44912, 328: 2.43562, 329: 2.4221, 330: 2.40855, 331: 2.39499, 332: 2.3814, 333: 2.36779, 334: 2.35419, 335: 2.3406, 336: 2.32702, 337: 2.31344, 338: 2.29988, 339: 2.28649, 340: 2.27328, 341: 2.26025, 342: 2.24741, 343: 2.23474, 344: 2.22227, 345: 2.21001, 346: 2.19795, 347: 2.18609, 348: 2.17444, 349: 2.16286, 350: 2.15134, 351: 2.13989, 352: 2.12851, 353: 2.1172, 354: 2.10599, 355: 2.09489, 356: 2.08389, 357: 2.073, 358: 2.06221, 359: 2.05151, 360: 2.0409, 361: 2.03038, 362: 2.01995, 363: 2.00961, 364: 1.99937, 365: 1.98924, 366: 1.97922, 367: 1.9693, 368: 1.95949, 369: 1.94976, 370: 1.9401, 371: 1.93052, 372: 1.92102, 373: 1.91159, 374: 1.90226, 375: 1.89304, 376: 1.88391, 377: 1.87489, 378: 1.86597, 379: 1.85713, 380: 1.84836, 381: 1.83967, 382: 1.83106, 383: 1.82253, 384: 1.81403, 385: 1.80556, 386: 1.79713, 387: 1.78872, 388: 1.78035, 389: 1.77198, 390: 1.7636, 391: 1.75522, 392: 1.74684, 393: 1.73845, 394: 1.73012, 395: 1.72184, 396: 1.71362, 397: 1.70546, 398: 1.69735, 399: 1.68927, 400: 1.68124, 401: 1.67325, 402: 1.66529, 403: 1.65737, 404: 1.64959, 405: 1.64193, 406: 1.6344, 407: 1.62699, 408: 1.61972, 409: 1.61255, 410: 1.60549, 411: 1.59853, 412: 1.59167, 413: 1.58492, 414: 1.57813, 415: 1.57131, 416: 1.56446, 417: 1.55757, 418: 1.55065, 419: 1.54374, 420: 1.53685, 421: 1.52996, 422: 1.52309, 423: 1.51623, 424: 1.50952, 425: 1.50297, 426: 1.49659, 427: 1.49036, 428: 1.48429, 429: 1.47832, 430: 1.47244, 431: 1.46667, 432: 1.46099, 433: 1.45542, 434: 1.44983, 435: 1.44422, 436: 1.43859, 437: 1.43295, 438: 1.4273, 439: 1.42153, 440: 1.41566, 441: 1.40968, 442: 1.40359, 443: 1.3974, 444: 1.39118, 445: 1.38492, 446: 1.37864, 447: 1.37232, 448: 1.36597, 449: 1.35974, 450: 1.3536, 451: 1.34758, 452: 1.34166, 453: 1.33585, 454: 1.33015, 455: 1.32456, 456: 1.31908, 457: 1.31371, 458: 1.30845, 459: 1.30316, 460: 1.29783, 461: 1.29247, 462: 1.28707, 463: 1.28163, 464: 1.27624, 465: 1.2709, 466: 1.26561, 467: 1.26036, 468: 1.25517, 469: 1.25013, 470: 1.24526, 471: 1.24056, 472: 1.23601, 473: 1.23163, 474: 1.22735, 475: 1.22316, 476: 1.21906, 477: 1.21506, 478: 1.21115, 479: 1.20727, 480: 1.2034, 481: 1.19955, 482: 1.19571, 483: 1.1919, 484: 1.18805, 485: 1.18415, 486: 1.18021, 487: 1.17623, 488: 1.17221, 489: 1.16814, 490: 1.16403, 491: 1.15987, 492: 1.15566, 493: 1.15141, 494: 1.14724, 495: 1.14316, 496: 1.13915, 497: 1.13523, 498: 1.13139, 499: 1.12755, 500: 1.12371, 501: 1.11987, 502: 1.11602, 503: 1.11218, 504: 1.10823, 505: 1.10417, 506: 1.10001, 507: 1.09575, 508: 1.09138, 509: 1.08698, 510: 1.08254, 511: 1.07807, 512: 1.07356, 513: 1.06902, 514: 1.0645, 515: 1.06001, 516: 1.05555, 517: 1.05112, 518: 1.04671, 519: 1.04239, 520: 1.03816, 521: 1.03401, 522: 1.02995, 523: 1.02599, 524: 1.0221, 525: 1.01831, 526: 1.01461, 527: 1.01099, 528: 1.00746, 529: 1.00389, 530: 1.00029, 531: 0.996639, 532: 0.992952, 533: 0.989225, 534: 0.985465, 535: 0.981672, 536: 0.977846, 537: 0.973986, 538: 0.970094, 539: 0.966271, 540: 0.962517, 541: 0.958834, 542: 0.95522, 543: 0.951675, 544: 0.948205, 545: 0.944808, 546: 0.941484, 547: 0.938235, 548: 0.935059, 549: 0.931894, 550: 0.92874, 551: 0.925597, 552: 0.922466, 553: 0.919345, 554: 0.916269, 555: 0.913236, 556: 0.910246, 557: 0.907301, 558: 0.904399, 559: 0.90154, 560: 0.898724, 561: 0.895952, 562: 0.893223, 563: 0.890537, 564: 0.887841, 565: 0.885134, 566: 0.882416, 567: 0.879687, 568: 0.876948, 569: 0.874191, 570: 0.871417, 571: 0.868626, 572: 0.865818, 573: 0.862992, 574: 0.860181, 575: 0.857385, 576: 0.854603, 577: 0.851837, 578: 0.849085, 579: 0.846344, 580: 0.843613, 581: 0.840893, 582: 0.838184, 583: 0.835485, 584: 0.8328, 585: 0.830129, 586: 0.827472, 587: 0.824829, 588: 0.822199, 589: 0.819551, 590: 0.816884, 591: 0.814198, 592: 0.811493, 593: 0.80877, 594: 0.80603, 595: 0.803275, 596: 0.800504, 597: 0.797718, 598: 0.794915, 599: 0.792151, 600: 0.789424, 601: 0.786736, 602: 0.784086, 603: 0.781475, 604: 0.778904, 605: 0.776374, 606: 0.773886, 607: 0.771438, 608: 0.769031, 609: 0.766633, 610: 0.764244, 611: 0.761865, 612: 0.759494, 613: 0.757132, 614: 0.754788, 615: 0.752461, 616: 0.750153, 617: 0.747863, 618: 0.74559, 619: 0.743332, 620: 0.741089, 621: 0.738861, 622: 0.736647, 623: 0.734448, 624: 0.732257, 625: 0.730072, 626: 0.727895, 627: 0.725724, 628: 0.723561, 629: 0.721402, 630: 0.719248, 631: 0.717097, 632: 0.714951, 633: 0.712808, 634: 0.710676, 635: 0.708555, 636: 0.706443, 637: 0.704342, 638: 0.702252, 639: 0.700168, 640: 0.698093, 641: 0.696024, 642: 0.693963, 643: 0.69191, 644: 0.689864, 645: 0.687826, 646: 0.685794, 647: 0.683771, 648: 0.681754, 649: 0.679736, 650: 0.677717, 651: 0.675695, 652: 0.673673, 653: 0.671648, 654: 0.669627, 655: 0.667608, 656: 0.665593, 657: 0.66358, 658: 0.66157, 659: 0.65957, 660: 0.657581, 661: 0.655603, 662: 0.653635, 663: 0.651677, 664: 0.649732, 665: 0.647799, 666: 0.645879, 667: 0.643971, 668: 0.642076, 669: 0.640187, 670: 0.638304, 671: 0.636428, 672: 0.634559, 673: 0.632695, 674: 0.630841, 675: 0.628995, 676: 0.627157, 677: 0.625328, 678: 0.623508, 679: 0.621697, 680: 0.619894, 681: 0.6181, 682: 0.616315, 683: 0.614538, 684: 0.612772, 685: 0.611015, 686: 0.609269, 687: 0.607532, 688: 0.605805, 689: 0.604084, 690: 0.602369, 691: 0.600659, 692: 0.598955, 693: 0.597256, 694: 0.595564, 695: 0.593881, 696: 0.592204, 697: 0.590536, 698: 0.588875, 699: 0.587219, 700: 0.585569, 701: 0.583925, 702: 0.582286, 703: 0.580652, 704: 0.579026, 705: 0.577407, 706: 0.575795, 707: 0.57419, 708: 0.572593, 709: 0.571, 710: 0.569412, 711: 0.56783, 712: 0.566252, 713: 0.564679, 714: 0.563113, 715: 0.561553, 716: 0.56, 717: 0.558453, 718: 0.556913, 719: 0.555379, 720: 0.55385, 721: 0.552326, 722: 0.550807, 723: 0.549294, 724: 0.547788, 725: 0.546288, 726: 0.544795, 727: 0.543309, 728: 0.54183, 729: 0.540355, 730: 0.538885, 731: 0.53742, 732: 0.535959, 733: 0.534503, 734: 0.53308, 735: 0.531684, 736: 0.530306, 737: 0.52894, 738: 0.52758, 739: 0.52622, 740: 0.524861, 741: 0.523502, 742: 0.522144, 743: 0.520787, 744: 0.519437, 745: 0.518092, 746: 0.51675, 747: 0.51541, 748: 0.514072, 749: 0.512733, 750: 0.511392, 755: 0.505239, 760: 0.499157, 765: 0.49314, 770: 0.487195, 775: 0.481324, 780: 0.475527, 785: 0.469805, 790: 0.464154, 795: 0.45857, 800: 0.453049, 805: 0.447589, 810: 0.442185, 815: 0.436834, 820: 0.431558, 825: 0.426356, 830: 0.421224, 835: 0.416156, 840: 0.411149, 845: 0.40622, 850: 0.401369, 855: 0.396596, 860: 0.391901, 865: 0.387285, 870: 0.38275, 875: 0.378296, 880: 0.373925, 885: 0.369634, 890: 0.365426, 895: 0.361273, 900: 0.357177, 905: 0.353136, 910: 0.349151, 915: 0.345222, 920: 0.341367, 925: 0.337586, 930: 0.333878, 935: 0.330243, 940: 0.326683, 945: 0.323171, 950: 0.319707, 955: 0.316293, 960: 0.312927, 965: 0.30961, 970: 0.306343, 975: 0.303127, 980: 0.299961, 985: 0.296845, 990: 0.293779, 995: 0.290736, 1000: 0.287716, 1005: 0.284718, 1010: 0.281743, 1015: 0.27879, 1020: 0.275876, 1025: 0.273001, 1030: 0.270164, 1035: 0.267366, 1040: 0.264606, 1045: 0.261882, 1050: 0.259193, 1055: 0.256539, 1060: 0.253921, 1065: 0.251337, 1070: 0.248802, 1075: 0.246314, 1080: 0.243875, 1085: 0.241484, 1090: 0.239141, 1095: 0.236828, 1100: 0.234546, 1105: 0.232294, 1110: 0.230072, 1115: 0.227881, 1120: 0.225715, 1125: 0.223575, 1130: 0.221461, 1135: 0.219372, 1140: 0.217309, 1145: 0.21527, 1150: 0.213256, 1155: 0.211265, 1160: 0.209298, 1165: 0.207356, 1170: 0.205451, 1175: 0.203583, 1180: 0.201753, 1185: 0.19996, 1190: 0.198205, 1195: 0.196471, 1200: 0.194758, 1205: 0.193067, 1210: 0.191397, 1215: 0.189749, 1220: 0.188121, 1225: 0.186515, 1230: 0.184928, 1235: 0.183363, 1240: 0.181818, 1245: 0.180282, 1250: 0.178753, 1255: 0.177232, 1260: 0.175719, 1265: 0.174214, 1270: 0.172725, 1275: 0.171254, 1280: 0.169799, 1285: 0.16836, 1290: 0.166938, 1295: 0.165538, 1300: 0.164159, 1305: 0.162801, 1310: 0.161465, 1315: 0.16015, 1320: 0.158856, 1325: 0.157582, 1330: 0.156329, 1335: 0.155096, 1340: 0.153884, 1345: 0.152679, 1350: 0.151481, 1355: 0.15029, 1360: 0.149107, 1365: 0.147931, 1370: 0.146767, 1375: 0.145616, 1380: 0.144476, 1385: 0.143349, 1390: 0.142235, 1395: 0.141133, 1400: 0.140044, 1405: 0.138969, 1410: 0.137906, 1415: 0.136856, 1420: 0.13583, 1425: 0.134827, 1430: 0.133846, 1435: 0.132885, 1440: 0.131943, 1445: 0.13101, 1450: 0.130084, 1455: 0.129165, 1460: 0.128251, 1465: 0.127342, 1470: 0.126442, 1475: 0.125552, 1480: 0.12467, 1485: 0.123795, 1490: 0.122927, 1495: 0.122067, 1500: 0.121214, 1510: 0.119593, 1520: 0.118003, 1530: 0.116443, 1540: 0.114914, 1550: 0.113417, 1560: 0.11195, 1570: 0.110512, 1580: 0.109102, 1590: 0.107713, 1600: 0.106346, 1610: 0.104998, 1620: 0.103669, 1630: 0.102358, 1640: 0.101069, 1650: 0.0998012, 1660: 0.0985541, 1670: 0.0973266, 1680: 0.0961177, 1690: 0.094928, 1700: 0.0937573, 1710: 0.0926057, 1720: 0.0914731, 1730: 0.0903596, 1740: 0.0892691, 1750: 0.0882017, 1760: 0.0871572, 1770: 0.0861357, 1780: 0.0851373, 1790: 0.0841538, 1800: 0.0831855, 1810: 0.0822322, 1820: 0.0812939, 1830: 0.0803707, 1840: 0.0794657, 1850: 0.0785789, 1860: 0.0777104, 1870: 0.0768602, 1880: 0.0760281, 1890: 0.0752081, 1900: 0.0744002, 1910: 0.0736043, 1920: 0.0728204, 1930: 0.0720486, 1940: 0.0712914, 1950: 0.0705489, 1960: 0.069821, 1970: 0.0691077, 1980: 0.0684091, 1990: 0.0677202, 2000: 0.067041, 2010: 0.0663716, 2020: 0.0657118, 2030: 0.0650617, 2040: 0.0644236, 2050: 0.0637973, 2060: 0.0631829, 2070: 0.0625804, 2080: 0.0619897, 2090: 0.061407, 2100: 0.0608323, 2110: 0.0602655, 2120: 0.0597066, 2130: 0.0591557, 2140: 0.0586145, 2150: 0.0580831, 2160: 0.0575614, 2170: 0.0570494, 2180: 0.0565472, 2190: 0.0560515, 2200: 0.0555623, 2210: 0.0550797, 2220: 0.0546037, 2230: 0.0541342, 2240: 0.0536727, 2250: 0.0532193, 2260: 0.0527739, 2270: 0.0523365, 2280: 0.0519071, 2290: 0.0514831, 2300: 0.0510646, 2310: 0.0506515, 2320: 0.0502438, 2330: 0.0498416, 2340: 0.049446, 2350: 0.0490572, 2360: 0.048675, 2370: 0.0482995, 2380: 0.0479307, 2390: 0.0475664, 2400: 0.0472066, 2410: 0.0468514, 2420: 0.0465006, 2430: 0.0461544, 2440: 0.0458138, 2450: 0.0454787, 2460: 0.0451493, 2470: 0.0448254, 2480: 0.044507, 2490: 0.0441925, 2500: 0.0438818, 2510: 0.0435748, 2520: 0.0432716, 2530: 0.0429722, 2540: 0.0426785, 2550: 0.0423904, 2560: 0.042108, 2570: 0.0418312, 2580: 0.0415601, 2590: 0.0412932, 2600: 0.0410304, 2610: 0.0407718, 2620: 0.0405174, 2630: 0.0402672, 2640: 0.040021, 2650: 0.0397787, 2660: 0.0395403, 2670: 0.0393059, 2680: 0.0390755, 2690: 0.0388478, 2700: 0.0386227, 2710: 0.0384004, 2720: 0.0381807, 2730: 0.0379638, 2740: 0.0377495, 2750: 0.037538, 2760: 0.0373292, 2770: 0.0371232, 2780: 0.0369198, 2790: 0.0367182, 2800: 0.0365181, 2810: 0.0363198, 2820: 0.0361231, 2830: 0.0359281, 2840: 0.0357363, 2850: 0.0355477, 2860: 0.0353624, 2870: 0.0351804, 2880: 0.0350015, 2890: 0.0348241, 2900: 0.034648, 2910: 0.0344733, 2920: 0.0342999, 2930: 0.034128, 2940: 0.0339569, 2950: 0.0337868, 2960: 0.0336177, 2970: 0.0334494, 2980: 0.0332821, 2990: 0.033116, 3000: 0.032951, 3010: 0.0327872, 3020: 0.0326246, 3030: 0.0324631, 3040: 0.0323038, 3050: 0.0321467, 3060: 0.0319918, 3070: 0.031839, 3080: 0.0316885, 3090: 0.0315401, 3100: 0.0313938, 3110: 0.0312497, 3120: 0.0311078, 3130: 0.030968, 3140: 0.0308308, 3150: 0.0306961, 3160: 0.030564, 3170: 0.0304344, 3180: 0.0303074, 3190: 0.0301813, 3200: 0.0300562, 3210: 0.0299321, 3220: 0.029809, 3230: 0.0296868, 3240: 0.0295659, 3250: 0.0294462, 3260: 0.0293279, 3270: 0.0292108, 3280: 0.0290949, 3290: 0.0289808, 3300: 0.0288684, 3310: 0.0287577, 3320: 0.0286487, 3330: 0.0285414, 3340: 0.0284362, 3350: 0.0283329, 3360: 0.0282317, 3370: 0.0281324, 3380: 0.0280352, 3390: 0.0279389, 3400: 0.0278437, 3410: 0.0277494, 3420: 0.0276561, 3430: 0.0275638, 3440: 0.0274727, 3450: 0.0273828, 3460: 0.0272941, 3470: 0.0272066, 3480: 0.0271202, 3490: 0.0270346, 3500: 0.0269499, 3510: 0.0268659, 3520: 0.0267828, 3530: 0.0267004, 3540: 0.0266191, 3550: 0.0265388, 3560: 0.0264595, 3570: 0.0263813, 3580: 0.0263041, 3590: 0.0262277, 3600: 0.0261519, 3610: 0.0260769, 3620: 0.0260027, 3630: 0.0259291, 3640: 0.0258566, 3650: 0.025785, 3660: 0.0257144, 3670: 0.0256447, 3680: 0.0255761, 3690: 0.0255081, 3700: 0.0254408, 3710: 0.0253742, 3720: 0.0253083, 3730: 0.025243, 3740: 0.0251785, 3750: 0.0251149, 3760: 0.0250521, 3770: 0.0249901, 3780: 0.0249289, 3790: 0.0248683, 3800: 0.0248084, 3810: 0.024749, 3820: 0.0246903, 3830: 0.0246322, 3840: 0.0245749, 3850: 0.0245185, 3860: 0.0244629, 3870: 0.0244081, 3880: 0.0243542, 3890: 0.0243009, 3900: 0.0242482, 3910: 0.0241961, 3920: 0.0241446, 3930: 0.0240938, 3940: 0.0240439, 3950: 0.023995, 3960: 0.0239471, 3970: 0.0239002, 3980: 0.0238543, 3990: 0.0238091, 4000: 0.0237647, 4010: 0.023721, 4020: 0.0236781, 4030: 0.023636, 4040: 0.0235942, 4050: 0.0235527, 4060: 0.0235117, 4070: 0.023471, 4080: 0.0234307, 4090: 0.0233906, 4100: 0.0233507, 4110: 0.0233111, 4120: 0.0232717, 4130: 0.0232326, 4140: 0.0231938, 4150: 0.0231552, 4160: 0.023117, 4170: 0.0230791, 4180: 0.0230415, 4190: 0.023004, 4200: 0.0229665, 4210: 0.0229292, 4220: 0.0228919, 4230: 0.0228547, 4240: 0.0228179, 4250: 0.0227815, 4260: 0.0227454, 4270: 0.0227098, 4280: 0.0226744, 4290: 0.0226391, 4300: 0.0226038, 4310: 0.0225684, 4320: 0.0225331, 4330: 0.0224977, 4340: 0.0224624, 4350: 0.0224272, 4360: 0.0223921, 4370: 0.0223571, 4380: 0.0223221, 4390: 0.0222876, 4400: 0.0222535, 4410: 0.0222199, 4420: 0.0221868, 4430: 0.0221541, 4440: 0.022122, 4450: 0.0220904, 4460: 0.0220593, 4470: 0.0220287, 4480: 0.0219987, 4490: 0.0219691, 4500: 0.02194, 4510: 0.0219113, 4520: 0.0218831, 4530: 0.0218553, 4540: 0.021828, 4550: 0.0218012, 4560: 0.0217749, 4570: 0.0217491, 4580: 0.0217238, 4590: 0.0216987, 4600: 0.0216738, 4610: 0.0216491, 4620: 0.0216245, 4630: 0.0216002, 4640: 0.0215762, 4650: 0.0215524, 4660: 0.021529, 4670: 0.0215058, 4680: 0.0214829, 4690: 0.0214602, 4700: 0.0214378, 4710: 0.0214155, 4720: 0.0213934, 4730: 0.0213715, 4740: 0.0213498, 4750: 0.0213284, 4760: 0.0213073, 4770: 0.0212864, 4780: 0.0212658, 4790: 0.0212453, 4800: 0.021225, 4810: 0.021205, 4820: 0.0211851, 4830: 0.0211653, 4840: 0.0211458, 4850: 0.0211265, 4860: 0.0211074, 4870: 0.0210884, 4880: 0.0210697, 4890: 0.0210511, 4900: 0.0210327, 4910: 0.0210144, 4920: 0.0209963, 4930: 0.0209784, 4940: 0.0209607, 4950: 0.0209432, 4960: 0.020926, 4970: 0.020909, 4980: 0.0208922, 4990: 0.0208756, 5000: 0.0208592, 5010: 0.0208429, 5020: 0.0208268, 5030: 0.0208108, 5040: 0.020795, 5050: 0.0207794, 5060: 0.020764, 5070: 0.0207489, 5080: 0.0207339, 5090: 0.020719, 5100: 0.0207044, 5110: 0.0206898, 5120: 0.0206754, 5130: 0.0206611, 5140: 0.020647, 5150: 0.0206331, 5160: 0.0206194, 5170: 0.0206058, 5180: 0.0205924, 5190: 0.0205792, 5200: 0.0205661, 5210: 0.0205532, 5220: 0.0205404, 5230: 0.0205278, 5240: 0.0205154, 5250: 0.0205031, 5260: 0.020491, 5270: 0.020479, 5280: 0.0204672, 5290: 0.0204555, 5300: 0.0204438, 5310: 0.0204322, 5320: 0.0204207, 5330: 0.0204092, 5340: 0.0203979, 5350: 0.0203867, 5360: 0.0203756, 5370: 0.0203646, 5380: 0.0203538, 5390: 0.020343, 5400: 0.0203323, 5410: 0.0203217, 5420: 0.0203111, 5430: 0.0203006, 5440: 0.0202902, 5450: 0.0202799, 5460: 0.0202697, 5470: 0.0202596, 5480: 0.0202496, 5490: 0.0202396, 5500: 0.0202297, 5510: 0.0202199, 5520: 0.0202102, 5530: 0.0202005, 5540: 0.0201909, 5550: 0.0201813, 5560: 0.0201719, 5570: 0.0201625, 5580: 0.0201532, 5590: 0.020144, 5600: 0.0201348, 5610: 0.0201258, 5620: 0.0201168, 5630: 0.0201079, 5640: 0.0200992, 5650: 0.0200906, 5660: 0.0200822, 5670: 0.0200739, 5680: 0.0200657, 5690: 0.0200577, 5700: 0.0200497, 5710: 0.0200419, 5720: 0.0200341, 5730: 0.0200265, 5740: 0.0200195, 5750: 0.0200132, 5760: 0.0200076, 5770: 0.0200026, 5780: 0.0199983, 5790: 0.0199946, 5800: 0.0199916, 5810: 0.0199892, 5820: 0.0199875, 5830: 0.0199864, 5840: 0.0199841, 5850: 0.0199818, 5860: 0.0199795, 5870: 0.0199772, 5880: 0.0199749, 5890: 0.0199726, 5900: 0.0199703, 5910: 0.019968, 5920: 0.0199657, 5930: 0.0199634, 5940: 0.0199611, 5950: 0.0199588, 5960: 0.0199565, 5970: 0.0199542, 5980: 0.0199519, 5990: 0.0199496, 6000: 0.0199473}
expected_dielectron_10 = {250: 12.9228, 251: 12.8292, 252: 12.7356, 253: 12.6419, 254: 12.5483, 255: 12.4547, 256: 12.361, 257: 12.2674, 258: 12.1737, 259: 12.0801, 260: 11.9865, 261: 11.8928, 262: 11.7992, 263: 11.7056, 264: 11.6119, 265: 11.5183, 266: 11.4247, 267: 11.331, 268: 11.2272, 269: 11.1292, 270: 11.037, 271: 10.9508, 272: 10.8704, 273: 10.7958, 274: 10.7263, 275: 10.6617, 276: 10.6021, 277: 10.5475, 278: 10.4979, 279: 10.4481, 280: 10.3981, 281: 10.3479, 282: 10.2975, 283: 10.247, 284: 10.1964, 285: 10.1457, 286: 10.0949, 287: 10.0441, 288: 9.99322, 289: 9.94225, 290: 9.89121, 291: 9.84009, 292: 9.78889, 293: 9.73762, 294: 9.6862, 295: 9.63463, 296: 9.58292, 297: 9.53107, 298: 9.47907, 299: 9.42623, 300: 9.37255, 301: 9.31803, 302: 9.26266, 303: 9.20646, 304: 9.14945, 305: 9.09165, 306: 9.03305, 307: 8.97366, 308: 8.91347, 309: 8.85337, 310: 8.79337, 311: 8.73346, 312: 8.67365, 313: 8.61393, 314: 8.55429, 315: 8.49473, 316: 8.43525, 317: 8.37586, 318: 8.31654, 319: 8.25719, 320: 8.19781, 321: 8.13838, 322: 8.07893, 323: 8.01944, 324: 7.96037, 325: 7.90172, 326: 7.84349, 327: 7.78568, 328: 7.7283, 329: 7.6714, 330: 7.61498, 331: 7.55906, 332: 7.50362, 333: 7.44867, 334: 7.39429, 335: 7.34047, 336: 7.28723, 337: 7.23455, 338: 7.18244, 339: 7.13085, 340: 7.07978, 341: 7.02924, 342: 6.97922, 343: 6.92973, 344: 6.88085, 345: 6.83259, 346: 6.78494, 347: 6.73792, 348: 6.69151, 349: 6.64573, 350: 6.60059, 351: 6.55608, 352: 6.51219, 353: 6.46894, 354: 6.42642, 355: 6.38463, 356: 6.34357, 357: 6.30325, 358: 6.26365, 359: 6.22433, 360: 6.18528, 361: 6.14651, 362: 6.10801, 363: 6.06979, 364: 6.03283, 365: 5.99713, 366: 5.96269, 367: 5.92951, 368: 5.89759, 369: 5.86685, 370: 5.83729, 371: 5.80891, 372: 5.78171, 373: 5.75569, 374: 5.73031, 375: 5.70557, 376: 5.68147, 377: 5.658, 378: 5.63518, 379: 5.6129, 380: 5.59117, 381: 5.56998, 382: 5.54933, 383: 5.52923, 384: 5.50982, 385: 5.4911, 386: 5.47306, 387: 5.45571, 388: 5.43905, 389: 5.42297, 390: 5.40748, 391: 5.39258, 392: 5.37827, 393: 5.36455, 394: 5.35055, 395: 5.33627, 396: 5.32171, 397: 5.30688, 398: 5.29178, 399: 5.27541, 400: 5.25778, 401: 5.23888, 402: 5.21873, 403: 5.19731, 404: 5.17533, 405: 5.15277, 406: 5.12964, 407: 5.10593, 408: 5.08166, 409: 5.05735, 410: 5.03301, 411: 5.00864, 412: 4.98424, 413: 4.95981, 414: 4.93543, 415: 4.91111, 416: 4.88684, 417: 4.86262, 418: 4.83847, 419: 4.81422, 420: 4.78989, 421: 4.76547, 422: 4.74096, 423: 4.71637, 424: 4.69171, 425: 4.66698, 426: 4.64219, 427: 4.61733, 428: 4.5924, 429: 4.56828, 430: 4.54495, 431: 4.52241, 432: 4.50068, 433: 4.47974, 434: 4.45962, 435: 4.44031, 436: 4.42182, 437: 4.40414, 438: 4.38727, 439: 4.37053, 440: 4.35391, 441: 4.33741, 442: 4.32104, 443: 4.3048, 444: 4.28867, 445: 4.27265, 446: 4.25675, 447: 4.24096, 448: 4.22529, 449: 4.20965, 450: 4.19404, 451: 4.17845, 452: 4.1629, 453: 4.14737, 454: 4.13193, 455: 4.11659, 456: 4.10135, 457: 4.08619, 458: 4.07113, 459: 4.05614, 460: 4.04123, 461: 4.02638, 462: 4.01161, 463: 3.99692, 464: 3.98225, 465: 3.96762, 466: 3.95302, 467: 3.93845, 468: 3.92392, 469: 3.9094, 470: 3.8949, 471: 3.88041, 472: 3.86594, 473: 3.85149, 474: 3.83709, 475: 3.82273, 476: 3.80842, 477: 3.79415, 478: 3.77994, 479: 3.76578, 480: 3.75167, 481: 3.73762, 482: 3.72363, 483: 3.7097, 484: 3.69583, 485: 3.68202, 486: 3.66828, 487: 3.65461, 488: 3.641, 489: 3.62739, 490: 3.61379, 491: 3.60018, 492: 3.58658, 493: 3.57298, 494: 3.5594, 495: 3.54586, 496: 3.53235, 497: 3.51886, 498: 3.50541, 499: 3.49203, 500: 3.47871, 501: 3.46547, 502: 3.45229, 503: 3.43919, 504: 3.42614, 505: 3.41314, 506: 3.40019, 507: 3.3873, 508: 3.37446, 509: 3.36165, 510: 3.34885, 511: 3.33608, 512: 3.32334, 513: 3.31061, 514: 3.29796, 515: 3.28538, 516: 3.27287, 517: 3.26043, 518: 3.24807, 519: 3.23576, 520: 3.22352, 521: 3.21135, 522: 3.19923, 523: 3.18718, 524: 3.17551, 525: 3.16424, 526: 3.15336, 527: 3.14287, 528: 3.13276, 529: 3.12302, 530: 3.11364, 531: 3.10463, 532: 3.09597, 533: 3.08767, 534: 3.07937, 535: 3.07104, 536: 3.06271, 537: 3.05436, 538: 3.046, 539: 3.03765, 540: 3.0293, 541: 3.02095, 542: 3.0126, 543: 3.00426, 544: 2.99598, 545: 2.98776, 546: 2.97959, 547: 2.97149, 548: 2.96344, 549: 2.9554, 550: 2.94737, 551: 2.93935, 552: 2.93134, 553: 2.92334, 554: 2.91527, 555: 2.90715, 556: 2.89896, 557: 2.89072, 558: 2.88241, 559: 2.87371, 560: 2.86463, 561: 2.85515, 562: 2.84529, 563: 2.83503, 564: 2.82438, 565: 2.81331, 566: 2.80184, 567: 2.78997, 568: 2.77769, 569: 2.76538, 570: 2.75304, 571: 2.74067, 572: 2.72827, 573: 2.71583, 574: 2.70325, 575: 2.69053, 576: 2.67766, 577: 2.66465, 578: 2.65149, 579: 2.63814, 580: 2.62458, 581: 2.61083, 582: 2.59688, 583: 2.58272, 584: 2.56891, 585: 2.55544, 586: 2.54231, 587: 2.52953, 588: 2.51708, 589: 2.50505, 590: 2.49343, 591: 2.48222, 592: 2.47143, 593: 2.46105, 594: 2.45061, 595: 2.44011, 596: 2.42956, 597: 2.41895, 598: 2.40829, 599: 2.39759, 600: 2.38685, 601: 2.37607, 602: 2.36525, 603: 2.35439, 604: 2.34373, 605: 2.33328, 606: 2.32303, 607: 2.31299, 608: 2.30315, 609: 2.29363, 610: 2.28443, 611: 2.27555, 612: 2.26698, 613: 2.25873, 614: 2.25081, 615: 2.24322, 616: 2.23595, 617: 2.229, 618: 2.22238, 619: 2.21555, 620: 2.2085, 621: 2.20123, 622: 2.19375, 623: 2.18605, 624: 2.17815, 625: 2.17003, 626: 2.16171, 627: 2.15317, 628: 2.14443, 629: 2.13594, 630: 2.12771, 631: 2.11974, 632: 2.11203, 633: 2.10458, 634: 2.09739, 635: 2.09046, 636: 2.0838, 637: 2.0774, 638: 2.07127, 639: 2.06515, 640: 2.05905, 641: 2.05298, 642: 2.04692, 643: 2.04088, 644: 2.03487, 645: 2.02889, 646: 2.02294, 647: 2.01701, 648: 2.01111, 649: 2.00523, 650: 1.99937, 651: 1.99353, 652: 1.98772, 653: 1.98192, 654: 1.97614, 655: 1.97038, 656: 1.96465, 657: 1.95893, 658: 1.95323, 659: 1.94755, 660: 1.94188, 661: 1.93622, 662: 1.93058, 663: 1.92496, 664: 1.91935, 665: 1.91377, 666: 1.90821, 667: 1.90267, 668: 1.89715, 669: 1.89165, 670: 1.88617, 671: 1.8807, 672: 1.87525, 673: 1.86981, 674: 1.86439, 675: 1.859, 676: 1.85363, 677: 1.84827, 678: 1.84294, 679: 1.83762, 680: 1.83232, 681: 1.82702, 682: 1.82174, 683: 1.81647, 684: 1.81122, 685: 1.80599, 686: 1.80079, 687: 1.79561, 688: 1.79045, 689: 1.78531, 690: 1.7802, 691: 1.7751, 692: 1.77003, 693: 1.76498, 694: 1.75995, 695: 1.75494, 696: 1.74995, 697: 1.74498, 698: 1.74003, 699: 1.73508, 700: 1.73015, 701: 1.72523, 702: 1.72032, 703: 1.71542, 704: 1.71054, 705: 1.70568, 706: 1.70084, 707: 1.69602, 708: 1.69122, 709: 1.68643, 710: 1.68166, 711: 1.67691, 712: 1.67216, 713: 1.66744, 714: 1.66273, 715: 1.65804, 716: 1.65337, 717: 1.64872, 718: 1.64409, 719: 1.63946, 720: 1.63485, 721: 1.63024, 722: 1.62564, 723: 1.62105, 724: 1.61648, 725: 1.61192, 726: 1.60738, 727: 1.60285, 728: 1.59833, 729: 1.59384, 730: 1.58936, 731: 1.5849, 732: 1.58046, 733: 1.57603, 734: 1.57171, 735: 1.56746, 736: 1.56327, 737: 1.55912, 738: 1.55499, 739: 1.55086, 740: 1.54672, 741: 1.54259, 742: 1.53846, 743: 1.53434, 744: 1.53025, 745: 1.52617, 746: 1.52211, 747: 1.51804, 748: 1.51397, 749: 1.50989, 750: 1.50579, 755: 1.48758, 760: 1.46974, 765: 1.45224, 770: 1.43513, 775: 1.41845, 780: 1.40221, 785: 1.3864, 790: 1.37102, 795: 1.35606, 800: 1.34148, 805: 1.32727, 810: 1.31342, 815: 1.29989, 820: 1.28653, 825: 1.27332, 830: 1.26023, 835: 1.24724, 840: 1.23431, 845: 1.22159, 850: 1.20906, 855: 1.19673, 860: 1.1846, 865: 1.17267, 870: 1.16087, 875: 1.14921, 880: 1.13769, 885: 1.1263, 890: 1.11505, 895: 1.10377, 900: 1.09247, 905: 1.08115, 910: 1.0698, 915: 1.05843, 920: 1.0472, 925: 1.03612, 930: 1.02518, 935: 1.01438, 940: 1.00372, 945: 0.993033, 950: 0.982314, 955: 0.971564, 960: 0.960784, 965: 0.949973, 970: 0.939164, 975: 0.928358, 980: 0.917553, 985: 0.906751, 990: 0.895952, 995: 0.885288, 1000: 0.874759, 1005: 0.864367, 1010: 0.85411, 1015: 0.843989, 1020: 0.834025, 1025: 0.824218, 1030: 0.814568, 1035: 0.805074, 1040: 0.795738, 1045: 0.786621, 1050: 0.777725, 1055: 0.769048, 1060: 0.760591, 1065: 0.752355, 1070: 0.744303, 1075: 0.736435, 1080: 0.728753, 1085: 0.721256, 1090: 0.713943, 1095: 0.70665, 1100: 0.699376, 1105: 0.692121, 1110: 0.684885, 1115: 0.677669, 1120: 0.670614, 1125: 0.663722, 1130: 0.656991, 1135: 0.650423, 1140: 0.644016, 1145: 0.637739, 1150: 0.63159, 1155: 0.62557, 1160: 0.619679, 1165: 0.613917, 1170: 0.608183, 1175: 0.602477, 1180: 0.5968, 1185: 0.591151, 1190: 0.58553, 1195: 0.579915, 1200: 0.574308, 1205: 0.568708, 1210: 0.563115, 1215: 0.557529, 1220: 0.55202, 1225: 0.546589, 1230: 0.541235, 1235: 0.535959, 1240: 0.53076, 1245: 0.525674, 1250: 0.5207, 1255: 0.515838, 1260: 0.511089, 1265: 0.506452, 1270: 0.501939, 1275: 0.497549, 1280: 0.493282, 1285: 0.489138, 1290: 0.485118, 1295: 0.481078, 1300: 0.477018, 1305: 0.472939, 1310: 0.46884, 1315: 0.464722, 1320: 0.460602, 1325: 0.456481, 1330: 0.452357, 1335: 0.448232, 1340: 0.444105, 1345: 0.440077, 1350: 0.436148, 1355: 0.432318, 1360: 0.428587, 1365: 0.424955, 1370: 0.421413, 1375: 0.417961, 1380: 0.414598, 1385: 0.411326, 1390: 0.408144, 1395: 0.404981, 1400: 0.401837, 1405: 0.398713, 1410: 0.395609, 1415: 0.392524, 1420: 0.389494, 1425: 0.386517, 1430: 0.38359, 1435: 0.38071, 1440: 0.377873, 1445: 0.375066, 1450: 0.372286, 1455: 0.369532, 1460: 0.366801, 1465: 0.364092, 1470: 0.361421, 1475: 0.358787, 1480: 0.356187, 1485: 0.35362, 1490: 0.351085, 1495: 0.348559, 1500: 0.346039, 1510: 0.341104, 1520: 0.336232, 1530: 0.331423, 1540: 0.326684, 1550: 0.322015, 1560: 0.317415, 1570: 0.312883, 1580: 0.308416, 1590: 0.304021, 1600: 0.299696, 1610: 0.295436, 1620: 0.291239, 1630: 0.287103, 1640: 0.283038, 1650: 0.279042, 1660: 0.275113, 1670: 0.271248, 1680: 0.267444, 1690: 0.263695, 1700: 0.260001, 1710: 0.256361, 1720: 0.252776, 1730: 0.249245, 1740: 0.24583, 1750: 0.24253, 1760: 0.239345, 1770: 0.236276, 1780: 0.233322, 1790: 0.230461, 1800: 0.227692, 1810: 0.225016, 1820: 0.222432, 1830: 0.219941, 1840: 0.217521, 1850: 0.21517, 1860: 0.21289, 1870: 0.210679, 1880: 0.20854, 1890: 0.206453, 1900: 0.204419, 1910: 0.202439, 1920: 0.200511, 1930: 0.198637, 1940: 0.196772, 1950: 0.194914, 1960: 0.193065, 1970: 0.191225, 1980: 0.189393, 1990: 0.187555, 2000: 0.18571, 2010: 0.183859, 2020: 0.182001, 2030: 0.180138, 2040: 0.178314, 2050: 0.17653, 2060: 0.174786, 2070: 0.173083, 2080: 0.171419, 2090: 0.169735, 2100: 0.16803, 2110: 0.166305, 2120: 0.164559, 2130: 0.162792, 2140: 0.161051, 2150: 0.159335, 2160: 0.157644, 2170: 0.155978, 2180: 0.154337, 2190: 0.152744, 2200: 0.151198, 2210: 0.1497, 2220: 0.14825, 2230: 0.146847, 2240: 0.145447, 2250: 0.14405, 2260: 0.142657, 2270: 0.141267, 2280: 0.139881, 2290: 0.138542, 2300: 0.137251, 2310: 0.136009, 2320: 0.134814, 2330: 0.133667, 2340: 0.132574, 2350: 0.131534, 2360: 0.130547, 2370: 0.129613, 2380: 0.128733, 2390: 0.12786, 2400: 0.126993, 2410: 0.126133, 2420: 0.12528, 2430: 0.124434, 2440: 0.123588, 2450: 0.122743, 2460: 0.121897, 2470: 0.121052, 2480: 0.120207, 2490: 0.119317, 2500: 0.118381, 2510: 0.1174, 2520: 0.116373, 2530: 0.1153, 2540: 0.114203, 2550: 0.113081, 2560: 0.111935, 2570: 0.110763, 2580: 0.109567, 2590: 0.10839, 2600: 0.107233, 2610: 0.106095, 2620: 0.104976, 2630: 0.103878, 2640: 0.102793, 2650: 0.101721, 2660: 0.100664, 2670: 0.0996203, 2680: 0.0985906, 2690: 0.0975693, 2700: 0.0965566, 2710: 0.0955524, 2720: 0.0945567, 2730: 0.0935695, 2740: 0.092594, 2750: 0.0916299, 2760: 0.0906775, 2770: 0.0897366, 2780: 0.0888073, 2790: 0.0878961, 2800: 0.0870029, 2810: 0.0861279, 2820: 0.085271, 2830: 0.0844322, 2840: 0.0836129, 2850: 0.0828131, 2860: 0.0820327, 2870: 0.0812718, 2880: 0.0805304, 2890: 0.0797877, 2900: 0.0790437, 2910: 0.0782984, 2920: 0.0775519, 2930: 0.0768041, 2940: 0.0760604, 2950: 0.0753208, 2960: 0.0745852, 2970: 0.0738538, 2980: 0.0731264, 2990: 0.0724089, 3000: 0.071701, 3010: 0.071003, 3020: 0.0703147, 3030: 0.0696362, 3040: 0.0689651, 3050: 0.0683014, 3060: 0.067645, 3070: 0.066996, 3080: 0.0663545, 3090: 0.0657172, 3100: 0.0650843, 3110: 0.0644557, 3120: 0.0638315, 3130: 0.0632116, 3140: 0.0626022, 3150: 0.0620032, 3160: 0.0614148, 3170: 0.0608368, 3180: 0.0602692, 3190: 0.0597108, 3200: 0.0591614, 3210: 0.0586212, 3220: 0.0580901, 3230: 0.0575681, 3240: 0.0570567, 3250: 0.056556, 3260: 0.056066, 3270: 0.0555866, 3280: 0.0551179, 3290: 0.0546546, 3300: 0.0541965, 3310: 0.0537437, 3320: 0.0532962, 3330: 0.0528541, 3340: 0.0524165, 3350: 0.0519834, 3360: 0.051555, 3370: 0.0511311, 3380: 0.0507118, 3390: 0.0502994, 3400: 0.049894, 3410: 0.0494955, 3420: 0.049104, 3430: 0.0487195, 3440: 0.0483436, 3450: 0.0479765, 3460: 0.0476181, 3470: 0.0472683, 3480: 0.0469273, 3490: 0.0465889, 3500: 0.046253, 3510: 0.0459197, 3520: 0.045589, 3530: 0.0452609, 3540: 0.0449396, 3550: 0.0446252, 3560: 0.0443178, 3570: 0.0440172, 3580: 0.0437235, 3590: 0.0434351, 3600: 0.043152, 3610: 0.0428743, 3620: 0.0426019, 3630: 0.0423348, 3640: 0.042065, 3650: 0.0417925, 3660: 0.0415172, 3670: 0.0412392, 3680: 0.0409585, 3690: 0.0406757, 3700: 0.040391, 3710: 0.0401043, 3720: 0.0398156, 3730: 0.0395249, 3740: 0.0392446, 3750: 0.0389747, 3760: 0.0387153, 3770: 0.0384664, 3780: 0.0382279, 3790: 0.037998, 3800: 0.0377769, 3810: 0.0375644, 3820: 0.0373607, 3830: 0.0371656, 3840: 0.0369748, 3850: 0.0367883, 3860: 0.036606, 3870: 0.036428, 3880: 0.0362543, 3890: 0.0360805, 3900: 0.0359067, 3910: 0.0357329, 3920: 0.035559, 3930: 0.035385, 3940: 0.0352111, 3950: 0.0350371, 3960: 0.0348632, 3970: 0.0346892, 3980: 0.0345152, 3990: 0.0343493, 4000: 0.0341915, 4010: 0.0340416, 4020: 0.0338999, 4030: 0.0337662, 4040: 0.0336376, 4050: 0.0335143, 4060: 0.0333962, 4070: 0.0332832, 4080: 0.0331755, 4090: 0.0330605, 4100: 0.0329382, 4110: 0.0328088, 4120: 0.032672, 4130: 0.0325281, 4140: 0.0323811, 4150: 0.032231, 4160: 0.0320779, 4170: 0.0319217, 4180: 0.0317625, 4190: 0.0316046, 4200: 0.0314482, 4210: 0.031293, 4220: 0.0311393, 4230: 0.0309869, 4240: 0.0308362, 4250: 0.0306871, 4260: 0.0305398, 4270: 0.0303941, 4280: 0.0302501, 4290: 0.0301077, 4300: 0.0299669, 4310: 0.0298278, 4320: 0.0296904, 4330: 0.0295545, 4340: 0.0294206, 4350: 0.0292884, 4360: 0.0291582, 4370: 0.0290297, 4380: 0.0289032, 4390: 0.0287813, 4400: 0.0286642, 4410: 0.0285517, 4420: 0.028444, 4430: 0.028341, 4440: 0.028243, 4450: 0.0281499, 4460: 0.0280618, 4470: 0.0279787, 4480: 0.0279006, 4490: 0.0278232, 4500: 0.0277467, 4510: 0.0276709, 4520: 0.0275959, 4530: 0.0275217, 4540: 0.0274486, 4550: 0.0273764, 4560: 0.0273052, 4570: 0.0272351, 4580: 0.0271659, 4590: 0.0270975, 4600: 0.0270298, 4610: 0.0269628, 4620: 0.0268965, 4630: 0.0268308, 4640: 0.0267673, 4650: 0.0267059, 4660: 0.0266467, 4670: 0.0265895, 4680: 0.0265344, 4690: 0.0264812, 4700: 0.0264299, 4710: 0.0263805, 4720: 0.026333, 4730: 0.0262874, 4740: 0.0262415, 4750: 0.0261952, 4760: 0.0261487, 4770: 0.0261019, 4780: 0.0260548, 4790: 0.0260071, 4800: 0.0259588, 4810: 0.02591, 4820: 0.0258606, 4830: 0.0258106, 4840: 0.0257615, 4850: 0.0257132, 4860: 0.0256657, 4870: 0.025619, 4880: 0.0255732, 4890: 0.0255279, 4900: 0.0254833, 4910: 0.0254392, 4920: 0.0253958, 4930: 0.0253529, 4940: 0.0253115, 4950: 0.0252715, 4960: 0.0252329, 4970: 0.0251957, 4980: 0.0251599, 4990: 0.0251242, 5000: 0.0250884, 5010: 0.0250527, 5020: 0.025017, 5030: 0.0249813, 5040: 0.0249445, 5050: 0.0249067, 5060: 0.0248677, 5070: 0.0248277, 5080: 0.0247865, 5090: 0.0247465, 5100: 0.0247075, 5110: 0.0246697, 5120: 0.024633, 5130: 0.0245973, 5140: 0.0245639, 5150: 0.0245327, 5160: 0.0245036, 5170: 0.0244768, 5180: 0.0244522, 5190: 0.0244283, 5200: 0.0244053, 5210: 0.0243831, 5220: 0.0243617, 5230: 0.0243411, 5240: 0.0243217, 5250: 0.0243035, 5260: 0.0242865, 5270: 0.0242707, 5280: 0.0242561, 5290: 0.0242418, 5300: 0.024228, 5310: 0.0242145, 5320: 0.0242014, 5330: 0.0241887, 5340: 0.0241757, 5350: 0.0241625, 5360: 0.0241489, 5370: 0.024135, 5380: 0.0241209, 5390: 0.0241075, 5400: 0.024095, 5410: 0.0240833, 5420: 0.0240724, 5430: 0.0240623, 5440: 0.0240541, 5450: 0.0240478, 5460: 0.0240435, 5470: 0.024041, 5480: 0.0240404, 5490: 0.0240406, 5500: 0.0240416, 5510: 0.0240434, 5520: 0.024046, 5530: 0.0240494, 5540: 0.0240549, 5550: 0.0240625, 5560: 0.0240722, 5570: 0.0240839, 5580: 0.0240978, 5590: 0.0241133, 5600: 0.0241305, 5610: 0.0241494, 5620: 0.02417, 5630: 0.0241923, 5640: 0.024217, 5650: 0.0242441, 5660: 0.0242735, 5670: 0.0243054, 5680: 0.0243396, 5690: 0.0243769, 5700: 0.0244172, 5710: 0.0244606, 5720: 0.0245071, 5730: 0.0245566, 5740: 0.0246103, 5750: 0.0246682, 5760: 0.0247302, 5770: 0.0247965, 5780: 0.0248669, 5790: 0.0249405, 5800: 0.0250172, 5810: 0.0250969, 5820: 0.0251798, 5830: 0.0252658, 5840: 0.0253547, 5850: 0.0254437, 5860: 0.0255326, 5870: 0.0256216, 5880: 0.0257106, 5890: 0.0257995, 5900: 0.0258885, 5910: 0.0259774, 5920: 0.0260664, 5930: 0.0261553, 5940: 0.0262443, 5950: 0.0263333, 5960: 0.0264222, 5970: 0.0265112, 5980: 0.0266001, 5990: 0.0266891, 6000: 0.026778}
#
expected_dimuon_0 = {250: 6.8848, 251: 6.83337, 252: 6.78194, 253: 6.73051, 254: 6.67908, 255: 6.62765, 256: 6.57622, 257: 6.5248, 258: 6.47337, 259: 6.42194, 260: 6.37051, 261: 6.31908, 262: 6.26765, 263: 6.21622, 264: 6.1648, 265: 6.11337, 266: 6.06194, 267: 6.01051, 268: 5.96359, 269: 5.91799, 270: 5.87371, 271: 5.83073, 272: 5.78908, 273: 5.74874, 274: 5.70971, 275: 5.672, 276: 5.6356, 277: 5.60052, 278: 5.56675, 279: 5.5343, 280: 5.50317, 281: 5.47334, 282: 5.44484, 283: 5.41765, 284: 5.39126, 285: 5.36568, 286: 5.3409, 287: 5.31693, 288: 5.29376, 289: 5.27139, 290: 5.24983, 291: 5.22908, 292: 5.20913, 293: 5.18998, 294: 5.17135, 295: 5.15325, 296: 5.13566, 297: 5.11859, 298: 5.10204, 299: 5.0847, 300: 5.06656, 301: 5.04762, 302: 5.02789, 303: 5.00736, 304: 4.98684, 305: 4.96633, 306: 4.94582, 307: 4.92532, 308: 4.90483, 309: 4.88435, 310: 4.86387, 311: 4.8434, 312: 4.82294, 313: 4.80248, 314: 4.78156, 315: 4.76018, 316: 4.73833, 317: 4.71602, 318: 4.69325, 319: 4.67052, 320: 4.64784, 321: 4.62521, 322: 4.60262, 323: 4.58008, 324: 4.55778, 325: 4.53571, 326: 4.51388, 327: 4.49229, 328: 4.47094, 329: 4.45011, 330: 4.4298, 331: 4.41001, 332: 4.39075, 333: 4.372, 334: 4.35379, 335: 4.33609, 336: 4.31891, 337: 4.30226, 338: 4.28613, 339: 4.26972, 340: 4.25303, 341: 4.23606, 342: 4.21881, 343: 4.20128, 344: 4.18352, 345: 4.16552, 346: 4.1473, 347: 4.12884, 348: 4.11015, 349: 4.0917, 350: 4.07349, 351: 4.05552, 352: 4.03779, 353: 4.0203, 354: 4.00305, 355: 3.98603, 356: 3.96926, 357: 3.95273, 358: 3.93643, 359: 3.92019, 360: 3.90399, 361: 3.88784, 362: 3.87174, 363: 3.85569, 364: 3.83969, 365: 3.82374, 366: 3.80784, 367: 3.79198, 368: 3.77618, 369: 3.76042, 370: 3.74471, 371: 3.72905, 372: 3.71344, 373: 3.69788, 374: 3.68243, 375: 3.66709, 376: 3.65185, 377: 3.63673, 378: 3.62171, 379: 3.60675, 380: 3.59186, 381: 3.57702, 382: 3.56224, 383: 3.54753, 384: 3.5329, 385: 3.51835, 386: 3.50389, 387: 3.48951, 388: 3.47521, 389: 3.46101, 390: 3.44688, 391: 3.43284, 392: 3.41888, 393: 3.40501, 394: 3.39125, 395: 3.37761, 396: 3.36407, 397: 3.35065, 398: 3.33734, 399: 3.32414, 400: 3.31106, 401: 3.29809, 402: 3.28523, 403: 3.27248, 404: 3.25988, 405: 3.24742, 406: 3.23511, 407: 3.22294, 408: 3.21091, 409: 3.19897, 410: 3.18712, 411: 3.17535, 412: 3.16366, 413: 3.15206, 414: 3.14054, 415: 3.12911, 416: 3.11776, 417: 3.10649, 418: 3.09531, 419: 3.08419, 420: 3.07313, 421: 3.06214, 422: 3.0512, 423: 3.04032, 424: 3.02953, 425: 3.01883, 426: 3.00822, 427: 2.99771, 428: 2.98728, 429: 2.97692, 430: 2.96661, 431: 2.95638, 432: 2.9462, 433: 2.93609, 434: 2.92605, 435: 2.91609, 436: 2.90621, 437: 2.8964, 438: 2.88667, 439: 2.87699, 440: 2.86735, 441: 2.85775, 442: 2.8482, 443: 2.83869, 444: 2.82925, 445: 2.81986, 446: 2.81053, 447: 2.80126, 448: 2.79205, 449: 2.78289, 450: 2.7738, 451: 2.76477, 452: 2.75579, 453: 2.74687, 454: 2.73803, 455: 2.72926, 456: 2.72056, 457: 2.71193, 458: 2.70337, 459: 2.69486, 460: 2.68638, 461: 2.67795, 462: 2.66956, 463: 2.6612, 464: 2.65291, 465: 2.64466, 466: 2.63647, 467: 2.62833, 468: 2.62025, 469: 2.6122, 470: 2.60419, 471: 2.59622, 472: 2.58829, 473: 2.5804, 474: 2.57256, 475: 2.56477, 476: 2.55702, 477: 2.54932, 478: 2.54167, 479: 2.53406, 480: 2.52648, 481: 2.51893, 482: 2.51142, 483: 2.50394, 484: 2.4965, 485: 2.48911, 486: 2.48176, 487: 2.47445, 488: 2.46719, 489: 2.45996, 490: 2.45276, 491: 2.44558, 492: 2.43844, 493: 2.43133, 494: 2.42426, 495: 2.41723, 496: 2.41024, 497: 2.40328, 498: 2.39637, 499: 2.38948, 500: 2.38261, 501: 2.37578, 502: 2.36897, 503: 2.36219, 504: 2.35544, 505: 2.34873, 506: 2.34205, 507: 2.3354, 508: 2.32879, 509: 2.3222, 510: 2.31563, 511: 2.30909, 512: 2.30257, 513: 2.29608, 514: 2.28962, 515: 2.28318, 516: 2.27678, 517: 2.27041, 518: 2.26407, 519: 2.25775, 520: 2.25146, 521: 2.24518, 522: 2.23893, 523: 2.23269, 524: 2.22649, 525: 2.22032, 526: 2.21418, 527: 2.20806, 528: 2.20198, 529: 2.19592, 530: 2.18989, 531: 2.18387, 532: 2.17788, 533: 2.17191, 534: 2.16597, 535: 2.16004, 536: 2.15414, 537: 2.14826, 538: 2.1424, 539: 2.13656, 540: 2.13073, 541: 2.12492, 542: 2.11912, 543: 2.11334, 544: 2.10759, 545: 2.10186, 546: 2.09615, 547: 2.09047, 548: 2.08481, 549: 2.07917, 550: 2.07355, 551: 2.06794, 552: 2.06235, 553: 2.05678, 554: 2.05123, 555: 2.0457, 556: 2.0402, 557: 2.03472, 558: 2.02926, 559: 2.02381, 560: 2.01838, 561: 2.01296, 562: 2.00755, 563: 2.00215, 564: 1.99678, 565: 1.99142, 566: 1.98608, 567: 1.98075, 568: 1.97545, 569: 1.97016, 570: 1.96489, 571: 1.95964, 572: 1.9544, 573: 1.94918, 574: 1.94399, 575: 1.93882, 576: 1.93367, 577: 1.92854, 578: 1.92343, 579: 1.91834, 580: 1.91326, 581: 1.9082, 582: 1.90315, 583: 1.89811, 584: 1.89309, 585: 1.88809, 586: 1.88311, 587: 1.87815, 588: 1.87321, 589: 1.86827, 590: 1.86336, 591: 1.85845, 592: 1.85356, 593: 1.84869, 594: 1.84383, 595: 1.83899, 596: 1.83416, 597: 1.82936, 598: 1.82457, 599: 1.81979, 600: 1.81503, 601: 1.81028, 602: 1.80554, 603: 1.80082, 604: 1.79611, 605: 1.79142, 606: 1.78675, 607: 1.78209, 608: 1.77746, 609: 1.77283, 610: 1.76822, 611: 1.76362, 612: 1.75903, 613: 1.75446, 614: 1.7499, 615: 1.74536, 616: 1.74083, 617: 1.73632, 618: 1.73183, 619: 1.72735, 620: 1.72289, 621: 1.71843, 622: 1.71399, 623: 1.70955, 624: 1.70514, 625: 1.70074, 626: 1.69635, 627: 1.69198, 628: 1.68763, 629: 1.68329, 630: 1.67896, 631: 1.67464, 632: 1.67034, 633: 1.66604, 634: 1.66176, 635: 1.6575, 636: 1.65325, 637: 1.64902, 638: 1.64481, 639: 1.6406, 640: 1.63641, 641: 1.63223, 642: 1.62806, 643: 1.6239, 644: 1.61975, 645: 1.61562, 646: 1.61151, 647: 1.60741, 648: 1.60332, 649: 1.59925, 650: 1.59518, 651: 1.59113, 652: 1.58709, 653: 1.58306, 654: 1.57905, 655: 1.57505, 656: 1.57106, 657: 1.5671, 658: 1.56314, 659: 1.5592, 660: 1.55526, 661: 1.55134, 662: 1.54743, 663: 1.54353, 664: 1.53965, 665: 1.53578, 666: 1.53192, 667: 1.52808, 668: 1.52426, 669: 1.52044, 670: 1.51664, 671: 1.51284, 672: 1.50906, 673: 1.50528, 674: 1.50152, 675: 1.49778, 676: 1.49404, 677: 1.49033, 678: 1.48662, 679: 1.48293, 680: 1.47924, 681: 1.47557, 682: 1.4719, 683: 1.46825, 684: 1.46461, 685: 1.46099, 686: 1.45737, 687: 1.45378, 688: 1.45019, 689: 1.44662, 690: 1.44306, 691: 1.43951, 692: 1.43596, 693: 1.43243, 694: 1.42891, 695: 1.42541, 696: 1.42191, 697: 1.41843, 698: 1.41496, 699: 1.4115, 700: 1.40805, 701: 1.40461, 702: 1.40118, 703: 1.39776, 704: 1.3944, 705: 1.39112, 706: 1.3879, 707: 1.38475, 708: 1.38167, 709: 1.37865, 710: 1.3757, 711: 1.37281, 712: 1.36999, 713: 1.36723, 714: 1.36443, 715: 1.36159, 716: 1.3587, 717: 1.35578, 718: 1.35281, 719: 1.34979, 720: 1.34673, 721: 1.34362, 722: 1.34047, 723: 1.33727, 724: 1.33408, 725: 1.3309, 726: 1.32774, 727: 1.32459, 728: 1.32144, 729: 1.31831, 730: 1.31519, 731: 1.31208, 732: 1.30898, 733: 1.30588, 734: 1.30285, 735: 1.29989, 736: 1.297, 737: 1.29417, 738: 1.29139, 739: 1.28858, 740: 1.28571, 741: 1.28278, 742: 1.27978, 743: 1.2767, 744: 1.27354, 745: 1.27029, 746: 1.26697, 747: 1.26352, 748: 1.25997, 749: 1.25654, 750: 1.25316, 755: 1.23981, 760: 1.22686, 765: 1.21483, 770: 1.20348, 775: 1.19264, 780: 1.18156, 785: 1.16993, 790: 1.15833, 795: 1.14672, 800: 1.13618, 805: 1.12684, 810: 1.11658, 815: 1.10529, 820: 1.09405, 825: 1.08287, 830: 1.07177, 835: 1.06075, 840: 1.04981, 845: 1.03904, 850: 1.02932, 855: 1.02063, 860: 1.0113, 865: 1.00132, 870: 0.99146, 875: 0.981719, 880: 0.972143, 885: 0.962719, 890: 0.95436, 895: 0.947053, 900: 0.938988, 905: 0.929348, 910: 0.920838, 915: 0.915048, 920: 0.908405, 925: 0.900094, 930: 0.891884, 935: 0.882663, 940: 0.872474, 945: 0.862515, 950: 0.852785, 955: 0.844184, 960: 0.836682, 965: 0.82926, 970: 0.821986, 975: 0.813671, 980: 0.804315, 985: 0.796269, 990: 0.789436, 995: 0.782631, 1000: 0.775869, 1005: 0.769141, 1010: 0.763341, 1015: 0.758465, 1020: 0.753629, 1025: 0.747963, 1030: 0.741465, 1035: 0.735812, 1040: 0.731065, 1045: 0.72644, 1050: 0.721159, 1055: 0.715174, 1060: 0.709472, 1065: 0.703142, 1070: 0.695982, 1075: 0.689805, 1080: 0.684622, 1085: 0.677732, 1090: 0.669537, 1095: 0.663612, 1100: 0.659319, 1105: 0.654888, 1110: 0.650319, 1115: 0.645568, 1120: 0.640747, 1125: 0.635854, 1130: 0.63089, 1135: 0.625885, 1140: 0.621226, 1145: 0.616845, 1150: 0.612474, 1155: 0.608114, 1160: 0.603765, 1165: 0.599522, 1170: 0.595413, 1175: 0.591423, 1180: 0.587802, 1185: 0.583658, 1190: 0.578991, 1195: 0.574682, 1200: 0.569938, 1205: 0.56476, 1210: 0.559682, 1215: 0.55464, 1220: 0.549637, 1225: 0.545446, 1230: 0.541724, 1235: 0.537482, 1240: 0.533417, 1245: 0.529732, 1250: 0.526088, 1255: 0.52247, 1260: 0.51888, 1265: 0.514914, 1270: 0.510544, 1275: 0.506409, 1280: 0.502132, 1285: 0.497714, 1290: 0.493944, 1295: 0.490711, 1300: 0.487633, 1305: 0.484709, 1310: 0.481935, 1315: 0.478923, 1320: 0.475675, 1325: 0.472459, 1330: 0.469274, 1335: 0.466121, 1340: 0.463002, 1345: 0.459889, 1350: 0.456795, 1355: 0.45347, 1360: 0.449892, 1365: 0.446062, 1370: 0.441988, 1375: 0.438464, 1380: 0.435491, 1385: 0.432538, 1390: 0.429604, 1395: 0.426689, 1400: 0.423796, 1405: 0.421271, 1410: 0.419114, 1415: 0.416627, 1420: 0.413806, 1425: 0.410988, 1430: 0.408196, 1435: 0.405425, 1440: 0.402316, 1445: 0.398927, 1450: 0.395938, 1455: 0.393743, 1460: 0.39176, 1465: 0.389118, 1470: 0.386336, 1475: 0.383815, 1480: 0.381074, 1485: 0.378152, 1490: 0.375275, 1495: 0.372435, 1500: 0.369783, 1510: 0.36454, 1520: 0.359453, 1530: 0.354505, 1540: 0.349674, 1550: 0.344931, 1560: 0.340258, 1570: 0.335671, 1580: 0.331131, 1590: 0.326617, 1600: 0.322195, 1610: 0.317857, 1620: 0.3136, 1630: 0.309423, 1640: 0.30532, 1650: 0.301285, 1660: 0.29729, 1670: 0.29333, 1680: 0.289401, 1690: 0.285528, 1700: 0.281711, 1710: 0.277924, 1720: 0.274204, 1730: 0.270938, 1740: 0.2681, 1750: 0.264937, 1760: 0.261409, 1770: 0.258258, 1780: 0.255572, 1790: 0.252612, 1800: 0.249336, 1810: 0.24646, 1820: 0.243797, 1830: 0.240979, 1840: 0.238284, 1850: 0.235365, 1860: 0.232222, 1870: 0.229194, 1880: 0.226136, 1890: 0.22306, 1900: 0.219967, 1910: 0.216865, 1920: 0.213899, 1930: 0.211099, 1940: 0.208465, 1950: 0.205919, 1960: 0.20326, 1970: 0.200488, 1980: 0.197739, 1990: 0.195011, 2000: 0.192311, 2010: 0.189663, 2020: 0.187116, 2030: 0.184668, 2040: 0.182321, 2050: 0.180074, 2060: 0.177828, 2070: 0.175545, 2080: 0.173223, 2090: 0.170889, 2100: 0.168608, 2110: 0.16642, 2120: 0.164324, 2130: 0.162231, 2140: 0.160143, 2150: 0.1581, 2160: 0.156102, 2170: 0.154338, 2180: 0.152756, 2190: 0.151078, 2200: 0.149348, 2210: 0.147567, 2220: 0.145735, 2230: 0.144, 2240: 0.14242, 2250: 0.140995, 2260: 0.139639, 2270: 0.138207, 2280: 0.136699, 2290: 0.135114, 2300: 0.133494, 2310: 0.132038, 2320: 0.130746, 2330: 0.129485, 2340: 0.128253, 2350: 0.127046, 2360: 0.125848, 2370: 0.124611, 2380: 0.123387, 2390: 0.122175, 2400: 0.120867, 2410: 0.11956, 2420: 0.118328, 2430: 0.117171, 2440: 0.1161, 2450: 0.11505, 2460: 0.113999, 2470: 0.112947, 2480: 0.111896, 2490: 0.110844, 2500: 0.109789, 2510: 0.108732, 2520: 0.107673, 2530: 0.106663, 2540: 0.105712, 2550: 0.104776, 2560: 0.103853, 2570: 0.102943, 2580: 0.102047, 2590: 0.101104, 2600: 0.100123, 2610: 0.09919, 2620: 0.0982918, 2630: 0.0974288, 2640: 0.0966098, 2650: 0.0957937, 2660: 0.0949805, 2670: 0.0941703, 2680: 0.093363, 2690: 0.0925587, 2700: 0.0917543, 2710: 0.0909645, 2720: 0.0901935, 2730: 0.089389, 2740: 0.0885509, 2750: 0.0877898, 2760: 0.0871057, 2770: 0.0864249, 2780: 0.0857476, 2790: 0.0850626, 2800: 0.0843702, 2810: 0.0836908, 2820: 0.0830258, 2830: 0.0823754, 2840: 0.0817445, 2850: 0.0811352, 2860: 0.0805473, 2870: 0.079981, 2880: 0.0794362, 2890: 0.0789035, 2900: 0.0783828, 2910: 0.0778743, 2920: 0.0773778, 2930: 0.0768934, 2940: 0.0764211, 2950: 0.0759533, 2960: 0.0754901, 2970: 0.0750436, 2980: 0.074614, 2990: 0.0741924, 3000: 0.0737788, 3010: 0.0733733, 3020: 0.0729758, 3030: 0.0725864, 3040: 0.072205, 3050: 0.0718346, 3060: 0.0714754, 3070: 0.071123, 3080: 0.0707775, 3090: 0.070439, 3100: 0.0701074, 3110: 0.0697828, 3120: 0.069465, 3130: 0.0691542, 3140: 0.0688503, 3150: 0.068553, 3160: 0.0682624, 3170: 0.0679768, 3180: 0.0676962, 3190: 0.0674157, 3200: 0.0671351, 3210: 0.0668546, 3220: 0.066574, 3230: 0.0662934, 3240: 0.0660129, 3250: 0.0657323, 3260: 0.0654518, 3270: 0.0651712, 3280: 0.0648906, 3290: 0.0646101, 3300: 0.0643182, 3310: 0.0640149, 3320: 0.0637002, 3330: 0.0633742, 3340: 0.0630535, 3350: 0.0627382, 3360: 0.0624248, 3370: 0.0621134, 3380: 0.0618055, 3390: 0.061501, 3400: 0.0611999, 3410: 0.0609022, 3420: 0.0606183, 3430: 0.060348, 3440: 0.0600819, 3450: 0.0598199, 3460: 0.059562, 3470: 0.0593082, 3480: 0.0590586, 3490: 0.058813, 3500: 0.0585716, 3510: 0.0583343, 3520: 0.0581011, 3530: 0.057872, 3540: 0.0576471, 3550: 0.0574262, 3560: 0.0572095, 3570: 0.0569969, 3580: 0.0567884, 3590: 0.056584, 3600: 0.0563822, 3610: 0.0561829, 3620: 0.0559862, 3630: 0.0557919, 3640: 0.0556002, 3650: 0.0554225, 3660: 0.0552586, 3670: 0.0551086, 3680: 0.0549757, 3690: 0.0548431, 3700: 0.054711, 3710: 0.0545825, 3720: 0.0544577, 3730: 0.0543353, 3740: 0.054215, 3750: 0.0540971, 3760: 0.0539814, 3770: 0.0538577, 3780: 0.0537263, 3790: 0.0535968, 3800: 0.0534692, 3810: 0.0533435, 3820: 0.0532198, 3830: 0.0530979, 3840: 0.0529782, 3850: 0.0528606, 3860: 0.0527452, 3870: 0.052632, 3880: 0.0525209, 3890: 0.052412, 3900: 0.0523122, 3910: 0.0522215, 3920: 0.05214, 3930: 0.0520676, 3940: 0.0520044, 3950: 0.0519518, 3960: 0.0518938, 3970: 0.0518304, 3980: 0.0517614, 3990: 0.0516869, 4000: 0.0516193, 4010: 0.0515585, 4020: 0.0515045, 4030: 0.0514542, 4040: 0.0514004, 4050: 0.051343, 4060: 0.0512874, 4070: 0.0512335, 4080: 0.0511812, 4090: 0.0511307, 4100: 0.0510822, 4110: 0.0510358, 4120: 0.0509907, 4130: 0.0509467, 4140: 0.0509038, 4150: 0.0508619, 4160: 0.050821, 4170: 0.0507812, 4180: 0.0507425, 4190: 0.0507045, 4200: 0.0506683, 4210: 0.0506338, 4220: 0.050601, 4230: 0.05057, 4240: 0.0505403, 4250: 0.0505052, 4260: 0.0504645, 4270: 0.0504182, 4280: 0.0503673, 4290: 0.0503117, 4300: 0.0502515, 4310: 0.0502029, 4320: 0.0501657, 4330: 0.0501402, 4340: 0.0501252, 4350: 0.0501085, 4360: 0.05009, 4370: 0.0500698, 4380: 0.0500478, 4390: 0.0500314, 4400: 0.0500206, 4410: 0.0500102, 4420: 0.0500009, 4430: 0.0499925, 4440: 0.0499851, 4450: 0.0499784, 4460: 0.0499723, 4470: 0.0499675, 4480: 0.049964, 4490: 0.0499619, 4500: 0.049961, 4510: 0.0499615, 4520: 0.0499863, 4530: 0.0500355, 4540: 0.050109, 4550: 0.0502059, 4560: 0.0502771, 4570: 0.0503226, 4580: 0.0503492, 4590: 0.0503573, 4600: 0.0503663, 4610: 0.0503762, 4620: 0.0503871, 4630: 0.0503981, 4640: 0.0504094, 4650: 0.0504211, 4660: 0.0504332, 4670: 0.0504456, 4680: 0.0504583, 4690: 0.0504724, 4700: 0.0504878, 4710: 0.0505046, 4720: 0.0505226, 4730: 0.0505421, 4740: 0.0505628, 4750: 0.0505846, 4760: 0.0506076, 4770: 0.0506311, 4780: 0.0506552, 4790: 0.0506798, 4800: 0.0507047, 4810: 0.05073, 4820: 0.050756, 4830: 0.0507828, 4840: 0.0508104, 4850: 0.0508389, 4860: 0.050868, 4870: 0.050875, 4880: 0.0508598, 4890: 0.0508223, 4900: 0.0507626, 4910: 0.0507297, 4920: 0.0507238, 4930: 0.0507379, 4940: 0.0507721, 4950: 0.0508068, 4960: 0.0508421, 4970: 0.0508782, 4980: 0.0509148, 4990: 0.0509519, 5000: 0.0509893, 5010: 0.0510271, 5020: 0.0510653, 5030: 0.0511038, 5040: 0.0511429, 5050: 0.0511824, 5060: 0.0512226, 5070: 0.0512632, 5080: 0.0513044, 5090: 0.0513461, 5100: 0.0513884, 5110: 0.0514313, 5120: 0.0514757, 5130: 0.0515217, 5140: 0.0515692, 5150: 0.0516184, 5160: 0.0516695, 5170: 0.0517219, 5180: 0.0517756, 5190: 0.0518306, 5200: 0.0518826, 5210: 0.0519314, 5220: 0.0519816, 5230: 0.0520331, 5240: 0.052085, 5250: 0.0521375, 5260: 0.0521904, 5270: 0.0522438, 5280: 0.0522977, 5290: 0.052352, 5300: 0.0524069, 5310: 0.0524621, 5320: 0.0525178, 5330: 0.0525743, 5340: 0.0526313, 5350: 0.052689, 5360: 0.0527472, 5370: 0.0528061, 5380: 0.0528657, 5390: 0.0529256, 5400: 0.0529861, 5410: 0.053047, 5420: 0.0531084, 5430: 0.0531702, 5440: 0.0532325, 5450: 0.0532952, 5460: 0.0533583, 5470: 0.0534208, 5480: 0.0534828, 5490: 0.0535443, 5500: 0.0536052, 5510: 0.0536656, 5520: 0.0537254, 5530: 0.0537848, 5540: 0.0538634, 5550: 0.0539655, 5560: 0.0540913, 5570: 0.0542364, 5580: 0.0544007, 5590: 0.0545851, 5600: 0.0547112, 5610: 0.0547791, 5620: 0.0548478, 5630: 0.0549172, 5640: 0.0549873, 5650: 0.0550583, 5660: 0.0551296, 5670: 0.0552009, 5680: 0.0552727, 5690: 0.0553448, 5700: 0.0554173, 5710: 0.0554903, 5720: 0.0555636, 5730: 0.0556373, 5740: 0.0557114, 5750: 0.0557859, 5760: 0.0558608, 5770: 0.0559363, 5780: 0.0560122, 5790: 0.0560885, 5800: 0.0561653, 5810: 0.0562426, 5820: 0.0563204, 5830: 0.0563986, 5840: 0.0564393, 5850: 0.0564799, 5860: 0.0565206, 5870: 0.0565613, 5880: 0.0566019, 5890: 0.0566426, 5900: 0.0566833, 5910: 0.056724, 5920: 0.0567646, 5930: 0.0568053, 5940: 0.056846, 5950: 0.0568866, 5960: 0.0569273, 5970: 0.056968, 5980: 0.0570086, 5990: 0.0570493, 6000: 0.05709}
expected_dimuon_10 = {250: 16.8569, 251: 16.6572, 252: 16.4575, 253: 16.2578, 254: 16.0581, 255: 15.8584, 256: 15.6587, 257: 15.4591, 258: 15.2594, 259: 15.0597, 260: 14.86, 261: 14.6603, 262: 14.4606, 263: 14.2609, 264: 14.0612, 265: 13.8615, 266: 13.6618, 267: 13.4621, 268: 13.2766, 269: 13.0962, 270: 12.9208, 271: 12.7505, 272: 12.5852, 273: 12.4249, 274: 12.2702, 275: 12.121, 276: 11.9774, 277: 11.8394, 278: 11.707, 279: 11.5811, 280: 11.4617, 281: 11.3489, 282: 11.2427, 283: 11.143, 284: 11.0504, 285: 10.9648, 286: 10.8862, 287: 10.8146, 288: 10.75, 289: 10.6864, 290: 10.6239, 291: 10.5623, 292: 10.5017, 293: 10.4421, 294: 10.3878, 295: 10.3389, 296: 10.2952, 297: 10.2569, 298: 10.2239, 299: 10.1962, 300: 10.1738, 301: 10.1567, 302: 10.1449, 303: 10.1384, 304: 10.132, 305: 10.1254, 306: 10.1189, 307: 10.1123, 308: 10.1057, 309: 10.0985, 310: 10.0907, 311: 10.0824, 312: 10.0735, 313: 10.064, 314: 10.0527, 315: 10.0394, 316: 10.0242, 317: 10.0072, 318: 9.9882, 319: 9.96685, 320: 9.94314, 321: 9.91706, 322: 9.8886, 323: 9.85778, 324: 9.82768, 325: 9.79831, 326: 9.76965, 327: 9.74172, 328: 9.71451, 329: 9.68371, 330: 9.64931, 331: 9.61132, 332: 9.56973, 333: 9.52455, 334: 9.47822, 335: 9.43073, 336: 9.38209, 337: 9.33229, 338: 9.28135, 339: 9.23459, 340: 9.19203, 341: 9.15367, 342: 9.11949, 343: 9.08951, 344: 9.05632, 345: 9.0199, 346: 8.98027, 347: 8.93741, 348: 8.89134, 349: 8.84339, 350: 8.79355, 351: 8.74184, 352: 8.68825, 353: 8.63278, 354: 8.57977, 355: 8.52922, 356: 8.48113, 357: 8.4355, 358: 8.39234, 359: 8.34855, 360: 8.30413, 361: 8.25907, 362: 8.21339, 363: 8.16708, 364: 8.12023, 365: 8.07285, 366: 8.02494, 367: 7.97649, 368: 7.92751, 369: 7.87555, 370: 7.82062, 371: 7.76271, 372: 7.70182, 373: 7.63797, 374: 7.57113, 375: 7.50132, 376: 7.42854, 377: 7.35278, 378: 7.27404, 379: 7.19975, 380: 7.12989, 381: 7.06447, 382: 7.00348, 383: 6.94693, 384: 6.89482, 385: 6.84715, 386: 6.80392, 387: 6.76512, 388: 6.73076, 389: 6.6965, 390: 6.66233, 391: 6.62826, 392: 6.59428, 393: 6.5604, 394: 6.52974, 395: 6.50228, 396: 6.47805, 397: 6.45702, 398: 6.43921, 399: 6.42452, 400: 6.41295, 401: 6.40449, 402: 6.39915, 403: 6.39693, 404: 6.39358, 405: 6.38909, 406: 6.38346, 407: 6.37669, 408: 6.36879, 409: 6.35975, 410: 6.34958, 411: 6.33826, 412: 6.32582, 413: 6.31223, 414: 6.29751, 415: 6.28165, 416: 6.26466, 417: 6.24653, 418: 6.22726, 419: 6.20686, 420: 6.18532, 421: 6.16264, 422: 6.13883, 423: 6.11388, 424: 6.08931, 425: 6.06511, 426: 6.04129, 427: 6.01784, 428: 5.99477, 429: 5.96896, 430: 5.94041, 431: 5.90911, 432: 5.87507, 433: 5.83829, 434: 5.79887, 435: 5.75679, 436: 5.71206, 437: 5.66468, 438: 5.61466, 439: 5.56624, 440: 5.51943, 441: 5.47422, 442: 5.43061, 443: 5.38862, 444: 5.34822, 445: 5.30944, 446: 5.27226, 447: 5.23668, 448: 5.20271, 449: 5.17035, 450: 5.13959, 451: 5.11043, 452: 5.08289, 453: 5.05694, 454: 5.03261, 455: 5.00988, 456: 4.98875, 457: 4.96923, 458: 4.95131, 459: 4.93349, 460: 4.91576, 461: 4.89813, 462: 4.88058, 463: 4.86313, 464: 4.84578, 465: 4.82851, 466: 4.81134, 467: 4.79427, 468: 4.77728, 469: 4.7603, 470: 4.74331, 471: 4.72633, 472: 4.70934, 473: 4.69236, 474: 4.67547, 475: 4.65869, 476: 4.642, 477: 4.62542, 478: 4.60894, 479: 4.59256, 480: 4.57628, 481: 4.56009, 482: 4.54401, 483: 4.52803, 484: 4.51215, 485: 4.49638, 486: 4.4807, 487: 4.46512, 488: 4.44964, 489: 4.43426, 490: 4.41899, 491: 4.40381, 492: 4.38874, 493: 4.37376, 494: 4.35892, 495: 4.34421, 496: 4.32963, 497: 4.31519, 498: 4.30088, 499: 4.2867, 500: 4.27266, 501: 4.25874, 502: 4.24496, 503: 4.23132, 504: 4.21781, 505: 4.20442, 506: 4.19118, 507: 4.17806, 508: 4.16508, 509: 4.15213, 510: 4.13921, 511: 4.12633, 512: 4.11348, 513: 4.10066, 514: 4.0879, 515: 4.07519, 516: 4.06255, 517: 4.04997, 518: 4.03744, 519: 4.02497, 520: 4.01256, 521: 4.00021, 522: 3.98792, 523: 3.97568, 524: 3.96352, 525: 3.95142, 526: 3.93938, 527: 3.92741, 528: 3.91551, 529: 3.90364, 530: 3.8918, 531: 3.88, 532: 3.86824, 533: 3.8565, 534: 3.84481, 535: 3.83315, 536: 3.82153, 537: 3.80995, 538: 3.79841, 539: 3.78691, 540: 3.77545, 541: 3.76402, 542: 3.75264, 543: 3.74129, 544: 3.72999, 545: 3.71875, 546: 3.70756, 547: 3.69642, 548: 3.68534, 549: 3.67428, 550: 3.66324, 551: 3.65224, 552: 3.64126, 553: 3.6303, 554: 3.61938, 555: 3.6085, 556: 3.59765, 557: 3.58684, 558: 3.57606, 559: 3.56531, 560: 3.55459, 561: 3.54389, 562: 3.53323, 563: 3.52259, 564: 3.51199, 565: 3.50142, 566: 3.49089, 567: 3.48039, 568: 3.46993, 569: 3.45951, 570: 3.44911, 571: 3.43874, 572: 3.42841, 573: 3.41811, 574: 3.40784, 575: 3.39762, 576: 3.38743, 577: 3.37729, 578: 3.36718, 579: 3.3571, 580: 3.34705, 581: 3.33702, 582: 3.32702, 583: 3.31704, 584: 3.3071, 585: 3.29719, 586: 3.28732, 587: 3.27748, 588: 3.26767, 589: 3.25789, 590: 3.24813, 591: 3.2384, 592: 3.22869, 593: 3.21901, 594: 3.20936, 595: 3.19974, 596: 3.19016, 597: 3.18061, 598: 3.17109, 599: 3.16159, 600: 3.15213, 601: 3.14268, 602: 3.13326, 603: 3.12387, 604: 3.1145, 605: 3.10517, 606: 3.09588, 607: 3.08661, 608: 3.07738, 609: 3.06817, 610: 3.05899, 611: 3.04983, 612: 3.0407, 613: 3.03159, 614: 3.02251, 615: 3.01347, 616: 3.00446, 617: 2.99548, 618: 2.98653, 619: 2.97761, 620: 2.96871, 621: 2.95983, 622: 2.95098, 623: 2.94216, 624: 2.93336, 625: 2.9246, 626: 2.91587, 627: 2.90717, 628: 2.8985, 629: 2.88986, 630: 2.88124, 631: 2.87265, 632: 2.86408, 633: 2.85553, 634: 2.84702, 635: 2.83854, 636: 2.83009, 637: 2.82167, 638: 2.81329, 639: 2.80493, 640: 2.79659, 641: 2.78828, 642: 2.77999, 643: 2.77173, 644: 2.7635, 645: 2.7553, 646: 2.74713, 647: 2.73899, 648: 2.73088, 649: 2.7228, 650: 2.71474, 651: 2.70671, 652: 2.6987, 653: 2.69072, 654: 2.68277, 655: 2.67485, 656: 2.66697, 657: 2.65912, 658: 2.65131, 659: 2.64352, 660: 2.63576, 661: 2.62803, 662: 2.62032, 663: 2.61264, 664: 2.60498, 665: 2.59736, 666: 2.58977, 667: 2.5822, 668: 2.57467, 669: 2.56716, 670: 2.55966, 671: 2.55219, 672: 2.54474, 673: 2.53731, 674: 2.52992, 675: 2.52255, 676: 2.51521, 677: 2.50791, 678: 2.50064, 679: 2.49339, 680: 2.48616, 681: 2.47895, 682: 2.47177, 683: 2.46462, 684: 2.45749, 685: 2.4504, 686: 2.44333, 687: 2.4363, 688: 2.42929, 689: 2.42231, 690: 2.41535, 691: 2.40841, 692: 2.40149, 693: 2.39459, 694: 2.38771, 695: 2.38087, 696: 2.37405, 697: 2.36726, 698: 2.3605, 699: 2.35376, 700: 2.34704, 701: 2.34035, 702: 2.33369, 703: 2.32705, 704: 2.32044, 705: 2.31386, 706: 2.3073, 707: 2.30078, 708: 2.29428, 709: 2.2878, 710: 2.28134, 711: 2.2749, 712: 2.26847, 713: 2.26207, 714: 2.25569, 715: 2.24935, 716: 2.24304, 717: 2.23675, 718: 2.2305, 719: 2.22428, 720: 2.21807, 721: 2.21189, 722: 2.20573, 723: 2.1996, 724: 2.19349, 725: 2.18742, 726: 2.18137, 727: 2.17536, 728: 2.16937, 729: 2.16341, 730: 2.15747, 731: 2.15155, 732: 2.14566, 733: 2.13979, 734: 2.134, 735: 2.12829, 736: 2.12263, 737: 2.11699, 738: 2.11264, 739: 2.10912, 740: 2.10432, 741: 2.09872, 742: 2.09381, 743: 2.08931, 744: 2.0844, 745: 2.07933, 746: 2.07437, 747: 2.06949, 748: 2.06468, 749: 2.05991, 750: 2.05517, 755: 2.0323, 760: 2.00935, 765: 1.98642, 770: 1.96416, 775: 1.94301, 780: 1.9217, 785: 1.89986, 790: 1.87814, 795: 1.85655, 800: 1.83512, 805: 1.81384, 810: 1.79472, 815: 1.77791, 820: 1.76106, 825: 1.7441, 830: 1.72697, 835: 1.70961, 840: 1.69199, 845: 1.6743, 850: 1.65653, 855: 1.63868, 860: 1.62074, 865: 1.60079, 870: 1.57981, 875: 1.56156, 880: 1.54516, 885: 1.52684, 890: 1.5066, 895: 1.48815, 900: 1.47414, 905: 1.46266, 910: 1.45098, 915: 1.43907, 920: 1.42627, 925: 1.41257, 930: 1.39911, 935: 1.3859, 940: 1.37303, 945: 1.35926, 950: 1.34454, 955: 1.33126, 960: 1.31936, 965: 1.30766, 970: 1.29616, 975: 1.28487, 980: 1.27394, 985: 1.26124, 990: 1.24528, 995: 1.22853, 1000: 1.21367, 1005: 1.2007, 1010: 1.18835, 1015: 1.17662, 1020: 1.16583, 1025: 1.15597, 1030: 1.14652, 1035: 1.13748, 1040: 1.12886, 1045: 1.11964, 1050: 1.11004, 1055: 1.1009, 1060: 1.09229, 1065: 1.08418, 1070: 1.07655, 1075: 1.06677, 1080: 1.05333, 1085: 1.039, 1090: 1.02511, 1095: 1.01229, 1100: 1.00236, 1105: 0.994146, 1110: 0.986069, 1115: 0.978032, 1120: 0.969956, 1125: 0.96188, 1130: 0.953847, 1135: 0.945924, 1140: 0.938106, 1145: 0.930391, 1150: 0.922781, 1155: 0.915116, 1160: 0.907416, 1165: 0.901163, 1170: 0.896333, 1175: 0.890244, 1180: 0.882907, 1185: 0.875592, 1190: 0.868319, 1195: 0.860772, 1200: 0.852949, 1205: 0.845374, 1210: 0.838042, 1215: 0.830956, 1220: 0.824124, 1225: 0.817346, 1230: 0.810623, 1235: 0.803918, 1240: 0.797233, 1245: 0.790596, 1250: 0.784008, 1255: 0.778949, 1260: 0.774111, 1265: 0.768167, 1270: 0.763746, 1275: 0.759044, 1280: 0.752713, 1285: 0.746341, 1290: 0.739863, 1295: 0.733355, 1300: 0.72707, 1305: 0.720962, 1310: 0.715206, 1315: 0.709806, 1320: 0.704127, 1325: 0.69817, 1330: 0.69148, 1335: 0.684041, 1340: 0.675851, 1345: 0.666935, 1350: 0.658852, 1355: 0.651592, 1360: 0.645154, 1365: 0.639521, 1370: 0.633904, 1375: 0.628306, 1380: 0.622759, 1385: 0.617267, 1390: 0.611861, 1395: 0.606533, 1400: 0.601204, 1405: 0.595872, 1410: 0.590545, 1415: 0.585223, 1420: 0.579955, 1425: 0.574723, 1430: 0.569508, 1435: 0.565668, 1440: 0.563281, 1445: 0.559585, 1450: 0.554548, 1455: 0.549597, 1460: 0.544693, 1465: 0.539915, 1470: 0.535266, 1475: 0.53044, 1480: 0.525409, 1485: 0.519935, 1490: 0.51402, 1495: 0.5085, 1500: 0.503402, 1510: 0.496065, 1520: 0.489841, 1530: 0.484647, 1540: 0.480331, 1550: 0.474969, 1560: 0.468764, 1570: 0.4618, 1580: 0.454064, 1590: 0.446454, 1600: 0.438961, 1610: 0.431546, 1620: 0.424202, 1630: 0.416893, 1640: 0.409673, 1650: 0.402621, 1660: 0.395507, 1670: 0.388315, 1680: 0.381043, 1690: 0.373678, 1700: 0.366643, 1710: 0.35994, 1720: 0.353568, 1730: 0.347522, 1740: 0.341536, 1750: 0.335539, 1760: 0.329301, 1770: 0.322863, 1780: 0.316736, 1790: 0.310928, 1800: 0.305439, 1810: 0.300294, 1820: 0.295293, 1830: 0.290372, 1840: 0.285534, 1850: 0.28079, 1860: 0.276138, 1870: 0.271507, 1880: 0.266897, 1890: 0.262423, 1900: 0.258085, 1910: 0.253731, 1920: 0.249457, 1930: 0.245353, 1940: 0.241347, 1950: 0.237439, 1960: 0.233638, 1970: 0.229943, 1980: 0.226355, 1990: 0.222813, 2000: 0.219317, 2010: 0.216094, 2020: 0.213141, 2030: 0.210458, 2040: 0.208062, 2050: 0.205529, 2060: 0.202719, 2070: 0.19963, 2080: 0.196524, 2090: 0.193669, 2100: 0.190956, 2110: 0.188616, 2120: 0.18663, 2130: 0.184489, 2140: 0.182219, 2150: 0.179819, 2160: 0.17729, 2170: 0.174829, 2180: 0.172404, 2190: 0.170007, 2200: 0.16764, 2210: 0.165301, 2220: 0.163004, 2230: 0.16075, 2240: 0.15857, 2250: 0.156464, 2260: 0.154432, 2270: 0.152378, 2280: 0.150294, 2290: 0.148252, 2300: 0.146253, 2310: 0.144288, 2320: 0.142357, 2330: 0.14046, 2340: 0.138596, 2350: 0.136767, 2360: 0.13498, 2370: 0.133237, 2380: 0.131538, 2390: 0.129867, 2400: 0.128225, 2410: 0.126753, 2420: 0.125451, 2430: 0.124059, 2440: 0.122649, 2450: 0.121329, 2460: 0.120008, 2470: 0.118706, 2480: 0.117421, 2490: 0.11613, 2500: 0.114833, 2510: 0.113528, 2520: 0.1123, 2530: 0.111182, 2540: 0.110109, 2550: 0.109083, 2560: 0.108102, 2570: 0.107153, 2580: 0.106236, 2590: 0.10532, 2600: 0.104404, 2610: 0.103488, 2620: 0.102573, 2630: 0.101665, 2640: 0.100765, 2650: 0.0998724, 2660: 0.0989922, 2670: 0.0981244, 2680: 0.0972786, 2690: 0.0964547, 2700: 0.0956527, 2710: 0.0948638, 2720: 0.0940878, 2730: 0.0933248, 2740: 0.0925729, 2750: 0.0918316, 2760: 0.0911012, 2770: 0.0903814, 2780: 0.0896763, 2790: 0.0889142, 2800: 0.0880949, 2810: 0.0873104, 2820: 0.0865607, 2830: 0.0858457, 2840: 0.0851654, 2850: 0.0845199, 2860: 0.0839092, 2870: 0.0832499, 2880: 0.0825422, 2890: 0.0818508, 2900: 0.0811769, 2910: 0.0805204, 2920: 0.0798819, 2930: 0.0792613, 2940: 0.0786601, 2950: 0.0780782, 2960: 0.0775157, 2970: 0.0769725, 2980: 0.0764487, 2990: 0.0759443, 3000: 0.0754592, 3010: 0.0749886, 3020: 0.0745326, 3030: 0.0740817, 3040: 0.0736364, 3050: 0.0731967, 3060: 0.072764, 3070: 0.0723385, 3080: 0.0719201, 3090: 0.0715106, 3100: 0.0711102, 3110: 0.0707188, 3120: 0.0703364, 3130: 0.0699591, 3140: 0.0695869, 3150: 0.0692197, 3160: 0.0688713, 3170: 0.0685415, 3180: 0.0682106, 3190: 0.0678785, 3200: 0.0675453, 3210: 0.0672108, 3220: 0.0668848, 3230: 0.066567, 3240: 0.0662554, 3250: 0.0659488, 3260: 0.065647, 3270: 0.0653497, 3280: 0.0650578, 3290: 0.06477, 3300: 0.0644869, 3310: 0.0642086, 3320: 0.0639354, 3330: 0.0636671, 3340: 0.0634039, 3350: 0.0631458, 3360: 0.0628952, 3370: 0.0626523, 3380: 0.062417, 3390: 0.0621888, 3400: 0.0619675, 3410: 0.0617519, 3420: 0.0615418, 3430: 0.0613374, 3440: 0.0611386, 3450: 0.0609454, 3460: 0.0607578, 3470: 0.0605758, 3480: 0.0603839, 3490: 0.0601819, 3500: 0.0599848, 3510: 0.0597788, 3520: 0.059564, 3530: 0.0593603, 3540: 0.0591676, 3550: 0.0589859, 3560: 0.0588153, 3570: 0.0586462, 3580: 0.0584786, 3590: 0.0583148, 3600: 0.0581551, 3610: 0.0579996, 3620: 0.0578482, 3630: 0.0577, 3640: 0.0575557, 3650: 0.0574146, 3660: 0.0572766, 3670: 0.0571415, 3680: 0.0570092, 3690: 0.0568799, 3700: 0.0567534, 3710: 0.0566273, 3720: 0.0565014, 3730: 0.0563759, 3740: 0.0562506, 3750: 0.0561256, 3760: 0.0560009, 3770: 0.0558765, 3780: 0.0557527, 3790: 0.0556294, 3800: 0.0555067, 3810: 0.0553845, 3820: 0.0552637, 3830: 0.0551596, 3840: 0.0550719, 3850: 0.0549856, 3860: 0.0549008, 3870: 0.0548175, 3880: 0.0547368, 3890: 0.0546587, 3900: 0.0545821, 3910: 0.0545069, 3920: 0.0544338, 3930: 0.0543626, 3940: 0.0542975, 3950: 0.054238, 3960: 0.0541773, 3970: 0.0541152, 3980: 0.0540555, 3990: 0.0539974, 4000: 0.0539409, 4010: 0.053886, 4020: 0.0538327, 4030: 0.053781, 4040: 0.0537309, 4050: 0.0536824, 4060: 0.0536355, 4070: 0.0535902, 4080: 0.0535466, 4090: 0.0535046, 4100: 0.0534643, 4110: 0.0534256, 4120: 0.0533886, 4130: 0.053353, 4140: 0.0533187, 4150: 0.0532859, 4160: 0.0532549, 4170: 0.053225, 4180: 0.0531961, 4190: 0.0531687, 4200: 0.0531432, 4210: 0.0531196, 4220: 0.0530979, 4230: 0.0530769, 4240: 0.0530567, 4250: 0.0530385, 4260: 0.0530221, 4270: 0.0530072, 4280: 0.0529939, 4290: 0.0529783, 4300: 0.0529603, 4310: 0.052947, 4320: 0.0529384, 4330: 0.0529309, 4340: 0.0529241, 4350: 0.0529182, 4360: 0.0529131, 4370: 0.052909, 4380: 0.0529057, 4390: 0.0529032, 4400: 0.0529379, 4410: 0.0530098, 4420: 0.0530653, 4430: 0.0531046, 4440: 0.0531277, 4450: 0.0531344, 4460: 0.0531672, 4470: 0.0532262, 4480: 0.0533112, 4490: 0.0534224, 4500: 0.0535596, 4510: 0.0537225, 4520: 0.0539109, 4530: 0.0541253, 4540: 0.0543654, 4550: 0.0546311, 4560: 0.0549222, 4570: 0.0552388, 4580: 0.0554089, 4590: 0.0554325, 4600: 0.0554573, 4610: 0.0554836, 4620: 0.0555111, 4630: 0.0555396, 4640: 0.0555689, 4650: 0.0555991, 4660: 0.05563, 4670: 0.0556617, 4680: 0.0556941, 4690: 0.0557275, 4700: 0.0557619, 4710: 0.0557972, 4720: 0.055834, 4730: 0.0558724, 4740: 0.0559122, 4750: 0.0559172, 4760: 0.0558873, 4770: 0.0558756, 4780: 0.0558824, 4790: 0.0559074, 4800: 0.0559508, 4810: 0.0559701, 4820: 0.0559653, 4830: 0.0559366, 4840: 0.0558837, 4850: 0.0558069, 4860: 0.0557061, 4870: 0.0555816, 4880: 0.0554333, 4890: 0.0552614, 4900: 0.0550658, 4910: 0.0548464, 4920: 0.0546034, 4930: 0.0545087, 4940: 0.0545622, 4950: 0.0546163, 4960: 0.054671, 4970: 0.0547266, 4980: 0.0547826, 4990: 0.0548392, 5000: 0.0548965, 5010: 0.0549544, 5020: 0.0550138, 5030: 0.0550745, 5040: 0.0551364, 5050: 0.0551993, 5060: 0.0552633, 5070: 0.0553277, 5080: 0.0553927, 5090: 0.0554581, 5100: 0.055524, 5110: 0.0555907, 5120: 0.0556581, 5130: 0.0557262, 5140: 0.0557951, 5150: 0.0558647, 5160: 0.0559366, 5170: 0.0560108, 5180: 0.0560872, 5190: 0.0561658, 5200: 0.0562467, 5210: 0.0563296, 5220: 0.0564146, 5230: 0.0565015, 5240: 0.0565903, 5250: 0.0566809, 5260: 0.056769, 5270: 0.0568544, 5280: 0.0569372, 5290: 0.0570173, 5300: 0.0570982, 5310: 0.0571797, 5320: 0.0572617, 5330: 0.0573445, 5340: 0.0574281, 5350: 0.0575125, 5360: 0.0575978, 5370: 0.057683, 5380: 0.0577684, 5390: 0.0578541, 5400: 0.05794, 5410: 0.058026, 5420: 0.0581129, 5430: 0.0582006, 5440: 0.058289, 5450: 0.0583783, 5460: 0.0584684, 5470: 0.0585591, 5480: 0.0586515, 5490: 0.0587454, 5500: 0.058841, 5510: 0.0589367, 5520: 0.0590324, 5530: 0.0591283, 5540: 0.0592242, 5550: 0.0593203, 5560: 0.0594137, 5570: 0.0595045, 5580: 0.0595926, 5590: 0.0596782, 5600: 0.0597633, 5610: 0.0598526, 5620: 0.059946, 5630: 0.0600436, 5640: 0.0601453, 5650: 0.0602477, 5660: 0.0603508, 5670: 0.0604545, 5680: 0.060559, 5690: 0.0606642, 5700: 0.0607701, 5710: 0.0608766, 5720: 0.0609839, 5730: 0.0610918, 5740: 0.0612005, 5750: 0.0613101, 5760: 0.0614205, 5770: 0.0615313, 5780: 0.0616423, 5790: 0.0617537, 5800: 0.0618653, 5810: 0.0619774, 5820: 0.0620874, 5830: 0.0621945, 5840: 0.0623025, 5850: 0.0624105, 5860: 0.0625185, 5870: 0.0626265, 5880: 0.0627345, 5890: 0.0628425, 5900: 0.0629504, 5910: 0.0630584, 5920: 0.0631664, 5930: 0.0632744, 5940: 0.0633824, 5950: 0.0634904, 5960: 0.0635984, 5970: 0.0637064, 5980: 0.0638144, 5990: 0.0639224, 6000: 0.0640304}
# Gives bound at z=Gamma/MZ', based on the ATLAS published bounds at z=0 and z=10%: interpolates between and extrapolates outside
def bound(z, bound_0, bound_10):
    return np.exp((z * 10.) * (np.log(bound_10) - np.log(bound_0))) * bound_0
# For di-electrons, this is a better fit. But for small Gamma/MZ' it doesn't matter much
def bound2(z, bound_0, bound_10):
    return np.exp(np.power(z * 10., 0.7) * (np.log(bound_10) - np.log(bound_0))) * bound_0
# 
# Make estimates from interpolation function
estimate_012_e = {}; estimate_03 = {}; estimate_06 = {}; estimate_012_m = {}
expected_0_e = {}; expected_0_m = {}
factor = np.sqrt(139. / 3000.)
for key in observed_dielectron_03.keys():
    estimate_012_e[key] = bound(0.012, observed_dielectron_0[key], observed_dielectron_10[key])
    estimate_012_m[key] = bound(0.012, observed_dimuon_0[key], observed_dimuon_10[key])     
    expected_0_e[key] = expected_dielectron_0[key] * factor
    expected_0_m[key] = expected_dimuon_0[key] * factor
    if (key == 250):
        print(str(key) + ' ' + str(expected_dielectron_0[key]) + ' ' + str(expected_0_e[key]))
#    
# make plot
fig=plt.figure(1)
plt.rcParams.update({'font.size': 25})
ax=fig.add_subplot(111)
ax.set_yscale('log')
# want to divide x axis by 1000
scale = 1.0e-3
ticks = ticker.FuncFormatter(lambda x, pos: '{0:g}'.format(x*scale))
ax.xaxis.set_major_formatter(ticks)
ax.plot(observed_dimuon_012.keys(), observed_dimuon_012.values(), color='black', label='$\mu^+\mu^-$')
ax.plot(observed_dimuon_012.keys(), estimate_012_m.values(), linestyle='dashed', color='black')
ax.plot(observed_dielectron_012.keys(), observed_dielectron_012.values(), 'r-', label='$e^+e^-$')
ax.plot(observed_dielectron_012.keys(), estimate_012_e.values(), linestyle='dashed', color='red')
plt.legend(loc=[0.5,0.65])
plt.xlabel(r'$M_{Z^\prime}$/TeV')
plt.ylabel(r'$\sigma \times BR$/fb')
plt.savefig('../val.pdf', bbox_inches = 'tight')

fig2 = plt.figure(2)
ax2 = fig2.add_subplot(111)
ax2.set_yscale('log')
# want to divide x axis by 1000
scale = 1.0e-3
ticks = ticker.FuncFormatter(lambda x, pos: '{0:g}'.format(x*scale))
ax2.xaxis.set_major_formatter(ticks)
ax2.plot(expected_dimuon_0.keys(), expected_0_m.values(), color='black', label='$\mu^+\mu^-$')
ax2.plot(expected_dielectron_0.keys(), expected_0_e.values(), color='red', label='$e^+e^-$')
plt.legend(loc=[0.5,0.65])
plt.xlabel(r'$M_{Z^\prime}$/TeV')
plt.ylabel(r'$\sigma \times BR$/fb')
plt.savefig('../sens.pdf', bbox_inches = 'tight')

